Recovering the cluster picture of a polynomial over a discretely valued field

For $f(x)$ a separable polynomial of degree $d$ over a discretely valued field $K$, we describe how the cluster picture of $f(x)$ over $K$, in other words the set of tuples $\{(\mathrm{ord}(x_i-x_j),i,j) : 1\leq i< j \leq d \}$ where $x_1,\dots,x_d$ are the roots of $f(x)$, can be recovered without knowing the roots of $f(x)$ over $\bar{K}$. We construct an explicit list of polynomials $g_d^{(1)},\dots,g_d^{(t_d)}\in\mathbb{Z}[A_0,\dots,A_{d-1}]$ such that the valuations $\mathrm{ord}(g_{d}^{(i)}(a_0,\dots,a_{d-1}))$ for $i=1,\dots,t_d$ uniquely determine this set of distances for the polynomial $f(x)=c_f(x^d+a_{d-1}x^{d-1}+\dots+a_0)$, and we describe the process by which they do so. We use this to deduce that if $C:y^2=f(x)$ is a hyperelliptic curve over a local field $K$, this list of valuations of polynomials in the coefficients of $f(x)$ uniquely determines the dual graph of the special fibre of the minimal strict normal crossings model of $C/K^{\mathrm{unr}}$, the inertia action on the Tate module and the conductor exponent. This provides a hyperelliptic curves analogue to a corollary of Tate's algorithm, that in residue characteristic $p\geq 5$ the dual graph of special fibre of the the minimal regular model of an elliptic curve $E/K^{\mathrm{unr}}$ is uniquely determined by the valuation of $j_E$ and $\Delta_E$.

==> anc/Degree5AlgArXiv.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "7f5d970d-916a-4e0e-8c17-6baa0cbaee93",
   "metadata": {},
   "outputs": [],
   "source": [
    "# For a quintic x^5+a4x^4+a3x^3+a2x^2+a1x+a0, sum taken over symmetric group modulo the stabiliser of the summand   \n",
    "# then written in terms of coeffs. Displayed are the numerators of the rational functions.   \n",
    "\n",
    "# The function deg5_clusterpicture() takes argument (A0,A1,A2,A3,A4,A5,K), where (A0,A1,A2,A3,A4,A5) are the coeffs of the \n",
    "# quintic and K is a local field  \n",
    "var('a0,a1,a2,a3,a4')   \n",
    "implicit_multiplication(True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "4e83c895-8ced-47e5-9466-c80939c6e0c6",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Discriminant  \n",
    "\n",
    "delta=3125 a0^4 + 256 a1^5 - 1600 a0 a1^3 a2 + 2250 a0^2 a1 a2^2 -   27 a1^2 a2^4 + 108 a0 a2^5 + 2000 a0^2 a1^2 a3 - 3750 a0^3 a2 a3 +   144 a1^3 a2^2 a3 - 630 a0 a1 a2^3 a3 - 128 a1^4 a3^2 +   560 a0 a1^2 a2 a3^2 + 825 a0^2 a2^2 a3^2 - 900 a0^2 a1 a3^3 -   4 a1^2 a2^2 a3^3 + 16 a0 a2^3 a3^3 + 16 a1^3 a3^4 -   72 a0 a1 a2 a3^4 + 108 a0^2 a3^5 - 2500 a0^3 a1 a4 -   192 a1^4 a2 a4 + 1020 a0 a1^2 a2^2 a4 - 900 a0^2 a2^3 a4 +   160 a0 a1^3 a3 a4 - 2050 a0^2 a1 a2 a3 a4 + 18 a1^2 a2^3 a3 a4 -   72 a0 a2^4 a3 a4 + 2250 a0^3 a3^2 a4 - 80 a1^3 a2 a3^2 a4 +   356 a0 a1 a2^2 a3^2 a4 + 24 a0 a1^2 a3^3 a4 - 630 a0^2 a2 a3^3 a4 -   50 a0^2 a1^2 a4^2 + 2000 a0^3 a2 a4^2 - 6 a1^3 a2^2 a4^2 +   24 a0 a1 a2^3 a4^2 + 144 a1^4 a3 a4^2 - 746 a0 a1^2 a2 a3 a4^2 +   560 a0^2 a2^2 a3 a4^2 + 1020 a0^2 a1 a3^2 a4^2 +   a1^2 a2^2 a3^2 a4^2 - 4 a0 a2^3 a3^2 a4^2 - 4 a1^3 a3^3 a4^2 +   18 a0 a1 a2 a3^3 a4^2 - 27 a0^2 a3^4 a4^2 - 36 a0 a1^3 a4^3 +   160 a0^2 a1 a2 a4^3 - 4 a1^2 a2^3 a4^3 + 16 a0 a2^4 a4^3 -   1600 a0^3 a3 a4^3 + 18 a1^3 a2 a3 a4^3 - 80 a0 a1 a2^2 a3 a4^3 -   6 a0 a1^2 a3^2 a4^3 + 144 a0^2 a2 a3^2 a4^3 - 27 a1^4 a4^4 +   144 a0 a1^2 a2 a4^4 - 128 a0^2 a2^2 a4^4 - 192 a0^2 a1 a3 a4^4 +   256 a0^3 a4^5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "1208e212-5a70-461f-bba8-5886f3034732",
   "metadata": {},
   "outputs": [],
   "source": [
    "# A=1/Disc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "d5e47adb-932c-4b40-9c95-eaf0521b99d4",
   "metadata": {},
   "outputs": [],
   "source": [
    "# B    \n",
    "b=-5000 a0^2 a1^2 + 6250 a0^3 a2 + 40 a1^3 a2^2 + 450 a0 a1 a2^3 -   27 a2^6 - 320 a1^4 a3 - 200 a0 a1^2 a2 a3 - 3000 a0^2 a2^2 a3 +   198 a1 a2^4 a3 + 3750 a0^2 a1 a3^2 - 434 a1^2 a2^2 a3^2 -   60 a0 a2^3 a3^2 + 224 a1^3 a3^3 + 330 a0 a1 a2 a3^3 - 4 a2^4 a3^3 -   675 a0^2 a3^4 + 24 a1 a2^2 a3^4 - 36 a1^2 a3^5 + 2000 a0 a1^3 a4 +   250 a0^2 a1 a2 a4 - 138 a1^2 a2^3 a4 - 180 a0 a2^4 a4 -   3750 a0^3 a3 a4 + 504 a1^3 a2 a3 a4 + 550 a0 a1 a2^2 a3 a4 +   18 a2^5 a3 a4 - 1380 a0 a1^2 a3^2 a4 + 2100 a0^2 a2 a3^2 a4 -   116 a1 a2^3 a3^2 a4 + 186 a1^2 a2 a3^3 a4 - 24 a0 a2^2 a3^3 a4 +   72 a0 a1 a3^4 a4 - 72 a1^4 a4^2 - 1170 a0 a1^2 a2 a4^2 +   1150 a0^2 a2^2 a4^2 - 6 a1 a2^4 a4^2 - 1950 a0^2 a1 a3 a4^2 +   114 a1^2 a2^2 a3 a4^2 + 154 a0 a2^3 a3 a4^2 - 282 a1^3 a3^2 a4^2 -   594 a0 a1 a2 a3^2 a4^2 + a2^4 a3^2 a4^2 + 450 a0^2 a3^3 a4^2 -   6 a1 a2^2 a3^3 a4^2 + 9 a1^2 a3^4 a4^2 + 1000 a0^3 a4^3 -   18 a1^3 a2 a4^3 + 12 a0 a1 a2^2 a4^3 - 4 a2^5 a4^3 +   1230 a0 a1^2 a3 a4^3 - 1320 a0^2 a2 a3 a4^3 + 26 a1 a2^3 a3 a4^3 -   42 a1^2 a2 a3^2 a4^3 + 6 a0 a2^2 a3^2 a4^3 - 18 a0 a1 a3^3 a4^3 +   240 a0^2 a1 a4^4 - 18 a1^2 a2^2 a4^4 - 32 a0 a2^3 a4^4 +   54 a1^3 a3 a4^4 + 120 a0 a1 a2 a3 a4^4 - 72 a0^2 a3^2 a4^4 -   216 a0 a1^2 a4^5 + 192 a0^2 a2 a4^5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "439065fb-0766-4850-82d2-a37f0d6f7905",
   "metadata": {},
   "outputs": [],
   "source": [
    "# BA  \n",
    "ba=3906250 a0^6 a1 - 1680000 a0^2 a1^6 + 15500000 a0^3 a1^4 a2 -   44656250 a0^4 a1^2 a2^2 - 32640 a1^7 a2^2 + 37031250 a0^5 a2^3 +   517600 a0 a1^5 a2^3 - 2546250 a0^2 a1^3 a2^4 +   4016250 a0^3 a1 a2^5 - 5670 a1^4 a2^6 + 44280 a0 a1^2 a2^7 -   87075 a0^2 a2^8 + 1750000 a0^4 a1^3 a3 - 189440 a1^8 a3 +   1718750 a0^5 a1 a2 a3 + 1788800 a0 a1^6 a2 a3 -   7020000 a0^2 a1^4 a2^2 a3 + 16612500 a0^3 a1^2 a2^3 a3 -   22237500 a0^4 a2^4 a3 + 38544 a1^5 a2^4 a3 -   279570 a0 a1^3 a2^5 a3 + 538650 a0^2 a1 a2^6 a3 - 648 a1^2 a2^8 a3 +   1782 a0 a2^9 a3 + 2660000 a0^2 a1^5 a3^2 -   14550000 a0^3 a1^3 a2 a3^2 + 23737500 a0^4 a1 a2^2 a3^2 -   165984 a1^6 a2^2 a3^2 + 1111600 a0 a1^4 a2^3 a3^2 -   2652000 a0^2 a1^2 a2^4 a3^2 + 1923750 a0^3 a2^5 a3^2 +   12564 a1^3 a2^6 a3^2 - 31212 a0 a1 a2^7 a3^2 - 243 a2^10 a3^2 -   1387500 a0^4 a1^2 a3^3 + 214016 a1^7 a3^3 + 1687500 a0^5 a2 a3^3 -   1024160 a0 a1^5 a2 a3^3 + 2415000 a0^2 a1^3 a2^2 a3^3 -   2867500 a0^3 a1 a2^3 a3^3 - 74940 a1^4 a2^4 a3^3 +   184568 a0 a1^2 a2^5 a3^3 - 33780 a0^2 a2^6 a3^3 +   3240 a1 a2^8 a3^3 - 1957000 a0^2 a1^4 a3^4 +   7053750 a0^3 a1^2 a2 a3^4 - 5934375 a0^4 a2^2 a3^4 +   154520 a1^5 a2^2 a3^4 - 296170 a0 a1^3 a2^3 a3^4 -   16250 a0^2 a1 a2^4 a3^4 - 15909 a1^2 a2^6 a3^4 - 4164 a0 a2^7 a3^4 +   472500 a0^4 a1 a3^5 - 86400 a1^6 a3^5 + 36520 a0 a1^4 a2 a3^5 -   295920 a0^2 a1^2 a2^2 a3^5 + 949050 a0^3 a2^3 a3^5 +   35070 a1^3 a2^4 a3^5 + 35682 a0 a1 a2^5 a3^5 - 36 a2^8 a3^5 +   812430 a0^2 a1^3 a3^6 - 1580850 a0^3 a1 a2 a3^6 -   35298 a1^4 a2^2 a3^6 - 85656 a0 a1^2 a2^3 a3^6 -   37503 a0^2 a2^4 a3^6 + 432 a1 a2^6 a3^6 + 15936 a1^5 a3^7 +   53298 a0 a1^3 a2 a3^7 + 148878 a0^2 a1 a2^2 a3^7 -   1800 a1^2 a2^4 a3^7 - 576 a0 a2^5 a3^7 - 160947 a0^2 a1^2 a3^8 +   58320 a0^3 a2 a3^8 + 2880 a1^3 a2^2 a3^8 + 4320 a0 a1 a2^3 a3^8 -   1188 a1^4 a3^9 - 7776 a0 a1^2 a2 a3^9 - 3888 a0^2 a2^2 a3^9 +   11664 a0^2 a1 a3^10 - 4687500 a0^5 a1^2 a4 + 672000 a0 a1^7 a4 -   1562500 a0^6 a2 a4 - 5268000 a0^2 a1^5 a2 a4 +   10925000 a0^3 a1^3 a2^2 a4 - 1306250 a0^4 a1 a2^3 a4 -   12128 a1^6 a2^3 a4 - 16700 a0 a1^4 a2^4 a4 +   645750 a0^2 a1^2 a2^5 a4 - 1606500 a0^3 a2^6 a4 + 216 a1^3 a2^7 a4 -   594 a0 a1 a2^8 a4 - 10700000 a0^3 a1^4 a3 a4 +   49768750 a0^4 a1^2 a2 a3 a4 + 287616 a1^7 a2 a3 a4 -   67343750 a0^5 a2^2 a3 a4 - 2416800 a0 a1^5 a2^2 a3 a4 +   7375500 a0^2 a1^3 a2^3 a3 a4 - 7548750 a0^3 a1 a2^4 a3 a4 -   762 a1^4 a2^5 a3 a4 - 65952 a0 a1^2 a2^6 a3 a4 +   202500 a0^2 a2^7 a3 a4 + 162 a1 a2^9 a3 a4 -   1031250 a0^5 a1 a3^2 a4 - 2137280 a0 a1^6 a3^2 a4 +   11834000 a0^2 a1^4 a2 a3^2 a4 - 31432500 a0^3 a1^2 a2^2 a3^2 a4 +   43875000 a0^4 a2^3 a3^2 a4 + 83536 a1^5 a2^3 a3^2 a4 +   120950 a0 a1^3 a2^4 a3^2 a4 - 971790 a0^2 a1 a2^5 a3^2 a4 -   5724 a1^2 a2^7 a3^2 a4 + 2862 a0 a2^8 a3^2 a4 +   9840000 a0^3 a1^3 a3^3 a4 - 29062500 a0^4 a1 a2 a3^3 a4 -   195232 a1^6 a2 a3^3 a4 - 918560 a0 a1^4 a2^2 a3^3 a4 +   5187300 a0^2 a1^2 a2^3 a3^3 a4 - 4624250 a0^3 a2^4 a3^3 a4 +   37760 a1^3 a2^5 a3^3 a4 - 3052 a0 a1 a2^6 a3^3 a4 +   162 a2^9 a3^3 a4 - 1012500 a0^5 a3^4 a4 + 1397296 a0 a1^5 a3^4 a4 -   3999050 a0^2 a1^3 a2 a3^4 a4 + 4266000 a0^3 a1 a2^2 a3^4 a4 -   69950 a1^4 a2^3 a3^4 a4 - 191800 a0 a1^2 a2^4 a3^4 a4 +   128108 a0^2 a2^5 a3^4 a4 - 1992 a1 a2^7 a3^4 a4 -   4610250 a0^3 a1^2 a3^5 a4 + 6932250 a0^4 a2 a3^5 a4 +   14632 a1^5 a2 a3^5 a4 + 593042 a0 a1^3 a2^2 a3^5 a4 -   293694 a0^2 a1 a2^3 a3^5 a4 + 8052 a1^2 a2^5 a3^5 a4 +   3216 a0 a2^6 a3^5 a4 - 346884 a0 a1^4 a3^6 a4 +   328698 a0^2 a1^2 a2 a3^6 a4 - 1075950 a0^3 a2^2 a3^6 a4 -   10560 a1^3 a2^3 a3^6 a4 - 23520 a0 a1 a2^4 a3^6 a4 +   948510 a0^3 a1 a3^7 a4 - 174 a1^4 a2 a3^7 a4 +   30672 a0 a1^2 a2^2 a3^7 a4 + 30456 a0^2 a2^3 a3^7 a4 +   32400 a0 a1^3 a3^8 a4 - 84888 a0^2 a1 a2 a3^8 a4 -   34992 a0^3 a3^9 a4 + 1643750 a0^4 a1^3 a4^2 + 8576 a1^8 a4^2 +   2125000 a0^5 a1 a2 a4^2 - 602720 a0 a1^6 a2 a4^2 +   4798500 a0^2 a1^4 a2^2 a4^2 - 12677500 a0^3 a1^2 a2^3 a4^2 +   9156250 a0^4 a2^4 a4^2 + 806 a1^5 a2^4 a4^2 -   3962 a0 a1^3 a2^5 a4^2 + 8190 a0^2 a1 a2^6 a4^2 +   189 a1^2 a2^8 a4^2 - 594 a0 a2^9 a4^2 + 468750 a0^6 a3 a4^2 +   2662400 a0^2 a1^5 a3 a4^2 - 6262500 a0^3 a1^3 a2 a3 a4^2 -   4050000 a0^4 a1 a2^2 a3 a4^2 - 17280 a1^6 a2^2 a3 a4^2 +   72460 a0 a1^4 a2^3 a3 a4^2 - 1007700 a0^2 a1^2 a2^4 a3 a4^2 +   2862450 a0^3 a2^5 a3 a4^2 - 3300 a1^3 a2^6 a3 a4^2 +   12276 a0 a1 a2^7 a3 a4^2 + 162 a2^10 a3 a4^2 -   12750000 a0^4 a1^2 a3^2 a4^2 - 129376 a1^7 a3^2 a4^2 +   38587500 a0^5 a2 a3^2 a4^2 + 2877008 a0 a1^5 a2 a3^2 a4^2 -   9573400 a0^2 a1^3 a2^2 a3^2 a4^2 + 7522500 a0^3 a1 a2^3 a3^2 a4^2 -   4560 a1^4 a2^4 a3^2 a4^2 + 19020 a0 a1^2 a2^5 a3^2 a4^2 -   190356 a0^2 a2^6 a3^2 a4^2 - 2322 a1 a2^8 a3^2 a4^2 -   3371000 a0^2 a1^4 a3^3 a4^2 + 13294500 a0^3 a1^2 a2 a3^3 a4^2 -   24180000 a0^4 a2^2 a3^3 a4^2 + 3720 a1^5 a2^2 a3^3 a4^2 +   26120 a0 a1^3 a2^3 a3^3 a4^2 + 796040 a0^2 a1 a2^4 a3^3 a4^2 +   15124 a1^2 a2^6 a3^3 a4^2 + 404 a0 a2^7 a3^3 a4^2 +   8280000 a0^4 a1 a3^4 a4^2 + 91640 a1^6 a3^4 a4^2 -   119390 a0 a1^4 a2 a3^4 a4^2 - 2957100 a0^2 a1^2 a2^2 a3^4 a4^2 +   2797800 a0^3 a2^3 a3^4 a4^2 - 51640 a1^3 a2^4 a3^4 a4^2 -   14772 a0 a1 a2^5 a3^4 a4^2 + 33 a2^8 a3^4 a4^2 +   632958 a0^2 a1^3 a3^5 a4^2 + 305640 a0^3 a1 a2 a3^5 a4^2 +   73734 a1^4 a2^2 a3^5 a4^2 + 138648 a0 a1^2 a2^3 a3^5 a4^2 -   43416 a0^2 a2^4 a3^5 a4^2 - 396 a1 a2^6 a3^5 a4^2 -   2079675 a0^4 a3^6 a4^2 - 14322 a1^5 a3^6 a4^2 -   293292 a0 a1^3 a2 a3^6 a4^2 + 38772 a0^2 a1 a2^2 a3^6 a4^2 +   1650 a1^2 a2^4 a3^6 a4^2 + 528 a0 a2^5 a3^6 a4^2 +   131868 a0^2 a1^2 a3^7 a4^2 + 269244 a0^3 a2 a3^7 a4^2 -   2640 a1^3 a2^2 a3^7 a4^2 - 3960 a0 a1 a2^3 a3^7 a4^2 +   1089 a1^4 a3^8 a4^2 + 7128 a0 a1^2 a2 a3^8 a4^2 +   3564 a0^2 a2^2 a3^8 a4^2 - 10692 a0^2 a1 a3^9 a4^2 +   2415000 a0^3 a1^4 a4^3 - 14637500 a0^4 a1^2 a2 a4^3 -   45664 a1^7 a2 a4^3 + 17675000 a0^5 a2^2 a4^3 +   486856 a0 a1^5 a2^2 a4^3 - 1990500 a0^2 a1^3 a2^3 a4^3 +   2952000 a0^3 a1 a2^4 a4^3 - 70 a1^4 a2^5 a4^3 +   18080 a0 a1^2 a2^6 a4^3 - 55092 a0^2 a2^7 a4^3 - 54 a1 a2^9 a4^3 -   62500 a0^5 a1 a3 a4^3 + 905440 a0 a1^6 a3 a4^3 -   8753300 a0^2 a1^4 a2 a3 a4^3 + 27955500 a0^3 a1^2 a2^2 a3 a4^3 -   30185000 a0^4 a2^3 a3 a4^3 - 36204 a1^5 a2^3 a3 a4^3 +   35170 a0 a1^3 a2^4 a3 a4^3 + 204690 a0^2 a1 a2^5 a3 a4^3 +   3252 a1^2 a2^7 a3 a4^3 - 2094 a0 a2^8 a3 a4^3 -   3219500 a0^3 a1^3 a3^2 a4^3 + 15407500 a0^4 a1 a2 a3^2 a4^3 +   92048 a1^6 a2 a3^2 a4^3 + 49820 a0 a1^4 a2^2 a3^2 a4^3 -   1018820 a0^2 a1^2 a2^3 a3^2 a4^3 - 166050 a0^3 a2^4 a3^2 a4^3 -   25084 a1^3 a2^5 a3^2 a4^3 + 5564 a0 a1 a2^6 a3^2 a4^3 -   144 a2^9 a3^2 a4^3 - 6637500 a0^5 a3^3 a4^3 -   1616384 a0 a1^5 a3^3 a4^3 + 7233980 a0^2 a1^3 a2 a3^3 a4^3 -   6161100 a0^3 a1 a2^2 a3^3 a4^3 + 74040 a1^4 a2^3 a3^3 a4^3 +   68980 a0 a1^2 a2^4 a3^3 a4^3 - 14360 a0^2 a2^5 a3^3 a4^3 +   1780 a1 a2^7 a3^3 a4^3 + 1280100 a0^3 a1^2 a3^4 a4^3 -   675000 a0^4 a2 a3^4 a4^3 - 86350 a1^5 a2 a3^4 a4^3 -   348440 a0 a1^3 a2^2 a3^4 a4^3 - 16240 a0^2 a1 a2^3 a3^4 a4^3 -   7244 a1^2 a2^5 a3^4 a4^3 - 2884 a0 a2^6 a3^4 a4^3 +   494498 a0 a1^4 a3^5 a4^3 + 342612 a0^2 a1^2 a2 a3^5 a4^3 +   2088 a0^3 a2^2 a3^5 a4^3 + 9640 a1^3 a2^3 a3^5 a4^3 +   21220 a0 a1 a2^4 a3^5 a4^3 - 1277100 a0^3 a1 a3^6 a4^3 -   68 a1^4 a2 a3^6 a4^3 - 28296 a0 a1^2 a2^2 a3^6 a4^3 -   27288 a0^2 a2^3 a3^6 a4^3 - 28044 a0 a1^3 a3^7 a4^3 +   76572 a0^2 a1 a2 a3^7 a4^3 + 30132 a0^3 a3^8 a4^3 -   93750 a0^6 a4^4 - 894730 a0^2 a1^5 a4^4 +   3214000 a0^3 a1^3 a2 a4^4 - 681250 a0^4 a1 a2^2 a4^4 +   11078 a1^6 a2^2 a4^4 - 58870 a0 a1^4 a2^3 a4^4 +   355890 a0^2 a1^2 a2^4 a4^4 - 867690 a0^3 a2^5 a4^4 -   216 a1^3 a2^6 a4^4 - 562 a0 a1 a2^7 a4^4 - 27 a2^10 a4^4 +   7311250 a0^4 a1^2 a3 a4^4 + 13328 a1^7 a3 a4^4 -   20731250 a0^5 a2 a3 a4^4 - 964794 a0 a1^5 a2 a3 a4^4 +   4033080 a0^2 a1^3 a2^2 a3 a4^4 - 4334300 a0^3 a1 a2^3 a3 a4^4 +   18220 a1^4 a2^4 a3 a4^4 - 54900 a0 a1^2 a2^5 a3 a4^4 +   113520 a0^2 a2^6 a3 a4^4 + 456 a1 a2^8 a3 a4^4 +   3818520 a0^2 a1^4 a3^2 a4^4 - 18479000 a0^3 a1^2 a2 a3^2 a4^4 +   26550500 a0^4 a2^2 a3^2 a4^4 - 43660 a1^5 a2^2 a3^2 a4^4 +   45180 a0 a1^3 a2^3 a3^2 a4^4 - 402470 a0^2 a1 a2^4 a3^2 a4^4 -   5242 a1^2 a2^6 a3^2 a4^4 + 1714 a0 a2^7 a3^2 a4^4 -   7275750 a0^4 a1 a3^3 a4^4 - 6300 a1^6 a3^3 a4^4 +   165360 a0 a1^4 a2 a3^3 a4^4 + 1578120 a0^2 a1^2 a2^2 a3^3 a4^4 -   1522500 a0^3 a2^3 a3^3 a4^4 + 27060 a1^3 a2^4 a3^3 a4^4 -   5550 a0 a1 a2^5 a3^3 a4^4 - 10 a2^8 a3^3 a4^4 -   1910070 a0^2 a1^3 a3^4 a4^4 + 1421670 a0^3 a1 a2 a3^4 a4^4 -   46455 a1^4 a2^2 a3^4 a4^4 - 73880 a0 a1^2 a2^3 a3^4 a4^4 +   55810 a0^2 a2^4 a3^4 a4^4 + 120 a1 a2^6 a3^4 a4^4 +   2596860 a0^4 a3^5 a4^4 + 5414 a1^5 a3^5 a4^4 +   224422 a0 a1^3 a2 a3^5 a4^4 - 108054 a0^2 a1 a2^2 a3^5 a4^4 -   500 a1^2 a2^4 a3^5 a4^4 - 160 a0 a2^5 a3^5 a4^4 -   44442 a0^2 a1^2 a3^6 a4^4 - 249858 a0^3 a2 a3^6 a4^4 +   800 a1^3 a2^2 a3^6 a4^4 + 1200 a0 a1 a2^3 a3^6 a4^4 -   330 a1^4 a3^7 a4^4 - 2160 a0 a1^2 a2 a3^7 a4^4 -   1080 a0^2 a2^2 a3^7 a4^4 + 3240 a0^2 a1 a3^8 a4^4 +   32500 a0^5 a1 a4^5 - 73292 a0 a1^6 a4^5 +   1372740 a0^2 a1^4 a2 a4^5 - 5135240 a0^3 a1^2 a2^2 a4^5 +   4884100 a0^4 a2^3 a4^5 + 2830 a1^5 a2^3 a4^5 -   15260 a0 a1^3 a2^4 a4^5 + 14430 a0^2 a1 a2^5 a4^5 -   446 a1^2 a2^7 a4^5 + 380 a0 a2^8 a4^5 - 525240 a0^3 a1^3 a3 a4^5 -   1790450 a0^4 a1 a2 a3 a4^5 - 986 a1^6 a2 a3 a4^5 +   68522 a0 a1^4 a2^2 a3 a4^5 - 292628 a0^2 a1^2 a2^3 a3 a4^5 +   920494 a0^3 a2^4 a3 a4^5 + 4548 a1^3 a2^5 a3 a4^5 -   1606 a0 a1 a2^6 a3 a4^5 + 42 a2^9 a3 a4^5 + 5673750 a0^5 a3^2 a4^5 +   586158 a0 a1^5 a3^2 a4^5 - 3444696 a0^2 a1^3 a2 a3^2 a4^5 +   3226236 a0^3 a1 a2^2 a3^2 a4^5 - 28628 a1^4 a2^3 a3^2 a4^5 +   21184 a0 a1^2 a2^4 a3^2 a4^5 - 42644 a0^2 a2^5 a3^2 a4^5 -   522 a1 a2^7 a3^2 a4^5 + 2562336 a0^3 a1^2 a3^3 a4^5 -   5358060 a0^4 a2 a3^3 a4^5 + 62152 a1^5 a2 a3^3 a4^5 +   27572 a0 a1^3 a2^2 a3^3 a4^5 + 133780 a0^2 a1 a2^3 a3^3 a4^5 +   2138 a1^2 a2^5 a3^3 a4^5 + 850 a0 a2^6 a3^3 a4^5 -   262636 a0 a1^4 a3^4 a4^5 - 365022 a0^2 a1^2 a2 a3^4 a4^5 +   432696 a0^3 a2^2 a3^4 a4^5 - 2880 a1^3 a2^3 a3^4 a4^5 -   6290 a0 a1 a2^4 a3^4 a4^5 + 639918 a0^3 a1 a3^5 a4^5 +   72 a1^4 a2 a3^5 a4^5 + 8544 a0 a1^2 a2^2 a3^5 a4^5 +   8052 a0^2 a2^3 a3^5 a4^5 + 8034 a0 a1^3 a3^6 a4^5 -   22734 a0^2 a1 a2 a3^6 a4^5 - 8586 a0^3 a3^7 a4^5 -   980250 a0^4 a1^2 a4^6 + 666 a1^7 a4^6 + 2762000 a0^5 a2 a4^6 +   66440 a0 a1^5 a2 a4^6 - 390284 a0^2 a1^3 a2^2 a4^6 +   611392 a0^3 a1 a2^3 a4^6 - 2864 a1^4 a2^4 a4^6 +   9410 a0 a1^2 a2^5 a4^6 - 16098 a0^2 a2^6 a4^6 - 14 a1 a2^8 a4^6 -   1103022 a0^2 a1^4 a3 a4^6 + 6298556 a0^3 a1^2 a2 a3 a4^6 -   8426000 a0^4 a2^2 a3 a4^6 + 8904 a1^5 a2^2 a3 a4^6 -   4708 a0 a1^3 a2^3 a3 a4^6 + 47078 a0^2 a1 a2^4 a3 a4^6 +   854 a1^2 a2^6 a3 a4^6 - 654 a0 a2^7 a3 a4^6 +   2143720 a0^4 a1 a3^2 a4^6 - 16920 a1^6 a3^2 a4^6 -   45588 a0 a1^4 a2 a3^2 a4^6 - 177144 a0^2 a1^2 a2^2 a3^2 a4^6 +   25720 a0^3 a2^3 a3^2 a4^6 - 6170 a1^3 a2^4 a3^2 a4^6 +   3202 a0 a1 a2^5 a3^2 a4^6 + a2^8 a3^2 a4^6 +   1106940 a0^2 a1^3 a3^3 a4^6 - 1030708 a0^3 a1 a2 a3^3 a4^6 +   11728 a1^4 a2^2 a3^3 a4^6 + 16496 a0 a1^2 a2^3 a3^3 a4^6 -   17362 a0^2 a2^4 a3^3 a4^6 - 12 a1 a2^6 a3^3 a4^6 -   1195434 a0^4 a3^4 a4^6 - 1070 a1^5 a3^4 a4^6 -   60758 a0 a1^3 a2 a3^4 a4^6 + 37302 a0^2 a1 a2^2 a3^4 a4^6 +   50 a1^2 a2^4 a3^4 a4^6 + 16 a0 a2^5 a3^4 a4^6 +   8064 a0^2 a1^2 a3^5 a4^6 + 70686 a0^3 a2 a3^5 a4^6 -   80 a1^3 a2^2 a3^5 a4^6 - 120 a0 a1 a2^3 a3^5 a4^6 +   33 a1^4 a3^6 a4^6 + 216 a0 a1^2 a2 a3^6 a4^6 +   108 a0^2 a2^2 a3^6 a4^6 - 324 a0^2 a1 a3^7 a4^6 +   172056 a0^3 a1^3 a4^7 - 77920 a0^4 a1 a2 a4^7 - 2052 a1^6 a2 a4^7 -   4512 a0 a1^4 a2^2 a4^7 + 47944 a0^2 a1^2 a2^3 a4^7 -   140136 a0^3 a2^4 a4^7 - 134 a1^3 a2^5 a4^7 + 28 a0 a1 a2^6 a4^7 -   4 a2^9 a4^7 - 1533600 a0^5 a3 a4^7 - 76644 a0 a1^5 a3 a4^7 +   566508 a0^2 a1^3 a2 a3 a4^7 - 651504 a0^3 a1 a2^2 a3 a4^7 +   5116 a1^4 a2^3 a3 a4^7 - 10758 a0 a1^2 a2^4 a3 a4^7 +   15336 a0^2 a2^5 a3 a4^7 + 50 a1 a2^7 a3 a4^7 -   1663388 a0^3 a1^2 a3^2 a4^7 + 3159008 a0^4 a2 a3^2 a4^7 -   15732 a1^5 a2 a3^2 a4^7 + 12300 a0 a1^3 a2^2 a3^2 a4^7 -   43968 a0^2 a1 a2^3 a3^2 a4^7 - 206 a1^2 a2^5 a3^2 a4^7 -   82 a0 a2^6 a3^2 a4^7 + 60716 a0 a1^4 a3^3 a4^7 +   95820 a0^2 a1^2 a2 a3^3 a4^7 - 145520 a0^3 a2^2 a3^3 a4^7 +   280 a1^3 a2^3 a3^3 a4^7 + 610 a0 a1 a2^4 a3^3 a4^7 -   140700 a0^3 a1 a3^4 a4^7 - 10 a1^4 a2 a3^4 a4^7 -   840 a0 a1^2 a2^2 a3^4 a4^7 - 780 a0^2 a2^3 a3^4 a4^7 -   762 a0 a1^3 a3^5 a4^7 + 2214 a0^2 a1 a2 a3^5 a4^7 +   810 a0^3 a3^6 a4^7 + 97398 a0^2 a1^4 a4^8 -   647872 a0^3 a1^2 a2 a4^8 + 846496 a0^4 a2^2 a4^8 -   162 a1^5 a2^2 a4^8 - 1024 a0 a1^3 a2^3 a4^8 +   1008 a0^2 a1 a2^4 a4^8 - 66 a1^2 a2^6 a4^8 + 64 a0 a2^7 a4^8 -   231200 a0^4 a1 a3 a4^8 + 5454 a1^6 a3 a4^8 +   630 a0 a1^4 a2 a3 a4^8 - 11472 a0^2 a1^2 a2^2 a3 a4^8 +   69472 a0^3 a2^3 a3 a4^8 + 530 a1^3 a2^4 a3 a4^8 -   344 a0 a1 a2^5 a3 a4^8 - 249816 a0^2 a1^3 a3^2 a4^8 +   257376 a0^3 a1 a2 a3^2 a4^8 - 1044 a1^4 a2^2 a3^2 a4^8 -   1368 a0 a1^2 a2^3 a3^2 a4^8 + 1656 a0^2 a2^4 a3^2 a4^8 +   241248 a0^4 a3^3 a4^8 + 90 a1^5 a3^3 a4^8 +   5524 a0 a1^3 a2 a3^3 a4^8 - 3696 a0^2 a1 a2^2 a3^3 a4^8 -   666 a0^2 a1^2 a3^4 a4^8 - 6480 a0^3 a2 a3^4 a4^8 +   136320 a0^5 a4^9 + 2484 a0 a1^5 a4^9 - 24480 a0^2 a1^3 a2 a4^9 +   40256 a0^3 a1 a2^2 a4^9 - 396 a1^4 a2^3 a4^9 +   1048 a0 a1^2 a2^4 a4^9 - 1408 a0^2 a2^5 a4^9 +   359456 a0^3 a1^2 a3 a4^9 - 664192 a0^4 a2 a3 a4^9 +   1350 a1^5 a2 a3 a4^9 - 1584 a0 a1^3 a2^2 a3 a4^9 +   3936 a0^2 a1 a2^3 a3 a4^9 - 5130 a0 a1^4 a3^2 a4^9 -   7872 a0^2 a1^2 a2 a3^2 a4^9 + 13472 a0^3 a2^2 a3^2 a4^9 +   11424 a0^3 a1 a3^3 a4^9 + 4864 a0^4 a1 a4^10 - 486 a1^6 a4^10 +   432 a0 a1^4 a2 a4^10 + 1440 a0^2 a1^2 a2^2 a4^10 -   7168 a0^3 a2^3 a4^10 + 19872 a0^2 a1^3 a3 a4^10 -   21632 a0^3 a1 a2 a3 a4^10 - 18048 a0^4 a3^2 a4^10 -   26496 a0^3 a1^2 a4^11 + 48128 a0^4 a2 a4^11"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "559c0c07-17ac-482c-8ad0-08a030676a01",
   "metadata": {},
   "outputs": [],
   "source": [
    "# BAA  \n",
    "\n",
    "baa=1660156250  a0^6  a1^3 - 90000000  a0^2  a1^8 -   3515625000  a0^7  a1  a2 + 779500000  a0^3  a1^6  a2 -   1875156250  a0^4  a1^4  a2^2 - 6268800  a1^9  a2^2 -   49218750  a0^5  a1^2  a2^3 + 96908000  a0  a1^7  a2^3 +   1775390625  a0^6  a2^4 - 457616250  a0^2  a1^5  a2^4 +   724781250  a0^3  a1^3  a2^5 - 48937500  a0^4  a1  a2^6 -   1653030  a1^6  a2^6 + 9498600  a0  a1^4  a2^7 -   14762250  a0^2  a1^2  a2^8 - 5467500  a0^3  a2^9 +   128790  a1^3  a2^10 - 225990  a0  a1  a2^11 - 6561  a2^14 +   683593750  a0^8  a3 + 208250000  a0^4  a1^5  a3 -   5063680  a1^10  a3 - 1863281250  a0^5  a1^3  a2  a3 +   106800000  a0  a1^8  a2  a3 + 5101562500  a0^6  a1  a2^2  a3 -   491380000  a0^2  a1^6  a2^2  a3 + 731812500  a0^3  a1^4  a2^3  a3 +   20531250  a0^4  a1^2  a2^4  a3 - 2201680  a1^7  a2^4  a3 -   1809000000  a0^5  a2^5  a3 + 8373870  a0  a1^5  a2^5  a3 -   6783750  a0^2  a1^3  a2^6  a3 + 41310000  a0^3  a1  a2^7  a3 -   143640  a1^4  a2^8  a3 - 1052190  a0  a1^2  a2^9  a3 +   1909980  a0^2  a2^10  a3 + 53946  a1  a2^12  a3 -   1960937500  a0^6  a1^2  a3^2 + 180260000  a0^2  a1^7  a3^2 -   546875000  a0^7  a2  a3^2 - 1306550000  a0^3  a1^5  a2  a3^2 +   3073500000  a0^4  a1^3  a2^2  a3^2 + 30025120  a1^8  a2^2  a3^2 -   2395312500  a0^5  a1  a2^3  a3^2 - 181042000  a0  a1^6  a2^3  a3^2 +   461137500  a0^2  a1^4  a2^4  a3^2 -   753401250  a0^3  a1^2  a2^5  a3^2 + 602268750  a0^4  a2^6  a3^2 -   5283936  a1^5  a2^6  a3^2 + 18389160  a0  a1^3  a2^7  a3^2 -   10995750  a0^2  a1  a2^8  a3^2 + 69498  a1^2  a2^10  a3^2 -   212868  a0  a2^11  a3^2 - 337937500  a0^4  a1^4  a3^3 +   8872960  a1^9  a3^3 + 1319062500  a0^5  a1^2  a2  a3^3 -   173258400  a0  a1^7  a2  a3^3 + 73437500  a0^6  a2^2  a3^3 +   744211000  a0^2  a1^5  a2^2  a3^3 -   1290737500  a0^3  a1^3  a2^3  a3^3 +   667075000  a0^4  a1  a2^4  a3^3 + 22478324  a1^6  a2^4  a3^3 -   60712720  a0  a1^4  a2^5  a3^3 + 43480800  a0^2  a1^2  a2^6  a3^3 -   62734500  a0^3  a2^7  a3^3 - 2258802  a1^3  a2^8  a3^3 +   2384262  a0  a1  a2^9  a3^3 + 18468  a2^12  a3^3 +   963281250  a0^6  a1  a3^4 - 167253000  a0^2  a1^6  a3^4 +   811643750  a0^3  a1^4  a2  a3^4 -   625381250  a0^4  a1^2  a2^2  a3^4 - 21246952  a1^7  a2^2  a3^4 -   131125000  a0^5  a2^3  a3^4 - 3562010  a0  a1^5  a2^3  a3^4 +   107127250  a0^2  a1^3  a2^4  a3^4 + 28982250  a0^3  a1  a2^5  a3^4 +   9770348  a1^4  a2^6  a3^4 - 8344116  a0  a1^2  a2^7  a3^4 -   1407105  a0^2  a2^8  a3^4 - 256824  a1  a2^10  a3^4 +   223818750  a0^4  a1^3  a3^5 - 6636928  a1^8  a3^5 -   804406250  a0^5  a1  a2  a3^5 + 101383720  a0  a1^6  a2  a3^5 -   232536900  a0^2  a1^4  a2^2  a3^5 +   87147750  a0^3  a1^2  a2^3  a3^5 + 90526250  a0^4  a2^4  a3^5 -   15920352  a1^5  a2^4  a3^5 - 2089724  a0  a1^3  a2^5  a3^5 +   22364370  a0^2  a1  a2^6  a3^5 + 1329516  a1^2  a2^8  a3^5 +   340416  a0  a2^9  a3^5 - 152125000  a0^6  a3^6 +   93121070  a0^2  a1^5  a3^6 - 339386250  a0^3  a1^3  a2  a3^6 +   177035000  a0^4  a1  a2^2  a3^6 + 6115262  a1^6  a2^2  a3^6 +   41319640  a0  a1^4  a2^3  a3^6 - 43318890  a0^2  a1^2  a2^4  a3^6 -   35497440  a0^3  a2^5  a3^6 - 3108168  a1^3  a2^6  a3^6 -   3173776  a0  a1  a2^7  a3^6 + 2016  a2^10  a3^6 -   59563750  a0^4  a1^2  a3^7 + 2715712  a1^7  a3^7 +   166662500  a0^5  a2  a3^7 - 27234030  a0  a1^5  a2  a3^7 -   2180090  a0^2  a1^3  a2^2  a3^7 + 61861500  a0^3  a1  a2^3  a3^7 +   3100072  a1^4  a2^4  a3^7 + 9289808  a0  a1^2  a2^5  a3^7 +   2344152  a0^2  a2^6  a3^7 - 23680  a1  a2^8  a3^7 -   32255795  a0^2  a1^4  a3^8 + 93326800  a0^3  a1^2  a2  a3^8 -   63410125  a0^4  a2^2  a3^8 - 713536  a1^5  a2^2  a3^8 -   9357344  a0  a1^3  a2^3  a3^8 - 10339768  a0^2  a1  a2^4  a3^8 +   93760  a1^2  a2^6  a3^8 + 32640  a0  a2^7  a3^8 +   4836000  a0^4  a1  a3^9 - 636420  a1^6  a3^9 +   2952816  a0  a1^4  a2  a3^9 + 6824064  a0^2  a1^2  a2^2  a3^9 +   4721920  a0^3  a2^3  a3^9 - 124160  a1^3  a2^4  a3^9 -   241280  a0  a1  a2^5  a3^9 - 128  a2^8  a3^9 +   6784696  a0^2  a1^3  a3^10 - 12518640  a0^3  a1  a2  a3^10 -   23968  a1^4  a2^2  a3^10 + 427264  a0  a1^2  a2^3  a3^10 +   153472  a0^2  a2^4  a3^10 + 1536  a1  a2^6  a3^10 +   122580  a0^4  a3^11 + 80256  a1^5  a3^11 +   62848  a0  a1^3  a2  a3^11 - 364032  a0^2  a1  a2^2  a3^11 -   6400  a1^2  a2^4  a3^11 - 2048  a0  a2^5  a3^11 -   801792  a0^2  a1^2  a3^12 + 535680  a0^3  a2  a3^12 +   10240  a1^3  a2^2  a3^12 + 15360  a0  a1  a2^3  a3^12 -   4224  a1^4  a3^13 - 27648  a0  a1^2  a2  a3^13 -   13824  a0^2  a2^2  a3^13 + 41472  a0^2  a1  a3^14 -   1992187500  a0^5  a1^4  a4 + 36000000  a0  a1^9  a4 +   2929687500  a0^6  a1^2  a2  a4 - 179700000  a0^2  a1^7  a2  a4 +   1406250000  a0^7  a2^2  a4 - 370675000  a0^3  a1^5  a2^2  a4 +   3049468750  a0^4  a1^3  a2^3  a4 + 3186080  a1^8  a2^3  a4 -   2091093750  a0^5  a1  a2^4  a4 - 88295900  a0  a1^6  a2^4  a4 +   480363750  a0^2  a1^4  a2^5  a4 - 830587500  a0^3  a1^2  a2^6  a4 +   19575000  a0^4  a2^7  a4 + 2067552  a1^5  a2^7  a4 -   9292860  a0  a1^3  a2^8  a4 + 15090300  a0^2  a1  a2^9  a4 -   109350  a1^2  a2^11  a4 + 90396  a0  a2^12  a4 +   1015625000  a0^7  a1  a3  a4 - 634300000  a0^3  a1^6  a3  a4 +   3696968750  a0^4  a1^4  a2  a3  a4 + 6417280  a1^9  a2  a3  a4 -   3797343750  a0^5  a1^2  a2^2  a3  a4 -   319642400  a0  a1^7  a2^2  a3  a4 - 6301562500  a0^6  a2^3  a3  a4 +   1838503500  a0^2  a1^5  a2^3  a3  a4 -   3361668750  a0^3  a1^3  a2^4  a3  a4 +   1968750000  a0^4  a1  a2^5  a3  a4 + 10440838  a1^6  a2^5  a3  a4 -   53928360  a0  a1^4  a2^6  a3  a4 +   54213300  a0^2  a1^2  a2^7  a3  a4 + 13000500  a0^3  a2^8  a3  a4 -   332478  a1^3  a2^9  a3  a4 + 1569294  a0  a1  a2^10  a3  a4 +   33534  a2^13  a3  a4 + 3471093750  a0^5  a1^3  a3^2  a4 -   136184000  a0  a1^8  a3^2  a4 - 3787500000  a0^6  a1  a2  a3^2  a4 +   868858000  a0^2  a1^6  a2  a3^2  a4 -   1162962500  a0^3  a1^4  a2^2  a3^2  a4 -   1342162500  a0^4  a1^2  a2^3  a3^2  a4 -   54587952  a1^7  a2^3  a3^2  a4 + 6385125000  a0^5  a2^4  a3^2  a4 +   224924190  a0  a1^5  a2^4  a3^2  a4 -   261357750  a0^2  a1^3  a2^5  a3^2  a4 -   52596000  a0^3  a1  a2^6  a3^2  a4 + 7579512  a1^4  a2^7  a3^2  a4 -   11986866  a0  a1^2  a2^8  a3^2  a4 - 7061580  a0^2  a2^9  a3^2  a4 -   401436  a1  a2^11  a3^2  a4 + 328125000  a0^7  a3^3  a4 +   1054280000  a0^3  a1^5  a3^3  a4 -   4466562500  a0^4  a1^3  a2  a3^3  a4 -   33321120  a1^8  a2  a3^3  a4 +   3168187500  a0^5  a1  a2^2  a3^3  a4 +   513314720  a0  a1^6  a2^2  a3^3  a4 -   1820709500  a0^2  a1^4  a2^3  a3^3  a4 +   3275428750  a0^3  a1^2  a2^4  a3^3  a4 -   2434997500  a0^4  a2^5  a3^3  a4 - 22783264  a1^5  a2^5  a3^3  a4 +   2513560  a0  a1^3  a2^6  a3^3  a4 +   55635660  a0^2  a1  a2^7  a3^3  a4 + 1816722  a1^2  a2^9  a3^3  a4 +   451224  a0  a2^10  a3^3  a4 - 1947375000  a0^5  a1^2  a3^4  a4 +   170856240  a0  a1^7  a3^4  a4 - 473437500  a0^6  a2  a3^4  a4 -   978632250  a0^2  a1^5  a2  a3^4  a4 +   1525002500  a0^3  a1^3  a2^2  a3^4  a4 -   969550000  a0^4  a1  a2^3  a3^4  a4 +   6255890  a1^6  a2^3  a3^4  a4 +   146411280  a0  a1^4  a2^4  a3^4  a4 -   302472930  a0^2  a1^2  a2^5  a3^4  a4 +   251892000  a0^3  a2^6  a3^4  a4 - 3121484  a1^3  a2^7  a3^4  a4 -   5636880  a0  a1  a2^8  a3^4  a4 - 30240  a2^11  a3^4  a4 -   666041250  a0^3  a1^4  a3^5  a4 +   1286281250  a0^4  a1^2  a2  a3^5  a4 +   26457768  a1^7  a2  a3^5  a4 + 557787500  a0^5  a2^2  a3^5  a4 -   143894550  a0  a1^5  a2^2  a3^5  a4 +   62664990  a0^2  a1^3  a2^3  a3^5  a4 -   229085950  a0^3  a1  a2^4  a3^5  a4 -   2914604  a1^4  a2^5  a3^5  a4 + 28607208  a0  a1^2  a2^6  a3^5  a4 -   2191644  a0^2  a2^7  a3^5  a4 + 409248  a1  a2^9  a3^5  a4 +   665193750  a0^5  a1  a3^6  a4 - 98078660  a0  a1^6  a3^6  a4 +   296433890  a0^2  a1^4  a2  a3^6  a4 +   108769550  a0^3  a1^2  a2^2  a3^6  a4 -   288077000  a0^4  a2^3  a3^6  a4 + 15268288  a1^5  a2^3  a3^6  a4 -   42514696  a0  a1^3  a2^4  a3^6  a4 -   24558156  a0^2  a1  a2^5  a3^6  a4 - 2017120  a1^2  a2^7  a3^6  a4 -   568736  a0  a2^8  a3^6  a4 + 251282750  a0^3  a1^3  a3^7  a4 -   331453500  a0^4  a1  a2  a3^7  a4 - 9495502  a1^6  a2  a3^7  a4 -   19035256  a0  a1^4  a2^2  a3^7  a4 +   69464544  a0^2  a1^2  a2^3  a3^7  a4 +   81747720  a0^3  a2^4  a3^7  a4 + 4371328  a1^3  a2^5  a3^7  a4 +   4960352  a0  a1  a2^6  a3^7  a4 - 2624  a2^9  a3^7  a4 -   99997500  a0^5  a3^8  a4 + 29242736  a0  a1^5  a3^8  a4 -   1770700  a0^2  a1^3  a2  a3^8  a4 -   135284040  a0^3  a1  a2^2  a3^8  a4 -   4141632  a1^4  a2^3  a3^8  a4 - 12504704  a0  a1^2  a2^4  a3^8  a4 -   4303040  a0^2  a2^5  a3^8  a4 + 32128  a1  a2^7  a3^8  a4 -   59864880  a0^3  a1^2  a3^9  a4 + 74157750  a0^4  a2  a3^9  a4 +   1793088  a1^5  a2  a3^9  a4 + 9389088  a0  a1^3  a2^2  a3^9  a4 +   16523040  a0^2  a1  a2^3  a3^9  a4 - 140288  a1^2  a2^5  a3^9  a4 -   40576  a0  a2^6  a3^9  a4 - 4485568  a0  a1^4  a3^10  a4 -   8819328  a0^2  a1^2  a2  a3^10  a4 -   3492000  a0^3  a2^2  a3^10  a4 + 250880  a1^3  a2^3  a3^10  a4 +   320640  a0  a1  a2^4  a3^10  a4 + 7413120  a0^3  a1  a3^11  a4 -   144320  a1^4  a2  a3^11  a4 - 698880  a0  a1^2  a2^2  a3^11  a4 -   222720  a0^2  a2^3  a3^11  a4 + 283008  a0  a1^3  a3^12  a4 +   756864  a0^2  a1  a2  a3^12  a4 - 321408  a0^3  a3^13  a4 -   273437500  a0^8  a4^2 + 912793750  a0^4  a1^5  a4^2 -   1574528  a1^10  a4^2 + 581250000  a0^5  a1^3  a2  a4^2 -   71580000  a0  a1^8  a2  a4^2 - 4196875000  a0^6  a1  a2^2  a4^2 +   559334500  a0^2  a1^6  a2^2  a4^2 -   1141837500  a0^3  a1^4  a2^3  a4^2 -   792346875  a0^4  a1^2  a2^4  a4^2 + 4612534  a1^7  a2^4  a4^2 +   1141818750  a0^5  a2^5  a4^2 + 6532782  a0  a1^5  a2^5  a4^2 -   132401250  a0^2  a1^3  a2^6  a4^2 +   307881000  a0^3  a1  a2^7  a4^2 - 1080810  a1^4  a2^8  a4^2 +   2978532  a0  a1^2  a2^9  a4^2 - 3782052  a0^2  a2^10  a4^2 +   13122  a1  a2^12  a4^2 - 21093750  a0^6  a1^2  a3  a4^2 +   99992000  a0^2  a1^7  a3  a4^2 - 609375000  a0^7  a2  a3  a4^2 +   550017500  a0^3  a1^5  a2  a3  a4^2 -   6262225000  a0^4  a1^3  a2^2  a3  a4^2 -   6474432  a1^8  a2^2  a3  a4^2 +   9725437500  a0^5  a1  a2^3  a3  a4^2 +   330587340  a0  a1^6  a2^3  a3  a4^2 -   1919458500  a0^2  a1^4  a2^4  a3  a4^2 +   3327279750  a0^3  a1^2  a2^5  a3  a4^2 -   916672500  a0^4  a2^6  a3  a4^2 - 7250880  a1^5  a2^6  a3  a4^2 +   39891564  a0  a1^3  a2^7  a3  a4^2 -   57532680  a0^2  a1  a2^8  a3  a4^2 + 347814  a1^2  a2^10  a3  a4^2 -   468990  a0  a2^11  a3  a4^2 - 2439112500  a0^4  a1^4  a3^2  a4^2 +   1045664  a1^9  a3^2  a4^2 + 885375000  a0^5  a1^2  a2  a3^2  a4^2 +   443818320  a0  a1^7  a2  a3^2  a4^2 +   6340781250  a0^6  a2^2  a3^2  a4^2 -   3241447200  a0^2  a1^5  a2^2  a3^2  a4^2 +   7050122500  a0^3  a1^3  a2^3  a3^2  a4^2 -   6409312500  a0^4  a1  a2^4  a3^2  a4^2 +   11295468  a1^6  a2^4  a3^2  a4^2 -   2726328  a0  a1^4  a2^5  a3^2  a4^2 +   6568560  a0^2  a1^2  a2^6  a3^2  a4^2 +   54599400  a0^3  a2^7  a3^2  a4^2 - 1256670  a1^3  a2^8  a3^2  a4^2 -   1361934  a0  a1  a2^9  a3^2  a4^2 - 72657  a2^12  a3^2  a4^2 -   634687500  a0^6  a1  a3^3  a4^2 -   309336600  a0^2  a1^6  a3^3  a4^2 +   131492500  a0^3  a1^4  a2  a3^3  a4^2 +   3304400000  a0^4  a1^2  a2^2  a3^3  a4^2 +   85106600  a1^7  a2^2  a3^3  a4^2 -   8085987500  a0^5  a2^3  a3^3  a4^2 -   516045576  a0  a1^5  a2^3  a3^3  a4^2 +   694572000  a0^2  a1^3  a2^4  a3^3  a4^2 -   287871300  a0^3  a1  a2^5  a3^3  a4^2 -   9017624  a1^4  a2^6  a3^3  a4^2 +   29483796  a0  a1^2  a2^7  a3^3  a4^2 +   10190502  a0^2  a2^8  a3^3  a4^2 + 963846  a1  a2^10  a3^3  a4^2 +   1866018750  a0^4  a1^3  a3^4  a4^2 + 6184568  a1^8  a3^4  a4^2 +   770912500  a0^5  a1  a2  a3^4  a4^2 -   554228558  a0  a1^6  a2  a3^4  a4^2 +   2624843850  a0^2  a1^4  a2^2  a3^4  a4^2 -   4631991500  a0^3  a1^2  a2^3  a3^4  a4^2 +   3665353750  a0^4  a2^4  a3^4  a4^2 +   43867404  a1^5  a2^4  a3^4  a4^2 -   56979398  a0  a1^3  a2^5  a3^4  a4^2 -   116142054  a0^2  a1  a2^6  a3^4  a4^2 -   5127603  a1^2  a2^8  a3^4  a4^2 - 907128  a0  a2^9  a3^4  a4^2 +   507131250  a0^6  a3^5  a4^2 + 269911482  a0^2  a1^5  a3^5  a4^2 -   82154000  a0^3  a1^3  a2  a3^5  a4^2 -   345695250  a0^4  a1  a2^2  a3^5  a4^2 -   42958350  a1^6  a2^2  a3^5  a4^2 -   143499120  a0  a1^4  a2^3  a3^5  a4^2 +   588801522  a0^2  a1^2  a2^4  a3^5  a4^2 -   322394554  a0^3  a2^5  a3^5  a4^2 +   13485682  a1^3  a2^6  a3^5  a4^2 +   10141020  a0  a1  a2^7  a3^5  a4^2 + 13104  a2^10  a3^5  a4^2 -   551702750  a0^4  a1^2  a3^6  a4^2 - 5733458  a1^7  a3^6  a4^2 -   934366250  a0^5  a2  a3^6  a4^2 +   220999628  a0  a1^5  a2  a3^6  a4^2 -   320072216  a0^2  a1^3  a2^2  a3^6  a4^2 +   173413920  a0^3  a1  a2^3  a3^6  a4^2 -   15325114  a1^4  a2^4  a3^6  a4^2 -   47083988  a0  a1^2  a2^5  a3^6  a4^2 +   2950458  a0^2  a2^6  a3^6  a4^2 - 174944  a1  a2^8  a3^6  a4^2 -   61096448  a0^2  a1^4  a3^7  a4^2 -   382095740  a0^3  a1^2  a2  a3^7  a4^2 +   528472400  a0^4  a2^2  a3^7  a4^2 +   1839984  a1^5  a2^2  a3^7  a4^2 +   82296432  a0  a1^3  a2^3  a3^7  a4^2 +   17614358  a0^2  a1  a2^4  a3^7  a4^2 +   817088  a1^2  a2^6  a3^7  a4^2 + 268448  a0  a2^7  a3^7  a4^2 +   132025200  a0^4  a1  a3^8  a4^2 + 2215489  a1^6  a3^8  a4^2 -   28097580  a0  a1^4  a2  a3^8  a4^2 -   45437088  a0^2  a1^2  a2^2  a3^8  a4^2 -   88039368  a0^3  a2^3  a3^8  a4^2 - 1546240  a1^3  a2^4  a3^8  a4^2 -   2197536  a0  a1  a2^5  a3^8  a4^2 + 1120  a2^8  a3^8  a4^2 -   8648110  a0^2  a1^3  a3^9  a4^2 +   125527836  a0^3  a1  a2  a3^9  a4^2 +   1091344  a1^4  a2^2  a3^9  a4^2 +   4358528  a0  a1^2  a2^3  a3^9  a4^2 +   2536064  a0^2  a2^4  a3^9  a4^2 - 13440  a1  a2^6  a3^9  a4^2 -   22786677  a0^4  a3^10  a4^2 - 442496  a1^5  a3^10  a4^2 -   557664  a0  a1^3  a2  a3^10  a4^2 -   8693664  a0^2  a1  a2^2  a3^10  a4^2 +   56000  a1^2  a2^4  a3^10  a4^2 + 17920  a0  a2^5  a3^10  a4^2 +   4270464  a0^2  a1^2  a3^11  a4^2 - 1958688  a0^3  a2  a3^11  a4^2 -   89600  a1^3  a2^2  a3^11  a4^2 - 134400  a0  a1  a2^3  a3^11  a4^2 +   36960  a1^4  a3^12  a4^2 + 241920  a0  a1^2  a2  a3^12  a4^2 +   120960  a0^2  a2^2  a3^12  a4^2 - 362880  a0^2  a1  a3^13  a4^2 -   125000000  a0^7  a1  a4^3 - 74265000  a0^3  a1^6  a4^3 -   1788137500  a0^4  a1^4  a2  a4^3 + 5160096  a1^9  a2  a4^3 +   2458875000  a0^5  a1^2  a2^2  a4^3 +   87012040  a0  a1^7  a2^2  a4^3 + 2240000000  a0^6  a2^3  a4^3 -   709367700  a0^2  a1^5  a2^3  a4^3 +   1716717500  a0^3  a1^3  a2^4  a4^3 -   694313750  a0^4  a1  a2^5  a4^3 - 7524774  a1^6  a2^5  a4^3 +   27679208  a0  a1^4  a2^6  a4^3 - 23072580  a0^2  a1^2  a2^7  a4^3 -   44517600  a0^3  a2^8  a4^3 + 466524  a1^3  a2^9  a4^3 -   708480  a0  a1  a2^10  a4^3 - 10692  a2^13  a4^3 -   1959062500  a0^5  a1^3  a3  a4^3 + 73615200  a0  a1^8  a3  a4^3 +   3988750000  a0^6  a1  a2  a3  a4^3 -   890454100  a0^2  a1^6  a2  a3  a4^3 +   2608597500  a0^3  a1^4  a2^2  a3  a4^3 +   612775000  a0^4  a1^2  a2^3  a3  a4^3 +   10290452  a1^7  a2^3  a3  a4^3 - 5843943750  a0^5  a2^4  a3  a4^3 -   135034422  a0  a1^5  a2^4  a3  a4^3 +   656527550  a0^2  a1^3  a2^5  a3  a4^3 -   1045810800  a0^3  a1  a2^6  a3  a4^3 -   138628  a1^4  a2^7  a3  a4^3 - 7253964  a0  a1^2  a2^8  a3  a4^3 +   19001304  a0^2  a2^9  a3  a4^3 + 121122  a1  a2^11  a3  a4^3 -   140625000  a0^7  a3^2  a4^3 - 302997500  a0^3  a1^5  a3^2  a4^3 +   7083875000  a0^4  a1^3  a2  a3^2  a4^3 -   1596016  a1^8  a2  a3^2  a4^3 -   11142225000  a0^5  a1  a2^2  a3^2  a4^3 -   591041652  a0  a1^6  a2^2  a3^2  a4^3 +   3743074700  a0^2  a1^4  a2^3  a3^2  a4^3 -   7058521750  a0^3  a1^2  a2^4  a3^2  a4^3 +   3902580000  a0^4  a2^5  a3^2  a4^3 +   18073048  a1^5  a2^5  a3^2  a4^3 -   57280804  a0  a1^3  a2^6  a3^2  a4^3 +   34872264  a0^2  a1  a2^7  a3^2  a4^3 -   1555542  a1^2  a2^9  a3^2  a4^3 + 852390  a0  a2^10  a3^2  a4^3 +   2154000000  a0^5  a1^2  a3^3  a4^3 -   229765440  a0  a1^7  a3^3  a4^3 - 1946687500  a0^6  a2  a3^3  a4^3 +   2561624060  a0^2  a1^5  a2  a3^3  a4^3 -   6808045500  a0^3  a1^3  a2^2  a3^3  a4^3 +   7975792500  a0^4  a1  a2^3  a3^3  a4^3 -   60739112  a1^6  a2^3  a3^3  a4^3 +   97975080  a0  a1^4  a2^4  a3^3  a4^3 +   94500980  a0^2  a1^2  a2^5  a3^3  a4^3 -   306741120  a0^3  a2^6  a3^3  a4^3 +   8184068  a1^3  a2^7  a3^3  a4^3 - 756926  a0  a1  a2^8  a3^3  a4^3 +   78120  a2^11  a3^3  a4^3 + 364151500  a0^3  a1^4  a3^4  a4^3 -   4040180000  a0^4  a1^2  a2  a3^4  a4^3 -   38967966  a1^7  a2  a3^4  a4^3 +   4005087500  a0^5  a2^2  a3^4  a4^3 +   594890412  a0  a1^5  a2^2  a3^4  a4^3 -   1112729340  a0^2  a1^3  a2^3  a3^4  a4^3 +   851089300  a0^3  a1  a2^4  a3^4  a4^3 -   10739022  a1^4  a2^5  a3^4  a4^3 -   41142892  a0  a1^2  a2^6  a3^4  a4^3 +   2102996  a0^2  a2^7  a3^4  a4^3 - 1045520  a1  a2^9  a3^4  a4^3 -   1421345000  a0^5  a1  a3^5  a4^3 + 231783370  a0  a1^6  a3^5  a4^3 -   1687741952  a0^2  a1^4  a2  a3^5  a4^3 +   2730210620  a0^3  a1^2  a2^2  a3^5  a4^3 -   2425267100  a0^4  a2^3  a3^5  a4^3 -   15589896  a1^5  a2^3  a3^5  a4^3 +   123028906  a0  a1^3  a2^4  a3^5  a4^3 +   86128686  a0^2  a1  a2^5  a3^5  a4^3 +   5361216  a1^2  a2^7  a3^5  a4^3 + 1190672  a0  a2^8  a3^5  a4^3 -   305509600  a0^3  a1^3  a3^6  a4^3 +   1215567450  a0^4  a1  a2  a3^6  a4^3 +   25526196  a1^6  a2  a3^6  a4^3 +   16975160  a0  a1^4  a2^2  a3^6  a4^3 -   507362264  a0^2  a1^2  a2^3  a3^6  a4^3 +   146676954  a0^3  a2^4  a3^6  a4^3 -   13030304  a1^3  a2^5  a3^6  a4^3 -   11294416  a0  a1  a2^6  a3^6  a4^3 + 2016  a2^9  a3^6  a4^3 +   400201250  a0^5  a3^7  a4^3 - 98438236  a0  a1^5  a3^7  a4^3 +   240810300  a0^2  a1^3  a2  a3^7  a4^3 +   145523824  a0^3  a1  a2^2  a3^7  a4^3 +   14382488  a1^4  a2^3  a3^7  a4^3 +   38493536  a0  a1^2  a2^4  a3^7  a4^3 +   3290688  a0^2  a2^5  a3^7  a4^3 - 24416  a1  a2^7  a3^7  a4^3 +   184888140  a0^3  a1^2  a3^8  a4^3 -   406970920  a0^4  a2  a3^8  a4^3 - 4938624  a1^5  a2  a3^8  a4^3 -   50868016  a0  a1^3  a2^2  a3^8  a4^3 -   24022352  a0^2  a1  a2^3  a3^8  a4^3 +   121184  a1^2  a2^5  a3^8  a4^3 + 14560  a0  a2^6  a3^8  a4^3 +   18734112  a0  a1^4  a3^9  a4^3 +   20046720  a0^2  a1^2  a2  a3^9  a4^3 +   45398576  a0^3  a2^2  a3^9  a4^3 - 304640  a1^3  a2^3  a3^9  a4^3 -   157920  a0  a1  a2^4  a3^9  a4^3 - 40774272  a0^3  a1  a3^10  a4^3 +   318976  a1^4  a2  a3^10  a4^3 +   817152  a0  a1^2  a2^2  a3^10  a4^3 -   216384  a0^2  a2^3  a3^10  a4^3 - 1363488  a0  a1^3  a3^11  a4^3 +   308448  a0^2  a1  a2  a3^11  a4^3 + 1505952  a0^3  a3^12  a4^3 +   47968750  a0^6  a1^2  a4^4 - 8858650  a0^2  a1^7  a4^4 +   134375000  a0^7  a2  a4^4 + 292183000  a0^3  a1^5  a2  a4^4 +   1352981250  a0^4  a1^3  a2^2  a4^4 - 7699802  a1^8  a2^2  a4^4 -   3108862500  a0^5  a1  a2^3  a4^4 - 56089126  a0  a1^6  a2^3  a4^4 +   481067925  a0^2  a1^4  a2^4  a4^4 -   1041608450  a0^3  a1^2  a2^5  a4^4 + 252765875  a0^4  a2^6  a4^4 +   4581080  a1^5  a2^6  a4^4 - 16742738  a0  a1^3  a2^7  a4^4 +   22798692  a0^2  a1  a2^8  a4^4 - 174096  a1^2  a2^10  a4^4 +   164646  a0  a2^11  a4^4 + 1733631250  a0^4  a1^4  a3  a4^4 -   4873040  a1^9  a3  a4^4 - 1700718750  a0^5  a1^2  a2  a3  a4^4 -   173477690  a0  a1^7  a2  a3  a4^4 -   3943187500  a0^6  a2^2  a3  a4^4 +   1758777180  a0^2  a1^5  a2^2  a3  a4^4 -   5016073500  a0^3  a1^3  a2^3  a3  a4^4 +   4422891250  a0^4  a1  a2^4  a3  a4^4 +   673798  a1^6  a2^4  a3  a4^4 - 21956300  a0  a1^4  a2^5  a3  a4^4 -   18487860  a0^2  a1^2  a2^6  a3  a4^4 +   136162440  a0^3  a2^7  a3  a4^4 + 291010  a1^3  a2^8  a3  a4^4 +   1158156  a0  a1  a2^9  a3  a4^4 + 37800  a2^12  a3  a4^4 -   168281250  a0^6  a1  a3^2  a4^4 +   364619700  a0^2  a1^6  a3^2  a4^4 -   2126751000  a0^3  a1^4  a2  a3^2  a4^4 -   1597995000  a0^4  a1^2  a2^2  a3^2  a4^4 -   24865768  a1^7  a2^2  a3^2  a4^4 +   9472181250  a0^5  a2^3  a3^2  a4^4 +   370965520  a0  a1^5  a2^3  a3^2  a4^4 -   1347590480  a0^2  a1^3  a2^4  a3^2  a4^4 +   1745140850  a0^3  a1  a2^5  a3^2  a4^4 -   616350  a1^4  a2^6  a3^2  a4^4 +   4711494  a0  a1^2  a2^7  a3^2  a4^4 -   35253288  a0^2  a2^8  a3^2  a4^4 - 509670  a1  a2^10  a3^2  a4^4 -   3093896250  a0^4  a1^3  a3^3  a4^4 + 6780020  a1^8  a3^3  a4^4 +   2879143750  a0^5  a1  a2  a3^3  a4^4 +   525368744  a0  a1^6  a2  a3^3  a4^4 -   4043863900  a0^2  a1^4  a2^2  a3^3  a4^4 +   8387961400  a0^3  a1^2  a2^3  a3^3  a4^4 -   6656797250  a0^4  a2^4  a3^3  a4^4 -   17103996  a1^5  a2^4  a3^3  a4^4 +   48496112  a0  a1^3  a2^5  a3^3  a4^4 +   83408738  a0^2  a1  a2^6  a3^3  a4^4 +   3784690  a1^2  a2^8  a3^3  a4^4 - 477190  a0  a2^9  a3^3  a4^4 -   215128125  a0^6  a3^4  a4^4 - 708777816  a0^2  a1^5  a3^4  a4^4 +   2786943050  a0^3  a1^3  a2  a3^4  a4^4 -   3436647250  a0^4  a1  a2^2  a3^4  a4^4 +   67824006  a1^6  a2^2  a3^4  a4^4 -   101458200  a0  a1^4  a2^3  a3^4  a4^4 -   453521850  a0^2  a1^2  a2^4  a3^4  a4^4 +   513352632  a0^3  a2^5  a3^4  a4^4 -   15726200  a1^3  a2^6  a3^4  a4^4 -   1214430  a0  a1  a2^7  a3^4  a4^4 - 37450  a2^10  a3^4  a4^4 +   1623406550  a0^4  a1^2  a3^5  a4^4 + 1136176  a1^7  a3^5  a4^4 +   61847750  a0^5  a2  a3^5  a4^4 -   413962504  a0  a1^5  a2  a3^5  a4^4 +   1150380050  a0^2  a1^3  a2^2  a3^5  a4^4 -   779738988  a0^3  a1  a2^3  a3^5  a4^4 +   28087906  a1^4  a2^4  a3^5  a4^4 +   48007848  a0  a1^2  a2^5  a3^5  a4^4 -   14361564  a0^2  a2^6  a3^5  a4^4 + 489608  a1  a2^8  a3^5  a4^4 +   384522760  a0^2  a1^4  a3^6  a4^4 -   435589760  a0^3  a1^2  a2  a3^6  a4^4 +   229952090  a0^4  a2^2  a3^6  a4^4 -   11725000  a1^5  a2^2  a3^6  a4^4 -   145086186  a0  a1^3  a2^3  a3^6  a4^4 -   9785706  a0^2  a1  a2^4  a3^6  a4^4 -   2299388  a1^2  a2^6  a3^6  a4^4 - 675192  a0  a2^7  a3^6  a4^4 -   493625750  a0^4  a1  a3^7  a4^4 - 2451800  a1^6  a3^7  a4^4 +   65001668  a0  a1^4  a2  a3^7  a4^4 +   206940696  a0^2  a1^2  a2^2  a3^7  a4^4 +   38304434  a0^3  a2^3  a3^7  a4^4 + 4569040  a1^3  a2^4  a3^7  a4^4 +   5653256  a0  a1  a2^5  a3^7  a4^4 - 2072  a2^8  a3^7  a4^4 -   48288168  a0^2  a1^3  a3^8  a4^4 -   225190696  a0^3  a1  a2  a3^8  a4^4 -   3423826  a1^4  a2^2  a3^8  a4^4 -   13278832  a0  a1^2  a2^3  a3^8  a4^4 -   4630696  a0^2  a2^4  a3^8  a4^4 + 24864  a1  a2^6  a3^8  a4^4 +   106618992  a0^4  a3^9  a4^4 + 689080  a1^5  a3^9  a4^4 +   6877416  a0  a1^3  a2  a3^9  a4^4 +   17378256  a0^2  a1  a2^2  a3^9  a4^4 -   103600  a1^2  a2^4  a3^9  a4^4 - 33152  a0  a2^5  a3^9  a4^4 -   6285888  a0^2  a1^2  a3^10  a4^4 - 5233032  a0^3  a2  a3^10  a4^4 +   165760  a1^3  a2^2  a3^10  a4^4 +   248640  a0  a1  a2^3  a3^10  a4^4 - 68376  a1^4  a3^11  a4^4 -   447552  a0  a1^2  a2  a3^11  a4^4 -   223776  a0^2  a2^2  a3^11  a4^4 + 671328  a0^2  a1  a3^12  a4^4 +   301937500  a0^5  a1^3  a4^5 - 11069740  a0  a1^8  a4^5 -   683500000  a0^6  a1  a2  a4^5 + 112371540  a0^2  a1^6  a2  a4^5 -   750725800  a0^3  a1^4  a2^2  a4^5 +   199013000  a0^4  a1^2  a2^3  a4^5 + 5524966  a1^7  a2^3  a4^5 +   1183740000  a0^5  a2^4  a4^5 + 10042854  a0  a1^5  a2^4  a4^5 -   133993130  a0^2  a1^3  a2^5  a4^5 +   293544540  a0^3  a1  a2^6  a4^5 - 1140542  a1^4  a2^7  a4^5 +   3354996  a0  a1^2  a2^8  a4^5 - 4864104  a0^2  a2^9  a4^5 +   1890  a1  a2^11  a4^5 + 28875000  a0^7  a3  a4^5 -   215483760  a0^3  a1^5  a3  a4^5 -   2806173750  a0^4  a1^3  a2  a3  a4^5 +   12806374  a1^8  a2  a3  a4^5 +   5903182500  a0^5  a1  a2^2  a3  a4^5 +   165770746  a0  a1^6  a2^2  a3  a4^5 -   1530278560  a0^2  a1^4  a2^3  a3  a4^5 +   3379887070  a0^3  a1^2  a2^4  a3  a4^5 -   1784648330  a0^4  a2^5  a3  a4^5 - 8526924  a1^5  a2^5  a3  a4^5 +   40898802  a0  a1^3  a2^6  a3  a4^5 -   46427304  a0^2  a1  a2^7  a3  a4^5 + 590520  a1^2  a2^9  a3  a4^5 -   582750  a0  a2^10  a3  a4^5 - 789446250  a0^5  a1^2  a3^2  a4^5 +   101935158  a0  a1^7  a3^2  a4^5 + 1894237500  a0^6  a2  a3^2  a4^5 -   1571493408  a0^2  a1^5  a2  a3^2  a4^5 +   6009887820  a0^3  a1^3  a2^2  a3^2  a4^5 -   7590125250  a0^4  a1  a2^3  a3^2  a4^5 +   27917560  a1^6  a2^3  a3^2  a4^5 -   74433228  a0  a1^4  a2^4  a3^2  a4^5 +   81955602  a0^2  a1^2  a2^5  a3^2  a4^5 -   106751980  a0^3  a2^6  a3^2  a4^5 -   4198950  a1^3  a2^7  a3^2  a4^5 +   1178940  a0  a1  a2^8  a3^2  a4^5 - 51156  a2^11  a3^2  a4^5 +   517176560  a0^3  a1^4  a3^3  a4^5 +   3135940350  a0^4  a1^2  a2  a3^3  a4^5 +   5553320  a1^7  a2  a3^3  a4^5 - 6203572750  a0^5  a2^2  a3^3  a4^5 -   442945336  a0  a1^5  a2^2  a3^3  a4^5 +   1646471288  a0^2  a1^3  a2^3  a3^3  a4^5 -   1868767926  a0^3  a1  a2^4  a3^3  a4^5 +   12218500  a1^4  a2^5  a3^3  a4^5 +   4062030  a0  a1^2  a2^6  a3^3  a4^5 +   25824540  a0^2  a2^7  a3^3  a4^5 + 694274  a1  a2^9  a3^3  a4^5 +   843209500  a0^5  a1  a3^4  a4^5 - 191768720  a0  a1^6  a3^4  a4^5 +   2269798858  a0^2  a1^4  a2  a3^4  a4^5 -   5322837372  a0^3  a1^2  a2^2  a3^4  a4^5 +   5410408140  a0^4  a2^3  a3^4  a4^5 -   7815360  a1^5  a2^3  a3^4  a4^5 -   58772420  a0  a1^3  a2^4  a3^4  a4^5 -   117996060  a0^2  a1  a2^5  a3^4  a4^5 -   4099410  a1^2  a2^7  a3^4  a4^5 - 340018  a0  a2^8  a3^4  a4^5 -   300888998  a0^3  a1^3  a3^5  a4^5 -   614264010  a0^4  a1  a2  a3^5  a4^5 -   24860668  a1^6  a2  a3^5  a4^5 +   93783396  a0  a1^4  a2^2  a3^5  a4^5 +   522235728  a0^2  a1^2  a2^3  a3^5  a4^5 -   386442336  a0^3  a2^4  a3^5  a4^5 +   12923512  a1^3  a2^5  a3^5  a4^5 +   5330430  a0  a1  a2^6  a3^5  a4^5 + 3836  a2^9  a3^5  a4^5 -   455647130  a0^5  a3^6  a4^5 + 129164504  a0  a1^5  a3^6  a4^5 -   616575260  a0^2  a1^3  a2  a3^6  a4^5 +   150621380  a0^3  a1  a2^2  a3^6  a4^5 -   19097134  a1^4  a2^3  a3^6  a4^5 -   36313928  a0  a1^2  a2^4  a3^6  a4^5 +   7437612  a0^2  a2^5  a3^6  a4^5 - 47768  a1  a2^7  a3^6  a4^5 -   105405928  a0^3  a1^2  a3^7  a4^5 +   505224336  a0^4  a2  a3^7  a4^5 + 7712236  a1^5  a2  a3^7  a4^5 +   79986298  a0  a1^3  a2^2  a3^7  a4^5 -   2261294  a0^2  a1  a2^3  a3^7  a4^5 +   177744  a1^2  a2^5  a3^7  a4^5 + 96264  a0  a2^6  a3^7  a4^5 -   30914268  a0  a1^4  a3^8  a4^5 -   39921000  a0^2  a1^2  a2  a3^8  a4^5 -   61148290  a0^3  a2^2  a3^8  a4^5 - 127680  a1^3  a2^3  a3^8  a4^5 -   669480  a0  a1  a2^4  a3^8  a4^5 + 75202680  a0^3  a1  a3^9  a4^5 -   239372  a1^4  a2  a3^9  a4^5 + 432096  a0  a1^2  a2^2  a3^9  a4^5 +   1178688  a0^2  a2^3  a3^9  a4^5 + 2077320  a0  a1^3  a3^10  a4^5 -   3079944  a0^2  a1  a2  a3^10  a4^5 - 2263464  a0^3  a3^11  a4^5 -   281473750  a0^4  a1^4  a4^6 + 1018730  a1^9  a4^6 +   303075000  a0^5  a1^2  a2  a4^6 + 21542784  a0  a1^7  a2  a4^6 +   571325000  a0^6  a2^2  a4^6 - 204379660  a0^2  a1^5  a2^2  a4^6 +   842468280  a0^3  a1^3  a2^3  a4^6 -   813543900  a0^4  a1  a2^4  a4^6 - 3002919  a1^6  a2^4  a4^6 +   8512764  a0  a1^4  a2^5  a4^6 - 90780  a0^2  a1^2  a2^6  a4^6 -   37724628  a0^3  a2^7  a4^6 + 153510  a1^3  a2^8  a4^6 -   277480  a0  a1  a2^9  a4^6 - 5166  a2^12  a4^6 +   106487500  a0^6  a1  a3  a4^6 - 86920698  a0^2  a1^6  a3  a4^6 +   1163263180  a0^3  a1^4  a2  a3  a4^6 -   56200900  a0^4  a1^2  a2^2  a3  a4^6 -   7382376  a1^7  a2^2  a3  a4^6 - 3392956500  a0^5  a2^3  a3  a4^6 -   67231008  a0  a1^5  a2^3  a3  a4^6 +   496439602  a0^2  a1^3  a2^4  a3  a4^6 -   854196116  a0^3  a1  a2^5  a3  a4^6 +   2441754  a1^4  a2^6  a3  a4^6 - 9025002  a0  a1^2  a2^7  a3  a4^6 +   16873724  a0^2  a2^8  a3  a4^6 + 74522  a1  a2^10  a3  a4^6 +   1649750250  a0^4  a1^3  a3^2  a4^6 - 7390484  a1^8  a3^2  a4^6 -   2605882000  a0^5  a1  a2  a3^2  a4^6 -   186105160  a0  a1^6  a2  a3^2  a4^6 +   1999471482  a0^2  a1^4  a2^2  a3^2  a4^6 -   4897100252  a0^3  a1^2  a2^3  a3^2  a4^6 +   4061051415  a0^4  a2^4  a3^2  a4^6 +   2419144  a1^5  a2^4  a3^2  a4^6 -   29552572  a0  a1^3  a2^5  a3^2  a4^6 -   1116598  a0^2  a1  a2^6  a3^2  a4^6 -   1244852  a1^2  a2^8  a3^2  a4^6 + 695030  a0  a2^9  a3^2  a4^6 -   74688750  a0^6  a3^3  a4^6 + 483446520  a0^2  a1^5  a3^3  a4^6 -   3244386320  a0^3  a1^3  a2  a3^3  a4^6 +   4725719520  a0^4  a1  a2^2  a3^3  a4^6 -   32374776  a1^6  a2^2  a3^3  a4^6 +   121768024  a0  a1^4  a2^3  a3^3  a4^6 +   58483054  a0^2  a1^2  a2^4  a3^3  a4^6 -   85152354  a0^3  a2^5  a3^3  a4^6 + 7932904  a1^3  a2^6  a3^3  a4^6 -   2558696  a0  a1  a2^7  a3^3  a4^6 + 29960  a2^10  a3^3  a4^6 -   1536399985  a0^4  a1^2  a3^4  a4^6 + 5079508  a1^7  a3^4  a4^6 +   1143268750  a0^5  a2  a3^4  a4^6 +   289951634  a0  a1^5  a2  a3^4  a4^6 -   1333857378  a0^2  a1^3  a2^2  a3^4  a4^6 +   1255657060  a0^3  a1  a2^3  a3^4  a4^6 -   20270320  a1^4  a2^4  a3^4  a4^6 -   14821562  a0  a1^2  a2^5  a3^4  a4^6 -   636398  a0^2  a2^6  a3^4  a4^6 - 393330  a1  a2^8  a3^4  a4^6 -   504509194  a0^2  a1^4  a3^5  a4^6 +   1555118950  a0^3  a1^2  a2  a3^5  a4^6 -   1766133180  a0^4  a2^2  a3^5  a4^6 +   18542762  a1^5  a2^2  a3^5  a4^6 +   79753296  a0  a1^3  a2^3  a3^5  a4^6 +   35839398  a0^2  a1  a2^4  a3^5  a4^6 +   1946714  a1^2  a2^6  a3^5  a4^6 + 456806  a0  a2^7  a3^5  a4^6 +   598084956  a0^4  a1  a3^6  a4^6 + 468930  a1^6  a3^6  a4^6 -   81374720  a0  a1^4  a2  a3^6  a4^6 -   241562454  a0^2  a1^2  a2^2  a3^6  a4^6 +   108784704  a0^3  a2^3  a3^6  a4^6 -   4423160  a1^3  a2^4  a3^6  a4^6 -   4128614  a0  a1  a2^5  a3^6  a4^6 + 1666  a2^8  a3^6  a4^6 +   123705498  a0^2  a1^3  a3^7  a4^6 +   156770012  a0^3  a1  a2  a3^7  a4^6 +   4144266  a1^4  a2^2  a3^7  a4^6 +   12843152  a0  a1^2  a2^3  a3^7  a4^6 +   1371356  a0^2  a2^4  a3^7  a4^6 - 19992  a1  a2^6  a3^7  a4^6 -   178465224  a0^4  a3^8  a4^6 - 567644  a1^5  a3^8  a4^6 -   13344954  a0  a1^3  a2  a3^8  a4^6 -   8737890  a0^2  a1  a2^2  a3^8  a4^6 +   83300  a1^2  a2^4  a3^8  a4^6 + 26656  a0  a2^5  a3^8  a4^6 +   4853016  a0^2  a1^2  a3^9  a4^6 + 14193522  a0^3  a2  a3^9  a4^6 -   133280  a1^3  a2^2  a3^9  a4^6 - 199920  a0  a1  a2^3  a3^9  a4^6 +   54978  a1^4  a3^10  a4^6 + 359856  a0  a1^2  a2  a3^10  a4^6 +   179928  a0^2  a2^2  a3^10  a4^6 - 539784  a0^2  a1  a3^11  a4^6 -   3300000  a0^7  a4^7 + 56795144  a0^3  a1^5  a4^7 +   341746000  a0^4  a1^3  a2  a4^7 - 2603012  a1^8  a2  a4^7 -   807228000  a0^5  a1  a2^2  a4^7 - 15883504  a0  a1^6  a2^2  a4^7 +   161071600  a0^2  a1^4  a2^3  a4^7 -   437719496  a0^3  a1^2  a2^4  a4^7 + 250448032  a0^4  a2^5  a4^7 +   1760856  a1^5  a2^5  a4^7 - 6614736  a0  a1^3  a2^6  a4^7 +   8549892  a0^2  a1  a2^7  a4^7 - 85876  a1^2  a2^9  a4^7 +   82456  a0  a2^10  a4^7 + 136212000  a0^5  a1^2  a3  a4^7 -   20179092  a0  a1^7  a3  a4^7 - 536995000  a0^6  a2  a3  a4^7 +   324328116  a0^2  a1^5  a2  a3  a4^7 -   1849789112  a0^3  a1^3  a2^2  a3  a4^7 +   2504946140  a0^4  a1  a2^3  a3  a4^7 -   477748  a1^6  a2^3  a3  a4^7 + 4205864  a0  a1^4  a2^4  a3  a4^7 -   30573144  a0^2  a1^2  a2^5  a3  a4^7 +   95846436  a0^3  a2^6  a3  a4^7 + 554238  a1^3  a2^7  a3  a4^7 +   11800  a0  a1  a2^8  a3  a4^7 + 12748  a2^11  a3  a4^7 -   465568836  a0^3  a1^4  a3^2  a4^7 -   976090580  a0^4  a1^2  a2  a3^2  a4^7 +   8057352  a1^7  a2  a3^2  a4^7 + 3148321300  a0^5  a2^2  a3^2  a4^7 +   118706916  a0  a1^5  a2^2  a3^2  a4^7 -   771982908  a0^2  a1^3  a2^3  a3^2  a4^7 +   1102352920  a0^3  a1  a2^4  a3^2  a4^7 -   5291784  a1^4  a2^5  a3^2  a4^7 +   9152266  a0  a1^2  a2^6  a3^2  a4^7 -   20360876  a0^2  a2^7  a3^2  a4^7 - 179502  a1  a2^9  a3^2  a4^7 -   149302100  a0^5  a1  a3^3  a4^7 + 75992056  a0  a1^6  a3^3  a4^7 -   1240426196  a0^2  a1^4  a2  a3^3  a4^7 +   3708649716  a0^3  a1^2  a2^2  a3^3  a4^7 -   4135731036  a0^4  a2^3  a3^3  a4^7 +   10364152  a1^5  a2^3  a3^3  a4^7 +   8358200  a0  a1^3  a2^4  a3^3  a4^7 +   55130302  a0^2  a1  a2^5  a3^3  a4^7 +   1440808  a1^2  a2^7  a3^3  a4^7 - 234518  a0  a2^8  a3^3  a4^7 +   625615396  a0^3  a1^3  a3^4  a4^7 -   446850878  a0^4  a1  a2  a3^4  a4^7 +   9439922  a1^6  a2  a3^4  a4^7 -   91525192  a0  a1^4  a2^2  a3^4  a4^7 -   197438232  a0^2  a1^2  a2^3  a3^4  a4^7 +   185566226  a0^3  a2^4  a3^4  a4^7 -   6407954  a1^3  a2^5  a3^4  a4^7 + 219516  a0  a1  a2^6  a3^4  a4^7 -   5396  a2^9  a3^4  a4^7 + 214449282  a0^5  a3^5  a4^7 -   84593846  a0  a1^5  a3^5  a4^7 +   633476206  a0^2  a1^3  a2  a3^5  a4^7 -   402050564  a0^3  a1  a2^2  a3^5  a4^7 +   12468404  a1^4  a2^3  a3^5  a4^7 +   15533118  a0  a1^2  a2^4  a3^5  a4^7 -   6820752  a0^2  a2^5  a3^5  a4^7 + 66934  a1  a2^7  a3^5  a4^7 -   117323734  a0^3  a1^2  a3^6  a4^7 -   135590064  a0^4  a2  a3^6  a4^7 - 7184332  a1^5  a2  a3^6  a4^7 -   52093524  a0  a1^3  a2^2  a3^6  a4^7 +   7803976  a0^2  a1  a2^3  a3^6  a4^7 -   267146  a1^2  a2^5  a3^6  a4^7 - 115174  a0  a2^6  a3^6  a4^7 +   28170564  a0  a1^4  a3^7  a4^7 +   43265820  a0^2  a1^2  a2  a3^7  a4^7 +   18975512  a0^3  a2^2  a3^7  a4^7 + 319040  a1^3  a2^3  a3^7  a4^7 +   835350  a0  a1  a2^4  a3^7  a4^7 - 70392732  a0^3  a1  a3^8  a4^7 +   79234  a1^4  a2  a3^8  a4^7 - 959952  a0  a1^2  a2^2  a3^8  a4^7 -   1183236  a0^2  a2^3  a3^8  a4^7 - 1507542  a0  a1^3  a3^9  a4^7 +   3246642  a0^2  a1  a2  a3^9  a4^7 + 1628910  a0^3  a3^10  a4^7 -   10071250  a0^6  a1  a4^8 + 4432434  a0^2  a1^6  a4^8 -   164699704  a0^3  a1^4  a2  a4^8 + 55261690  a0^4  a1^2  a2^2  a4^8 +   2176530  a1^7  a2^2  a4^8 + 379657050  a0^5  a2^3  a4^8 +   3434572  a0  a1^5  a2^3  a4^8 - 49029318  a0^2  a1^3  a2^4  a4^8 +   104146758  a0^3  a1  a2^5  a4^8 - 519021  a1^4  a2^6  a4^8 +   1467216  a0  a1^2  a2^7  a4^8 - 2114867  a0^2  a2^8  a4^8 -   926  a1  a2^10  a4^8 - 372607500  a0^4  a1^3  a3  a4^8 +   2177800  a1^8  a3  a4^8 + 709188650  a0^5  a1  a2  a3  a4^8 +   30449834  a0  a1^6  a2  a3  a4^8 -   378483252  a0^2  a1^4  a2^2  a3  a4^8 +   1137709652  a0^3  a1^2  a2^3  a3  a4^8 -   1031375602  a0^4  a2^4  a3  a4^8 - 1105972  a1^5  a2^4  a3  a4^8 +   9574630  a0  a1^3  a2^5  a3  a4^8 -   8396542  a0^2  a1  a2^6  a3  a4^8 + 223506  a1^2  a2^8  a3  a4^8 -   201438  a0  a2^9  a3  a4^8 + 62681250  a0^6  a3^2  a4^8 -   134440902  a0^2  a1^5  a3^2  a4^8 +   1441507088  a0^3  a1^3  a2  a3^2  a4^8 -   2277259842  a0^4  a1  a2^2  a3^2  a4^8 +   4032180  a1^6  a2^2  a3^2  a4^8 -   28869750  a0  a1^4  a2^3  a3^2  a4^8 +   27040980  a0^2  a1^2  a2^4  a3^2  a4^8 -   72702836  a0^3  a2^5  a3^2  a4^8 - 1841296  a1^3  a2^6  a3^2  a4^8 +   863346  a0  a1  a2^7  a3^2  a4^8 - 10530  a2^10  a3^2  a4^8 +   706429550  a0^4  a1^2  a3^3  a4^8 - 4535906  a1^7  a3^3  a4^8 -   922090590  a0^5  a2  a3^3  a4^8 -   94562998  a0  a1^5  a2  a3^3  a4^8 +   677175616  a0^2  a1^3  a2^2  a3^3  a4^8 -   790260568  a0^3  a1  a2^3  a3^3  a4^8 +   7292554  a1^4  a2^4  a3^3  a4^8 -   2200140  a0  a1^2  a2^5  a3^3  a4^8 +   8187504  a0^2  a2^6  a3^3  a4^8 + 140278  a1  a2^8  a3^3  a4^8 +   298365407  a0^2  a1^4  a3^4  a4^8 -   1383014154  a0^3  a1^2  a2  a3^4  a4^8 +   1835948617  a0^4  a2^2  a3^4  a4^8 -   12147162  a1^5  a2^2  a3^4  a4^8 -   14207158  a0  a1^3  a2^3  a3^4  a4^8 -   32767206  a0^2  a1  a2^4  a3^4  a4^8 -   774076  a1^2  a2^6  a3^4  a4^8 - 98668  a0  a2^7  a3^4  a4^8 -   352143318  a0^4  a1  a3^5  a4^8 + 1125494  a1^6  a3^5  a4^8 +   52028262  a0  a1^4  a2  a3^5  a4^8 +   124493436  a0^2  a1^2  a2^2  a3^5  a4^8 -   100838162  a0^3  a2^3  a3^5  a4^8 +   2174870  a1^3  a2^4  a3^5  a4^8 +   1166112  a0  a1  a2^5  a3^5  a4^8 - 704  a2^8  a3^5  a4^8 -   125305284  a0^2  a1^3  a3^6  a4^8 -   24140044  a0^3  a1  a2  a3^6  a4^8 -   2607956  a1^4  a2^2  a3^6  a4^8 -   6226312  a0  a1^2  a2^3  a3^6  a4^8 +   1207634  a0^2  a2^4  a3^6  a4^8 + 8448  a1  a2^6  a3^6  a4^8 +   152941434  a0^4  a3^7  a4^8 + 288676  a1^5  a3^7  a4^8 +   10692588  a0  a1^3  a2  a3^7  a4^8 -   515328  a0^2  a1  a2^2  a3^7  a4^8 - 35200  a1^2  a2^4  a3^7  a4^8 -   11264  a0  a2^5  a3^7  a4^8 - 2333196  a0^2  a1^2  a3^8  a4^8 -   12100860  a0^3  a2  a3^8  a4^8 + 56320  a1^3  a2^2  a3^8  a4^8 +   84480  a0  a1  a2^3  a3^8  a4^8 - 23232  a1^4  a3^9  a4^8 -   152064  a0  a1^2  a2  a3^9  a4^8 - 76032  a0^2  a2^2  a3^9  a4^8 +   228096  a0^2  a1  a3^10  a4^8 - 10764900  a0^5  a1^2  a4^9 +   1596700  a0  a1^7  a4^9 + 48180500  a0^6  a2  a4^9 -   19031168  a0^2  a1^5  a2  a4^9 + 188793496  a0^3  a1^3  a2^2  a4^9 -   269758146  a0^4  a1  a2^3  a4^9 - 711000  a1^6  a2^3  a4^9 +   1041988  a0  a1^4  a2^4  a4^9 + 2311738  a0^2  a1^2  a2^5  a4^9 -   13148428  a0^3  a2^6  a4^9 + 10400  a1^3  a2^7  a4^9 -   37474  a0  a1  a2^8  a4^9 - 1092  a2^11  a4^9 +   126868440  a0^3  a1^4  a3  a4^9 +   137041250  a0^4  a1^2  a2  a3  a4^9 - 3173614  a1^7  a2  a3  a4^9 -   667152470  a0^5  a2^2  a3  a4^9 -   13088844  a0  a1^5  a2^2  a3  a4^9 +   141754492  a0^2  a1^3  a2^3  a3  a4^9 -   240141354  a0^3  a1  a2^4  a3  a4^9 +   1181372  a1^4  a2^5  a3  a4^9 - 3215208  a0  a1^2  a2^6  a3  a4^9 +   5120820  a0^2  a2^7  a3  a4^9 + 17138  a1  a2^9  a3  a4^9 -   15822850  a0^5  a1  a3^2  a4^9 - 16319386  a0  a1^6  a3^2  a4^9 +   315020036  a0^2  a1^4  a2  a3^2  a4^9 -   1206293036  a0^3  a1^2  a2^2  a3^2  a4^9 +   1479106652  a0^4  a2^3  a3^2  a4^9 -   2902546  a1^5  a2^3  a3^2  a4^9 -   1489818  a0  a1^3  a2^4  a3^2  a4^9 -   8899584  a0^2  a1  a2^5  a3^2  a4^9 -   277098  a1^2  a2^7  a3^2  a4^9 + 145030  a0  a2^8  a3^2  a4^9 -   381335240  a0^3  a1^3  a3^3  a4^9 +   502175730  a0^4  a1  a2  a3^3  a4^9 - 381470  a1^6  a2  a3^3  a4^9 +   29233546  a0  a1^4  a2^2  a3^3  a4^9 +   25383288  a0^2  a1^2  a2^3  a3^3  a4^9 -   6622132  a0^3  a2^4  a3^3  a4^9 + 1767340  a1^3  a2^5  a3^3  a4^9 -   649266  a0  a1  a2^6  a3^3  a4^9 + 2704  a2^9  a3^3  a4^9 -   33838086  a0^5  a3^4  a4^9 + 30640780  a0  a1^5  a3^4  a4^9 -   332676858  a0^2  a1^3  a2  a3^4  a4^9 +   296480412  a0^3  a1  a2^2  a3^4  a4^9 -   4471110  a1^4  a2^3  a3^4  a4^9 -   2819620  a0  a1^2  a2^4  a3^4  a4^9 +   1212764  a0^2  a2^5  a3^4  a4^9 - 33564  a1  a2^7  a3^4  a4^9 +   186075230  a0^3  a1^2  a3^5  a4^9 -   156827634  a0^4  a2  a3^5  a4^9 + 3994950  a1^5  a2  a3^5  a4^9 +   15842134  a0  a1^3  a2^2  a3^5  a4^9 +   232262  a0^2  a1  a2^3  a3^5  a4^9 +   136212  a1^2  a2^5  a3^5  a4^9 + 55644  a0  a2^6  a3^5  a4^9 -   15427778  a0  a1^4  a3^6  a4^9 -   25203372  a0^2  a1^2  a2  a3^6  a4^9 +   9433538  a0^3  a2^2  a3^6  a4^9 - 176480  a1^3  a2^3  a3^6  a4^9 -   408700  a0  a1  a2^4  a3^6  a4^9 + 38071596  a0^3  a1  a3^7  a4^9 -   10380  a1^4  a2  a3^7  a4^9 + 525120  a0  a1^2  a2^2  a3^7  a4^9 +   542280  a0^2  a2^3  a3^7  a4^9 + 596892  a0  a1^3  a3^8  a4^9 -   1514484  a0^2  a1  a2  a3^8  a4^9 - 641196  a0^3  a3^9  a4^9 +   30885090  a0^4  a1^3  a4^10 - 206158  a1^8  a4^10 -   61655560  a0^5  a1  a2  a4^10 - 2121816  a0  a1^6  a2  a4^10 +   22757284  a0^2  a1^4  a2^2  a4^10 -   92091340  a0^3  a1^2  a2^3  a4^10 + 93300374  a0^4  a2^4  a4^10 +   238278  a1^5  a2^4  a4^10 - 1025158  a0  a1^3  a2^5  a4^10 +   1275690  a0^2  a1  a2^6  a4^10 - 18379  a1^2  a2^8  a4^10 +   17614  a0  a2^9  a4^10 - 12919830  a0^6  a3  a4^10 +   15040308  a0^2  a1^5  a3  a4^10 -   284558604  a0^3  a1^3  a2  a3  a4^10 +   468669988  a0^4  a1  a2^2  a3  a4^10 +   633220  a1^6  a2^2  a3  a4^10 + 1316672  a0  a1^4  a2^3  a3  a4^10 -   7622136  a0^2  a1^2  a2^4  a3  a4^10 +   25971542  a0^3  a2^5  a3  a4^10 + 165524  a1^3  a2^6  a3  a4^10 -   67764  a0  a1  a2^7  a3  a4^10 + 1720  a2^10  a3  a4^10 -   176183282  a0^4  a1^2  a3^2  a4^10 + 1605422  a1^7  a3^2  a4^10 +   301992952  a0^5  a2  a3^2  a4^10 +   15581632  a0  a1^5  a2  a3^2  a4^10 -   166063580  a0^2  a1^3  a2^2  a3^2  a4^10 +   225471372  a0^3  a1  a2^3  a3^2  a4^10 -   1494319  a1^4  a2^4  a3^2  a4^10 +   2220270  a0  a1^2  a2^5  a3^2  a4^10 -   3759762  a0^2  a2^6  a3^2  a4^10 - 23654  a1  a2^8  a3^2  a4^10 -   91498018  a0^2  a1^4  a3^3  a4^10 +   592905864  a0^3  a1^2  a2  a3^3  a4^10 -   873829784  a0^4  a2^2  a3^3  a4^10 +   3916432  a1^5  a2^2  a3^3  a4^10 -   788852  a0  a1^3  a2^3  a3^3  a4^10 +   11522046  a0^2  a1  a2^4  a3^3  a4^10 +   164990  a1^2  a2^6  a3^3  a4^10 - 12070  a0  a2^7  a3^3  a4^10 +   114110592  a0^4  a1  a3^4  a4^10 - 1040125  a1^6  a3^4  a4^10 -   17140412  a0  a1^4  a2  a3^4  a4^10 -   32233968  a0^2  a1^2  a2^2  a3^4  a4^10 +   30065360  a0^3  a2^3  a3^4  a4^10 -   628380  a1^3  a2^4  a3^4  a4^10 - 55650  a0  a1  a2^5  a3^4  a4^10 +   164  a2^8  a3^4  a4^10 + 68942634  a0^2  a1^3  a3^5  a4^10 -   26330236  a0^3  a1  a2  a3^5  a4^10 +   940786  a1^4  a2^2  a3^5  a4^10 +   1754992  a0  a1^2  a2^3  a3^5  a4^10 -   952784  a0^2  a2^4  a3^5  a4^10 - 1968  a1  a2^6  a3^5  a4^10 -   76237545  a0^4  a3^6  a4^10 - 92800  a1^5  a3^6  a4^10 -   4412326  a0  a1^3  a2  a3^6  a4^10 +   1697034  a0^2  a1  a2^2  a3^6  a4^10 +   8200  a1^2  a2^4  a3^6  a4^10 + 2624  a0  a2^5  a3^6  a4^10 +   721152  a0^2  a1^2  a3^7  a4^10 + 5089662  a0^3  a2  a3^7  a4^10 -   13120  a1^3  a2^2  a3^7  a4^10 - 19680  a0  a1  a2^3  a3^7  a4^10 +   5412  a1^4  a3^8  a4^10 + 35424  a0  a1^2  a2  a3^8  a4^10 +   17712  a0^2  a2^2  a3^8  a4^10 - 53136  a0^2  a1  a3^9  a4^10 -   11472984  a0^3  a1^4  a4^11 - 7730868  a0^4  a1^2  a2  a4^11 +   329360  a1^7  a2  a4^11 + 50762200  a0^5  a2^2  a4^11 +   587320  a0  a1^5  a2^2  a4^11 - 8596404  a0^2  a1^3  a2^3  a4^11 +   17376896  a0^3  a1  a2^4  a4^11 - 110602  a1^4  a2^5  a4^11 +   299280  a0  a1^2  a2^6  a4^11 - 418812  a0^2  a2^7  a4^11 -   230  a1  a2^9  a4^11 + 7073972  a0^5  a1  a3  a4^11 +   1942544  a0  a1^6  a3  a4^11 - 35516932  a0^2  a1^4  a2  a3  a4^11 +   187487964  a0^3  a1^2  a2^2  a3  a4^11 -   252541776  a0^4  a2^3  a3  a4^11 + 208104  a1^5  a2^3  a3  a4^11 +   581942  a0  a1^3  a2^4  a3  a4^11 +   14694  a0^2  a1  a2^5  a3  a4^11 + 31500  a1^2  a2^7  a3  a4^11 -   27278  a0  a2^8  a3  a4^11 + 111535124  a0^3  a1^3  a3^2  a4^11 -   175333824  a0^4  a1  a2  a3^2  a4^11 -   677804  a1^6  a2  a3^2  a4^11 -   3388032  a0  a1^4  a2^2  a3^2  a4^11 +   1942428  a0^2  a1^2  a2^3  a3^2  a4^11 -   13837278  a0^3  a2^4  a3^2  a4^11 -   262786  a1^3  a2^5  a3^2  a4^11 +   142776  a0  a1  a2^6  a3^2  a4^11 - 668  a2^9  a3^2  a4^11 -   6628536  a0^5  a3^3  a4^11 - 6436388  a0  a1^5  a3^3  a4^11 +   95863232  a0^2  a1^3  a2  a3^3  a4^11 -   102713332  a0^3  a1  a2^2  a3^3  a4^11 +   928984  a1^4  a2^3  a3^3  a4^11 -   118202  a0  a1^2  a2^4  a3^3  a4^11 +   458680  a0^2  a2^5  a3^3  a4^11 + 8306  a1  a2^7  a3^3  a4^11 -   108302992  a0^3  a1^2  a3^4  a4^11 +   148205640  a0^4  a2  a3^4  a4^11 - 1341376  a1^5  a2  a3^4  a4^11 -   1966396  a0  a1^3  a2^2  a3^4  a4^11 -   1894000  a0^2  a1  a2^3  a3^4  a4^11 -   33966  a1^2  a2^5  a3^4  a4^11 - 13602  a0  a2^6  a3^4  a4^11 +   5160048  a0  a1^4  a3^5  a4^11 +   8429448  a0^2  a1^2  a2  a3^5  a4^11 -   8078776  a0^3  a2^2  a3^5  a4^11 + 45360  a1^3  a2^3  a3^5  a4^11 +   100530  a0  a1  a2^4  a3^5  a4^11 -   12401160  a0^3  a1  a3^6  a4^11 - 250  a1^4  a2  a3^6  a4^11 -   134880  a0  a1^2  a2^2  a3^6  a4^11 -   129900  a0^2  a2^3  a3^6  a4^11 - 132834  a0  a1^3  a3^7  a4^11 +   365958  a0^2  a1  a2  a3^7  a4^11 + 142074  a0^3  a3^8  a4^11 +   861322  a0^6  a4^12 - 429038  a0^2  a1^5  a4^12 +   21015696  a0^3  a1^3  a2  a4^12 - 34959458  a0^4  a1  a2^2  a4^12 -   128854  a1^6  a2^2  a4^12 + 100882  a0  a1^4  a2^3  a4^12 +   498938  a0^2  a1^2  a2^4  a4^12 - 2310666  a0^3  a2^5  a4^12 -   1276  a1^3  a2^6  a4^12 - 1474  a0  a1  a2^7  a4^12 -   107  a2^10  a4^12 + 23288150  a0^4  a1^2  a3  a4^12 -   262900  a1^7  a3  a4^12 - 45577746  a0^5  a2  a3  a4^12 -   1340894  a0  a1^5  a2  a3  a4^12 +   18792464  a0^2  a1^3  a2^2  a3  a4^12 -   29201308  a0^3  a1  a2^3  a3  a4^12 +   182510  a1^4  a2^4  a3  a4^12 - 444504  a0  a1^2  a2^5  a3  a4^12 +   647396  a0^2  a2^6  a3  a4^12 + 1612  a1  a2^8  a3  a4^12 +   14498694  a0^2  a1^4  a3^2  a4^12 -   136794560  a0^3  a1^2  a2  a3^2  a4^12 +   218491684  a0^4  a2^2  a3^2  a4^12 -   622474  a1^5  a2^2  a3^2  a4^12 +   428372  a0  a1^3  a2^3  a3^2  a4^12 -   1745714  a0^2  a1  a2^4  a3^2  a4^12 -   20124  a1^2  a2^6  a3^2  a4^12 + 8566  a0  a2^7  a3^2  a4^12 -   21110422  a0^4  a1  a3^3  a4^12 + 418530  a1^6  a3^3  a4^12 +   2786870  a0  a1^4  a2  a3^3  a4^12 +   3853704  a0^2  a1^2  a2^2  a3^3  a4^12 -   1826196  a0^3  a2^3  a3^3  a4^12 + 111370  a1^3  a2^4  a3^3  a4^12 -   35402  a0  a1  a2^5  a3^3  a4^12 - 20  a2^8  a3^3  a4^12 -   22358890  a0^2  a1^3  a3^4  a4^12 +   16387902  a0^3  a1  a2  a3^4  a4^12 -   196607  a1^4  a2^2  a3^4  a4^12 -   301584  a0  a1^2  a2^3  a3^4  a4^12 +   266058  a0^2  a2^4  a3^4  a4^12 + 240  a1  a2^6  a3^4  a4^12 +   23084736  a0^4  a3^5  a4^12 + 18188  a1^5  a3^5  a4^12 +   992582  a0  a1^3  a2  a3^5  a4^12 -   552738  a0^2  a1  a2^2  a3^5  a4^12 -   1000  a1^2  a2^4  a3^5  a4^12 - 320  a0  a2^5  a3^5  a4^12 -   137952  a0^2  a1^2  a3^6  a4^12 - 1153926  a0^3  a2  a3^6  a4^12 +   1600  a1^3  a2^2  a3^6  a4^12 + 2400  a0  a1  a2^3  a3^6  a4^12 -   660  a1^4  a3^7  a4^12 - 4320  a0  a1^2  a2  a3^7  a4^12 -   2160  a0^2  a2^2  a3^7  a4^12 + 6480  a0^2  a1  a3^8  a4^12 -   514828  a0^5  a1  a4^13 - 106340  a0  a1^6  a4^13 +   1281708  a0^2  a1^4  a2  a4^13 - 11326280  a0^3  a1^2  a2^2  a4^13 +   16616708  a0^4  a2^3  a4^13 + 9430  a1^5  a2^3  a4^13 -   63580  a0  a1^3  a2^4  a4^13 + 75038  a0^2  a1  a2^5  a4^13 -   1798  a1^2  a2^7  a4^13 + 1724  a0  a2^8  a4^13 -   16130472  a0^3  a1^3  a3  a4^13 +   26879438  a0^4  a1  a2  a3  a4^13 + 172570  a1^6  a2  a3  a4^13 +   31082  a0  a1^4  a2^2  a3  a4^13 -   718116  a0^2  a1^2  a2^3  a3  a4^13 +   3134782  a0^3  a2^4  a3  a4^13 + 17072  a1^3  a2^5  a3  a4^13 -   9662  a0  a1  a2^6  a3  a4^13 + 82  a2^9  a3  a4^13 +   3327318  a0^5  a3^2  a4^13 + 804030  a0  a1^5  a3^2  a4^13 -   14903376  a0^2  a1^3  a2  a3^2  a4^13 +   17978204  a0^3  a1  a2^2  a3^2  a4^13 -   116024  a1^4  a2^3  a3^2  a4^13 +   138572  a0  a1^2  a2^4  a3^2  a4^13 -   210244  a0^2  a2^5  a3^2  a4^13 - 1022  a1  a2^7  a3^2  a4^13 +   34271896  a0^3  a1^2  a3^3  a4^13 -   56000300  a0^4  a2  a3^3  a4^13 + 267502  a1^5  a2  a3^3  a4^13 -   36852  a0  a1^3  a2^2  a3^3  a4^13 +   635636  a0^2  a1  a2^3  a3^3  a4^13 +   4198  a1^2  a2^5  a3^3  a4^13 + 1670  a0  a2^6  a3^3  a4^13 -   1028366  a0  a1^4  a3^4  a4^13 -   1641870  a0^2  a1^2  a2  a3^4  a4^13 +   2234392  a0^3  a2^2  a3^4  a4^13 - 5680  a1^3  a2^3  a3^4  a4^13 -   12390  a0  a1  a2^4  a3^4  a4^13 + 2401926  a0^3  a1  a3^5  a4^13 +   172  a1^4  a2  a3^5  a4^13 + 16944  a0  a1^2  a2^2  a3^5  a4^13 +   15852  a0^2  a2^3  a3^5  a4^13 + 15654  a0  a1^3  a3^6  a4^13 -   44874  a0^2  a1  a2  a3^6  a4^13 - 16686  a0^3  a3^7  a4^13 -   1293978  a0^4  a1^2  a4^14 + 16542  a1^7  a4^14 +   2619152  a0^5  a2  a4^14 + 58232  a0  a1^5  a2  a4^14 -   734924  a0^2  a1^3  a2^2  a4^14 + 1366336  a0^3  a1  a2^3  a4^14 -   10868  a1^4  a2^4  a4^14 + 28706  a0  a1^2  a2^5  a4^14 -   39138  a0^2  a2^6  a4^14 - 14  a1  a2^8  a4^14 -   1020618  a0^2  a1^4  a3  a4^14 +   16451132  a0^3  a1^2  a2  a3  a4^14 -   27874896  a0^4  a2^2  a3  a4^14 + 39900  a1^5  a2^2  a3  a4^14 -   21092  a0  a1^3  a2^3  a3  a4^14 +   90118  a0^2  a1  a2^4  a3  a4^14 + 1514  a1^2  a2^6  a3  a4^14 -   1294  a0  a2^7  a3  a4^14 + 2229288  a0^4  a1  a3^2  a4^14 -   90630  a1^6  a3^2  a4^14 - 169464  a0  a1^4  a2  a3^2  a4^14 -   61368  a0^2  a1^2  a2^2  a3^2  a4^14 -   737992  a0^3  a2^3  a3^2  a4^14 - 11470  a1^3  a2^4  a3^2  a4^14 +   6642  a0  a1  a2^5  a3^2  a4^14 + a2^8  a3^2  a4^14 +   4280524  a0^2  a1^3  a3^3  a4^14 -   4045172  a0^3  a1  a2  a3^3  a4^14 +   22168  a1^4  a2^2  a3^3  a4^14 +   30176  a0  a1^2  a2^3  a3^3  a4^14 -   33922  a0^2  a2^4  a3^3  a4^14 - 12  a1  a2^6  a3^3  a4^14 -   4195626  a0^4  a3^4  a4^14 - 1970  a1^5  a3^4  a4^14 -   115998  a0  a1^3  a2  a3^4  a4^14 +   74262  a0^2  a1  a2^2  a3^4  a4^14 + 50  a1^2  a2^4  a3^4  a4^14 +   16  a0  a2^5  a3^4  a4^14 + 14724  a0^2  a1^2  a3^5  a4^14 +   135486  a0^3  a2  a3^5  a4^14 - 80  a1^3  a2^2  a3^5  a4^14 -   120  a0  a1  a2^3  a3^5  a4^14 + 33  a1^4  a3^6  a4^14 +   216  a0  a1^2  a2  a3^6  a4^14 + 108  a0^2  a2^2  a3^6  a4^14 -   324  a0^2  a1  a3^7  a4^14 + 929304  a0^3  a1^3  a4^15 -   1539168  a0^4  a1  a2  a4^15 - 13068  a1^6  a2  a4^15 +   10176  a0  a1^4  a2^2  a4^15 + 42440  a0^2  a1^2  a2^3  a4^15 -   203624  a0^3  a2^4  a4^15 - 134  a1^3  a2^5  a4^15 +   28  a0  a1  a2^6  a4^15 - 4  a2^9  a4^15 - 459680  a0^5  a3  a4^15 -   60876  a0  a1^5  a3  a4^15 + 1099308  a0^2  a1^3  a2  a3  a4^15 -   1472368  a0^3  a1  a2^2  a3  a4^15 + 9076  a1^4  a2^3  a3  a4^15 -   21238  a0  a1^2  a2^4  a3  a4^15 + 29416  a0^2  a2^5  a3  a4^15 +   50  a1  a2^7  a3  a4^15 - 6260444  a0^3  a1^2  a3^2  a4^15 +   11130592  a0^4  a2  a3^2  a4^15 - 29232  a1^5  a2  a3^2  a4^15 +   28140  a0  a1^3  a2^2  a3^2  a4^15 -   83328  a0^2  a1  a2^3  a3^2  a4^15 - 206  a1^2  a2^5  a3^2  a4^15 -   82  a0  a2^6  a3^2  a4^15 + 112016  a0  a1^4  a3^3  a4^15 +   174540  a0^2  a1^2  a2  a3^3  a4^15 -   280240  a0^3  a2^2  a3^3  a4^15 + 280  a1^3  a2^3  a3^3  a4^15 +   610  a0  a1  a2^4  a3^3  a4^15 - 254940  a0^3  a1  a3^4  a4^15 -   10  a1^4  a2  a3^4  a4^15 - 840  a0  a1^2  a2^2  a3^4  a4^15 -   780  a0^2  a2^3  a3^4  a4^15 - 762  a0  a1^3  a3^5  a4^15 +   2214  a0^2  a1  a2  a3^5  a4^15 + 810  a0^3  a3^6  a4^15 +   16182  a0^2  a1^4  a4^16 - 815296  a0^3  a1^2  a2  a4^16 +   1432224  a0^4  a2^2  a4^16 - 162  a1^5  a2^2  a4^16 -   1024  a0  a1^3  a2^3  a4^16 + 1008  a0^2  a1  a2^4  a4^16 -   66  a1^2  a2^6  a4^16 + 64  a0  a2^7  a4^16 -   136480  a0^4  a1  a3  a4^16 + 10314  a1^6  a3  a4^16 -   3690  a0  a1^4  a2  a3  a4^16 - 25872  a0^2  a1^2  a2^2  a3  a4^16 +   141152  a0^3  a2^3  a3  a4^16 + 530  a1^3  a2^4  a3  a4^16 -   344  a0  a1  a2^5  a3  a4^16 - 448536  a0^2  a1^3  a3^2  a4^16 +   473696  a0^3  a1  a2  a3^2  a4^16 - 1044  a1^4  a2^2  a3^2  a4^16 -   1368  a0  a1^2  a2^3  a3^2  a4^16 + 1656  a0^2  a2^4  a3^2  a4^16 +   421728  a0^4  a3^3  a4^16 + 90  a1^5  a3^3  a4^16 +   5524  a0  a1^3  a2  a3^3  a4^16 -   3696  a0^2  a1  a2^2  a3^3  a4^16 - 666  a0^2  a1^2  a3^4  a4^16 -   6480  a0^3  a2  a3^4  a4^16 + 21632  a0^5  a4^17 +   2484  a0  a1^5  a4^17 - 24480  a0^2  a1^3  a2  a4^17 +   40256  a0^3  a1  a2^2  a4^17 - 396  a1^4  a2^3  a4^17 +   1048  a0  a1^2  a2^4  a4^17 - 1408  a0^2  a2^5  a4^17 +   624416  a0^3  a1^2  a3  a4^17 - 1145472  a0^4  a2  a3  a4^17 +   1350  a1^5  a2  a3  a4^17 - 1584  a0  a1^3  a2^2  a3  a4^17 +   3936  a0^2  a1  a2^3  a3  a4^17 - 5130  a0  a1^4  a3^2  a4^17 -   7872  a0^2  a1^2  a2  a3^2  a4^17 + 13472  a0^3  a2^2  a3^2  a4^17 +   11424  a0^3  a1  a3^3  a4^17 + 4864  a0^4  a1  a4^18 -   486  a1^6  a4^18 + 432  a0  a1^4  a2  a4^18 +   1440  a0^2  a1^2  a2^2  a4^18 - 7168  a0^3  a2^3  a4^18 +   19872  a0^2  a1^3  a3  a4^18 - 21632  a0^3  a1  a2  a3  a4^18 -   18048  a0^4  a3^2  a4^18 - 26496  a0^3  a1^2  a4^19 +   48128  a0^4  a2  a4^19 "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "f1909070-be69-4c41-91a6-3fdc16c413e2",
   "metadata": {},
   "outputs": [],
   "source": [
    "# BAB  \n",
    "\n",
    "bab=3906250 a0^6 a1 - 1680000 a0^2 a1^6 + 15500000 a0^3 a1^4 a2 -   44656250 a0^4 a1^2 a2^2 - 32640 a1^7 a2^2 + 37031250 a0^5 a2^3 +   517600 a0 a1^5 a2^3 - 2546250 a0^2 a1^3 a2^4 +   4016250 a0^3 a1 a2^5 - 5670 a1^4 a2^6 + 44280 a0 a1^2 a2^7 -   87075 a0^2 a2^8 + 1750000 a0^4 a1^3 a3 - 189440 a1^8 a3 +   1718750 a0^5 a1 a2 a3 + 1788800 a0 a1^6 a2 a3 -   7020000 a0^2 a1^4 a2^2 a3 + 16612500 a0^3 a1^2 a2^3 a3 -   22237500 a0^4 a2^4 a3 + 38544 a1^5 a2^4 a3 -   279570 a0 a1^3 a2^5 a3 + 538650 a0^2 a1 a2^6 a3 - 648 a1^2 a2^8 a3 +   1782 a0 a2^9 a3 + 2660000 a0^2 a1^5 a3^2 -   14550000 a0^3 a1^3 a2 a3^2 + 23737500 a0^4 a1 a2^2 a3^2 -   165984 a1^6 a2^2 a3^2 + 1111600 a0 a1^4 a2^3 a3^2 -   2652000 a0^2 a1^2 a2^4 a3^2 + 1923750 a0^3 a2^5 a3^2 +   12564 a1^3 a2^6 a3^2 - 31212 a0 a1 a2^7 a3^2 - 243 a2^10 a3^2 -   1387500 a0^4 a1^2 a3^3 + 214016 a1^7 a3^3 + 1687500 a0^5 a2 a3^3 -   1024160 a0 a1^5 a2 a3^3 + 2415000 a0^2 a1^3 a2^2 a3^3 -   2867500 a0^3 a1 a2^3 a3^3 - 74940 a1^4 a2^4 a3^3 +   184568 a0 a1^2 a2^5 a3^3 - 33780 a0^2 a2^6 a3^3 +   3240 a1 a2^8 a3^3 - 1957000 a0^2 a1^4 a3^4 +   7053750 a0^3 a1^2 a2 a3^4 - 5934375 a0^4 a2^2 a3^4 +   154520 a1^5 a2^2 a3^4 - 296170 a0 a1^3 a2^3 a3^4 -   16250 a0^2 a1 a2^4 a3^4 - 15909 a1^2 a2^6 a3^4 - 4164 a0 a2^7 a3^4 +   472500 a0^4 a1 a3^5 - 86400 a1^6 a3^5 + 36520 a0 a1^4 a2 a3^5 -   295920 a0^2 a1^2 a2^2 a3^5 + 949050 a0^3 a2^3 a3^5 +   35070 a1^3 a2^4 a3^5 + 35682 a0 a1 a2^5 a3^5 - 36 a2^8 a3^5 +   812430 a0^2 a1^3 a3^6 - 1580850 a0^3 a1 a2 a3^6 -   35298 a1^4 a2^2 a3^6 - 85656 a0 a1^2 a2^3 a3^6 -   37503 a0^2 a2^4 a3^6 + 432 a1 a2^6 a3^6 + 15936 a1^5 a3^7 +   53298 a0 a1^3 a2 a3^7 + 148878 a0^2 a1 a2^2 a3^7 -   1800 a1^2 a2^4 a3^7 - 576 a0 a2^5 a3^7 - 160947 a0^2 a1^2 a3^8 +   58320 a0^3 a2 a3^8 + 2880 a1^3 a2^2 a3^8 + 4320 a0 a1 a2^3 a3^8 -   1188 a1^4 a3^9 - 7776 a0 a1^2 a2 a3^9 - 3888 a0^2 a2^2 a3^9 +   11664 a0^2 a1 a3^10 - 4687500 a0^5 a1^2 a4 + 672000 a0 a1^7 a4 -   1562500 a0^6 a2 a4 - 5268000 a0^2 a1^5 a2 a4 +   10925000 a0^3 a1^3 a2^2 a4 - 1306250 a0^4 a1 a2^3 a4 -   12128 a1^6 a2^3 a4 - 16700 a0 a1^4 a2^4 a4 +   645750 a0^2 a1^2 a2^5 a4 - 1606500 a0^3 a2^6 a4 + 216 a1^3 a2^7 a4 -   594 a0 a1 a2^8 a4 - 10700000 a0^3 a1^4 a3 a4 +   49768750 a0^4 a1^2 a2 a3 a4 + 287616 a1^7 a2 a3 a4 -   67343750 a0^5 a2^2 a3 a4 - 2416800 a0 a1^5 a2^2 a3 a4 +   7375500 a0^2 a1^3 a2^3 a3 a4 - 7548750 a0^3 a1 a2^4 a3 a4 -   762 a1^4 a2^5 a3 a4 - 65952 a0 a1^2 a2^6 a3 a4 +   202500 a0^2 a2^7 a3 a4 + 162 a1 a2^9 a3 a4 -   1031250 a0^5 a1 a3^2 a4 - 2137280 a0 a1^6 a3^2 a4 +   11834000 a0^2 a1^4 a2 a3^2 a4 - 31432500 a0^3 a1^2 a2^2 a3^2 a4 +   43875000 a0^4 a2^3 a3^2 a4 + 83536 a1^5 a2^3 a3^2 a4 +   120950 a0 a1^3 a2^4 a3^2 a4 - 971790 a0^2 a1 a2^5 a3^2 a4 -   5724 a1^2 a2^7 a3^2 a4 + 2862 a0 a2^8 a3^2 a4 +   9840000 a0^3 a1^3 a3^3 a4 - 29062500 a0^4 a1 a2 a3^3 a4 -   195232 a1^6 a2 a3^3 a4 - 918560 a0 a1^4 a2^2 a3^3 a4 +   5187300 a0^2 a1^2 a2^3 a3^3 a4 - 4624250 a0^3 a2^4 a3^3 a4 +   37760 a1^3 a2^5 a3^3 a4 - 3052 a0 a1 a2^6 a3^3 a4 +   162 a2^9 a3^3 a4 - 1012500 a0^5 a3^4 a4 + 1397296 a0 a1^5 a3^4 a4 -   3999050 a0^2 a1^3 a2 a3^4 a4 + 4266000 a0^3 a1 a2^2 a3^4 a4 -   69950 a1^4 a2^3 a3^4 a4 - 191800 a0 a1^2 a2^4 a3^4 a4 +   128108 a0^2 a2^5 a3^4 a4 - 1992 a1 a2^7 a3^4 a4 -   4610250 a0^3 a1^2 a3^5 a4 + 6932250 a0^4 a2 a3^5 a4 +   14632 a1^5 a2 a3^5 a4 + 593042 a0 a1^3 a2^2 a3^5 a4 -   293694 a0^2 a1 a2^3 a3^5 a4 + 8052 a1^2 a2^5 a3^5 a4 +   3216 a0 a2^6 a3^5 a4 - 346884 a0 a1^4 a3^6 a4 +   328698 a0^2 a1^2 a2 a3^6 a4 - 1075950 a0^3 a2^2 a3^6 a4 -   10560 a1^3 a2^3 a3^6 a4 - 23520 a0 a1 a2^4 a3^6 a4 +   948510 a0^3 a1 a3^7 a4 - 174 a1^4 a2 a3^7 a4 +   30672 a0 a1^2 a2^2 a3^7 a4 + 30456 a0^2 a2^3 a3^7 a4 +   32400 a0 a1^3 a3^8 a4 - 84888 a0^2 a1 a2 a3^8 a4 -   34992 a0^3 a3^9 a4 + 1643750 a0^4 a1^3 a4^2 + 8576 a1^8 a4^2 +   2125000 a0^5 a1 a2 a4^2 - 602720 a0 a1^6 a2 a4^2 +   4798500 a0^2 a1^4 a2^2 a4^2 - 12677500 a0^3 a1^2 a2^3 a4^2 +   9156250 a0^4 a2^4 a4^2 + 806 a1^5 a2^4 a4^2 -   3962 a0 a1^3 a2^5 a4^2 + 8190 a0^2 a1 a2^6 a4^2 +   189 a1^2 a2^8 a4^2 - 594 a0 a2^9 a4^2 + 468750 a0^6 a3 a4^2 +   2662400 a0^2 a1^5 a3 a4^2 - 6262500 a0^3 a1^3 a2 a3 a4^2 -   4050000 a0^4 a1 a2^2 a3 a4^2 - 17280 a1^6 a2^2 a3 a4^2 +   72460 a0 a1^4 a2^3 a3 a4^2 - 1007700 a0^2 a1^2 a2^4 a3 a4^2 +   2862450 a0^3 a2^5 a3 a4^2 - 3300 a1^3 a2^6 a3 a4^2 +   12276 a0 a1 a2^7 a3 a4^2 + 162 a2^10 a3 a4^2 -   12750000 a0^4 a1^2 a3^2 a4^2 - 129376 a1^7 a3^2 a4^2 +   38587500 a0^5 a2 a3^2 a4^2 + 2877008 a0 a1^5 a2 a3^2 a4^2 -   9573400 a0^2 a1^3 a2^2 a3^2 a4^2 + 7522500 a0^3 a1 a2^3 a3^2 a4^2 -   4560 a1^4 a2^4 a3^2 a4^2 + 19020 a0 a1^2 a2^5 a3^2 a4^2 -   190356 a0^2 a2^6 a3^2 a4^2 - 2322 a1 a2^8 a3^2 a4^2 -   3371000 a0^2 a1^4 a3^3 a4^2 + 13294500 a0^3 a1^2 a2 a3^3 a4^2 -   24180000 a0^4 a2^2 a3^3 a4^2 + 3720 a1^5 a2^2 a3^3 a4^2 +   26120 a0 a1^3 a2^3 a3^3 a4^2 + 796040 a0^2 a1 a2^4 a3^3 a4^2 +   15124 a1^2 a2^6 a3^3 a4^2 + 404 a0 a2^7 a3^3 a4^2 +   8280000 a0^4 a1 a3^4 a4^2 + 91640 a1^6 a3^4 a4^2 -   119390 a0 a1^4 a2 a3^4 a4^2 - 2957100 a0^2 a1^2 a2^2 a3^4 a4^2 +   2797800 a0^3 a2^3 a3^4 a4^2 - 51640 a1^3 a2^4 a3^4 a4^2 -   14772 a0 a1 a2^5 a3^4 a4^2 + 33 a2^8 a3^4 a4^2 +   632958 a0^2 a1^3 a3^5 a4^2 + 305640 a0^3 a1 a2 a3^5 a4^2 +   73734 a1^4 a2^2 a3^5 a4^2 + 138648 a0 a1^2 a2^3 a3^5 a4^2 -   43416 a0^2 a2^4 a3^5 a4^2 - 396 a1 a2^6 a3^5 a4^2 -   2079675 a0^4 a3^6 a4^2 - 14322 a1^5 a3^6 a4^2 -   293292 a0 a1^3 a2 a3^6 a4^2 + 38772 a0^2 a1 a2^2 a3^6 a4^2 +   1650 a1^2 a2^4 a3^6 a4^2 + 528 a0 a2^5 a3^6 a4^2 +   131868 a0^2 a1^2 a3^7 a4^2 + 269244 a0^3 a2 a3^7 a4^2 -   2640 a1^3 a2^2 a3^7 a4^2 - 3960 a0 a1 a2^3 a3^7 a4^2 +   1089 a1^4 a3^8 a4^2 + 7128 a0 a1^2 a2 a3^8 a4^2 +   3564 a0^2 a2^2 a3^8 a4^2 - 10692 a0^2 a1 a3^9 a4^2 +   2415000 a0^3 a1^4 a4^3 - 14637500 a0^4 a1^2 a2 a4^3 -   45664 a1^7 a2 a4^3 + 17675000 a0^5 a2^2 a4^3 +   486856 a0 a1^5 a2^2 a4^3 - 1990500 a0^2 a1^3 a2^3 a4^3 +   2952000 a0^3 a1 a2^4 a4^3 - 70 a1^4 a2^5 a4^3 +   18080 a0 a1^2 a2^6 a4^3 - 55092 a0^2 a2^7 a4^3 - 54 a1 a2^9 a4^3 -   62500 a0^5 a1 a3 a4^3 + 905440 a0 a1^6 a3 a4^3 -   8753300 a0^2 a1^4 a2 a3 a4^3 + 27955500 a0^3 a1^2 a2^2 a3 a4^3 -   30185000 a0^4 a2^3 a3 a4^3 - 36204 a1^5 a2^3 a3 a4^3 +   35170 a0 a1^3 a2^4 a3 a4^3 + 204690 a0^2 a1 a2^5 a3 a4^3 +   3252 a1^2 a2^7 a3 a4^3 - 2094 a0 a2^8 a3 a4^3 -   3219500 a0^3 a1^3 a3^2 a4^3 + 15407500 a0^4 a1 a2 a3^2 a4^3 +   92048 a1^6 a2 a3^2 a4^3 + 49820 a0 a1^4 a2^2 a3^2 a4^3 -   1018820 a0^2 a1^2 a2^3 a3^2 a4^3 - 166050 a0^3 a2^4 a3^2 a4^3 -   25084 a1^3 a2^5 a3^2 a4^3 + 5564 a0 a1 a2^6 a3^2 a4^3 -   144 a2^9 a3^2 a4^3 - 6637500 a0^5 a3^3 a4^3 -   1616384 a0 a1^5 a3^3 a4^3 + 7233980 a0^2 a1^3 a2 a3^3 a4^3 -   6161100 a0^3 a1 a2^2 a3^3 a4^3 + 74040 a1^4 a2^3 a3^3 a4^3 +   68980 a0 a1^2 a2^4 a3^3 a4^3 - 14360 a0^2 a2^5 a3^3 a4^3 +   1780 a1 a2^7 a3^3 a4^3 + 1280100 a0^3 a1^2 a3^4 a4^3 -   675000 a0^4 a2 a3^4 a4^3 - 86350 a1^5 a2 a3^4 a4^3 -   348440 a0 a1^3 a2^2 a3^4 a4^3 - 16240 a0^2 a1 a2^3 a3^4 a4^3 -   7244 a1^2 a2^5 a3^4 a4^3 - 2884 a0 a2^6 a3^4 a4^3 +   494498 a0 a1^4 a3^5 a4^3 + 342612 a0^2 a1^2 a2 a3^5 a4^3 +   2088 a0^3 a2^2 a3^5 a4^3 + 9640 a1^3 a2^3 a3^5 a4^3 +   21220 a0 a1 a2^4 a3^5 a4^3 - 1277100 a0^3 a1 a3^6 a4^3 -   68 a1^4 a2 a3^6 a4^3 - 28296 a0 a1^2 a2^2 a3^6 a4^3 -   27288 a0^2 a2^3 a3^6 a4^3 - 28044 a0 a1^3 a3^7 a4^3 +   76572 a0^2 a1 a2 a3^7 a4^3 + 30132 a0^3 a3^8 a4^3 -   93750 a0^6 a4^4 - 894730 a0^2 a1^5 a4^4 +   3214000 a0^3 a1^3 a2 a4^4 - 681250 a0^4 a1 a2^2 a4^4 +   11078 a1^6 a2^2 a4^4 - 58870 a0 a1^4 a2^3 a4^4 +   355890 a0^2 a1^2 a2^4 a4^4 - 867690 a0^3 a2^5 a4^4 -   216 a1^3 a2^6 a4^4 - 562 a0 a1 a2^7 a4^4 - 27 a2^10 a4^4 +   7311250 a0^4 a1^2 a3 a4^4 + 13328 a1^7 a3 a4^4 -   20731250 a0^5 a2 a3 a4^4 - 964794 a0 a1^5 a2 a3 a4^4 +   4033080 a0^2 a1^3 a2^2 a3 a4^4 - 4334300 a0^3 a1 a2^3 a3 a4^4 +   18220 a1^4 a2^4 a3 a4^4 - 54900 a0 a1^2 a2^5 a3 a4^4 +   113520 a0^2 a2^6 a3 a4^4 + 456 a1 a2^8 a3 a4^4 +   3818520 a0^2 a1^4 a3^2 a4^4 - 18479000 a0^3 a1^2 a2 a3^2 a4^4 +   26550500 a0^4 a2^2 a3^2 a4^4 - 43660 a1^5 a2^2 a3^2 a4^4 +   45180 a0 a1^3 a2^3 a3^2 a4^4 - 402470 a0^2 a1 a2^4 a3^2 a4^4 -   5242 a1^2 a2^6 a3^2 a4^4 + 1714 a0 a2^7 a3^2 a4^4 -   7275750 a0^4 a1 a3^3 a4^4 - 6300 a1^6 a3^3 a4^4 +   165360 a0 a1^4 a2 a3^3 a4^4 + 1578120 a0^2 a1^2 a2^2 a3^3 a4^4 -   1522500 a0^3 a2^3 a3^3 a4^4 + 27060 a1^3 a2^4 a3^3 a4^4 -   5550 a0 a1 a2^5 a3^3 a4^4 - 10 a2^8 a3^3 a4^4 -   1910070 a0^2 a1^3 a3^4 a4^4 + 1421670 a0^3 a1 a2 a3^4 a4^4 -   46455 a1^4 a2^2 a3^4 a4^4 - 73880 a0 a1^2 a2^3 a3^4 a4^4 +   55810 a0^2 a2^4 a3^4 a4^4 + 120 a1 a2^6 a3^4 a4^4 +   2596860 a0^4 a3^5 a4^4 + 5414 a1^5 a3^5 a4^4 +   224422 a0 a1^3 a2 a3^5 a4^4 - 108054 a0^2 a1 a2^2 a3^5 a4^4 -   500 a1^2 a2^4 a3^5 a4^4 - 160 a0 a2^5 a3^5 a4^4 -   44442 a0^2 a1^2 a3^6 a4^4 - 249858 a0^3 a2 a3^6 a4^4 +   800 a1^3 a2^2 a3^6 a4^4 + 1200 a0 a1 a2^3 a3^6 a4^4 -   330 a1^4 a3^7 a4^4 - 2160 a0 a1^2 a2 a3^7 a4^4 -   1080 a0^2 a2^2 a3^7 a4^4 + 3240 a0^2 a1 a3^8 a4^4 +   32500 a0^5 a1 a4^5 - 73292 a0 a1^6 a4^5 +   1372740 a0^2 a1^4 a2 a4^5 - 5135240 a0^3 a1^2 a2^2 a4^5 +   4884100 a0^4 a2^3 a4^5 + 2830 a1^5 a2^3 a4^5 -   15260 a0 a1^3 a2^4 a4^5 + 14430 a0^2 a1 a2^5 a4^5 -   446 a1^2 a2^7 a4^5 + 380 a0 a2^8 a4^5 - 525240 a0^3 a1^3 a3 a4^5 -   1790450 a0^4 a1 a2 a3 a4^5 - 986 a1^6 a2 a3 a4^5 +   68522 a0 a1^4 a2^2 a3 a4^5 - 292628 a0^2 a1^2 a2^3 a3 a4^5 +   920494 a0^3 a2^4 a3 a4^5 + 4548 a1^3 a2^5 a3 a4^5 -   1606 a0 a1 a2^6 a3 a4^5 + 42 a2^9 a3 a4^5 + 5673750 a0^5 a3^2 a4^5 +   586158 a0 a1^5 a3^2 a4^5 - 3444696 a0^2 a1^3 a2 a3^2 a4^5 +   3226236 a0^3 a1 a2^2 a3^2 a4^5 - 28628 a1^4 a2^3 a3^2 a4^5 +   21184 a0 a1^2 a2^4 a3^2 a4^5 - 42644 a0^2 a2^5 a3^2 a4^5 -   522 a1 a2^7 a3^2 a4^5 + 2562336 a0^3 a1^2 a3^3 a4^5 -   5358060 a0^4 a2 a3^3 a4^5 + 62152 a1^5 a2 a3^3 a4^5 +   27572 a0 a1^3 a2^2 a3^3 a4^5 + 133780 a0^2 a1 a2^3 a3^3 a4^5 +   2138 a1^2 a2^5 a3^3 a4^5 + 850 a0 a2^6 a3^3 a4^5 -   262636 a0 a1^4 a3^4 a4^5 - 365022 a0^2 a1^2 a2 a3^4 a4^5 +   432696 a0^3 a2^2 a3^4 a4^5 - 2880 a1^3 a2^3 a3^4 a4^5 -   6290 a0 a1 a2^4 a3^4 a4^5 + 639918 a0^3 a1 a3^5 a4^5 +   72 a1^4 a2 a3^5 a4^5 + 8544 a0 a1^2 a2^2 a3^5 a4^5 +   8052 a0^2 a2^3 a3^5 a4^5 + 8034 a0 a1^3 a3^6 a4^5 -   22734 a0^2 a1 a2 a3^6 a4^5 - 8586 a0^3 a3^7 a4^5 -   980250 a0^4 a1^2 a4^6 + 666 a1^7 a4^6 + 2762000 a0^5 a2 a4^6 +   66440 a0 a1^5 a2 a4^6 - 390284 a0^2 a1^3 a2^2 a4^6 +   611392 a0^3 a1 a2^3 a4^6 - 2864 a1^4 a2^4 a4^6 +   9410 a0 a1^2 a2^5 a4^6 - 16098 a0^2 a2^6 a4^6 - 14 a1 a2^8 a4^6 -   1103022 a0^2 a1^4 a3 a4^6 + 6298556 a0^3 a1^2 a2 a3 a4^6 -   8426000 a0^4 a2^2 a3 a4^6 + 8904 a1^5 a2^2 a3 a4^6 -   4708 a0 a1^3 a2^3 a3 a4^6 + 47078 a0^2 a1 a2^4 a3 a4^6 +   854 a1^2 a2^6 a3 a4^6 - 654 a0 a2^7 a3 a4^6 +   2143720 a0^4 a1 a3^2 a4^6 - 16920 a1^6 a3^2 a4^6 -   45588 a0 a1^4 a2 a3^2 a4^6 - 177144 a0^2 a1^2 a2^2 a3^2 a4^6 +   25720 a0^3 a2^3 a3^2 a4^6 - 6170 a1^3 a2^4 a3^2 a4^6 +   3202 a0 a1 a2^5 a3^2 a4^6 + a2^8 a3^2 a4^6 +   1106940 a0^2 a1^3 a3^3 a4^6 - 1030708 a0^3 a1 a2 a3^3 a4^6 +   11728 a1^4 a2^2 a3^3 a4^6 + 16496 a0 a1^2 a2^3 a3^3 a4^6 -   17362 a0^2 a2^4 a3^3 a4^6 - 12 a1 a2^6 a3^3 a4^6 -   1195434 a0^4 a3^4 a4^6 - 1070 a1^5 a3^4 a4^6 -   60758 a0 a1^3 a2 a3^4 a4^6 + 37302 a0^2 a1 a2^2 a3^4 a4^6 +   50 a1^2 a2^4 a3^4 a4^6 + 16 a0 a2^5 a3^4 a4^6 +   8064 a0^2 a1^2 a3^5 a4^6 + 70686 a0^3 a2 a3^5 a4^6 -   80 a1^3 a2^2 a3^5 a4^6 - 120 a0 a1 a2^3 a3^5 a4^6 +   33 a1^4 a3^6 a4^6 + 216 a0 a1^2 a2 a3^6 a4^6 +   108 a0^2 a2^2 a3^6 a4^6 - 324 a0^2 a1 a3^7 a4^6 +   172056 a0^3 a1^3 a4^7 - 77920 a0^4 a1 a2 a4^7 - 2052 a1^6 a2 a4^7 -   4512 a0 a1^4 a2^2 a4^7 + 47944 a0^2 a1^2 a2^3 a4^7 -   140136 a0^3 a2^4 a4^7 - 134 a1^3 a2^5 a4^7 + 28 a0 a1 a2^6 a4^7 -   4 a2^9 a4^7 - 1533600 a0^5 a3 a4^7 - 76644 a0 a1^5 a3 a4^7 +   566508 a0^2 a1^3 a2 a3 a4^7 - 651504 a0^3 a1 a2^2 a3 a4^7 +   5116 a1^4 a2^3 a3 a4^7 - 10758 a0 a1^2 a2^4 a3 a4^7 +   15336 a0^2 a2^5 a3 a4^7 + 50 a1 a2^7 a3 a4^7 -   1663388 a0^3 a1^2 a3^2 a4^7 + 3159008 a0^4 a2 a3^2 a4^7 -   15732 a1^5 a2 a3^2 a4^7 + 12300 a0 a1^3 a2^2 a3^2 a4^7 -   43968 a0^2 a1 a2^3 a3^2 a4^7 - 206 a1^2 a2^5 a3^2 a4^7 -   82 a0 a2^6 a3^2 a4^7 + 60716 a0 a1^4 a3^3 a4^7 +   95820 a0^2 a1^2 a2 a3^3 a4^7 - 145520 a0^3 a2^2 a3^3 a4^7 +   280 a1^3 a2^3 a3^3 a4^7 + 610 a0 a1 a2^4 a3^3 a4^7 -   140700 a0^3 a1 a3^4 a4^7 - 10 a1^4 a2 a3^4 a4^7 -   840 a0 a1^2 a2^2 a3^4 a4^7 - 780 a0^2 a2^3 a3^4 a4^7 -   762 a0 a1^3 a3^5 a4^7 + 2214 a0^2 a1 a2 a3^5 a4^7 +   810 a0^3 a3^6 a4^7 + 97398 a0^2 a1^4 a4^8 -   647872 a0^3 a1^2 a2 a4^8 + 846496 a0^4 a2^2 a4^8 -   162 a1^5 a2^2 a4^8 - 1024 a0 a1^3 a2^3 a4^8 +   1008 a0^2 a1 a2^4 a4^8 - 66 a1^2 a2^6 a4^8 + 64 a0 a2^7 a4^8 -   231200 a0^4 a1 a3 a4^8 + 5454 a1^6 a3 a4^8 +   630 a0 a1^4 a2 a3 a4^8 - 11472 a0^2 a1^2 a2^2 a3 a4^8 +   69472 a0^3 a2^3 a3 a4^8 + 530 a1^3 a2^4 a3 a4^8 -   344 a0 a1 a2^5 a3 a4^8 - 249816 a0^2 a1^3 a3^2 a4^8 +   257376 a0^3 a1 a2 a3^2 a4^8 - 1044 a1^4 a2^2 a3^2 a4^8 -   1368 a0 a1^2 a2^3 a3^2 a4^8 + 1656 a0^2 a2^4 a3^2 a4^8 +   241248 a0^4 a3^3 a4^8 + 90 a1^5 a3^3 a4^8 +   5524 a0 a1^3 a2 a3^3 a4^8 - 3696 a0^2 a1 a2^2 a3^3 a4^8 -   666 a0^2 a1^2 a3^4 a4^8 - 6480 a0^3 a2 a3^4 a4^8 +   136320 a0^5 a4^9 + 2484 a0 a1^5 a4^9 - 24480 a0^2 a1^3 a2 a4^9 +   40256 a0^3 a1 a2^2 a4^9 - 396 a1^4 a2^3 a4^9 +   1048 a0 a1^2 a2^4 a4^9 - 1408 a0^2 a2^5 a4^9 +   359456 a0^3 a1^2 a3 a4^9 - 664192 a0^4 a2 a3 a4^9 +   1350 a1^5 a2 a3 a4^9 - 1584 a0 a1^3 a2^2 a3 a4^9 +   3936 a0^2 a1 a2^3 a3 a4^9 - 5130 a0 a1^4 a3^2 a4^9 -   7872 a0^2 a1^2 a2 a3^2 a4^9 + 13472 a0^3 a2^2 a3^2 a4^9 +   11424 a0^3 a1 a3^3 a4^9 + 4864 a0^4 a1 a4^10 - 486 a1^6 a4^10 +   432 a0 a1^4 a2 a4^10 + 1440 a0^2 a1^2 a2^2 a4^10 -   7168 a0^3 a2^3 a4^10 + 19872 a0^2 a1^3 a3 a4^10 -   21632 a0^3 a1 a2 a3 a4^10 - 18048 a0^4 a3^2 a4^10 -   26496 a0^3 a1^2 a4^11 + 48128 a0^4 a2 a4^11"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "b53f1fda-9985-43c9-85c8-2aa521b48f6e",
   "metadata": {},
   "outputs": [],
   "source": [
    "# BAC  \n",
    "\n",
    "bac=-2812500000 a0^6 a1^4 - 70400000 a0^2 a1^9 +   17968750000 a0^7 a1^2 a2 + 712000000 a0^3 a1^7 a2 -   30810546875 a0^8 a2^2 - 2395500000 a0^4 a1^5 a2^2 -   3041280 a1^10 a2^2 + 2718750000 a0^5 a1^3 a2^3 +   65600000 a0 a1^8 a2^3 + 152343750 a0^6 a1 a2^4 -   502620000 a0^2 a1^6 a2^4 + 1811050000 a0^3 a1^4 a2^5 -   3162562500 a0^4 a1^2 a2^6 - 302240 a1^7 a2^6 +   2141156250 a0^5 a2^7 + 2155920 a0 a1^5 a2^7 -   4938750 a0^2 a1^3 a2^8 + 4758750 a0^3 a1 a2^9 + 19575 a1^4 a2^10 -   98820 a0 a1^2 a2^11 + 81405 a0^2 a2^12 + 5468750000 a0^8 a1 a3 -   684000000 a0^4 a1^6 a3 + 3522560 a1^11 a3 +   4212500000 a0^5 a1^4 a2 a3 - 122112000 a0 a1^9 a2 a3 -   9031250000 a0^6 a1^2 a2^2 a3 + 1130560000 a0^2 a1^7 a2^2 a3 +   3066406250 a0^7 a2^3 a3 - 4579800000 a0^3 a1^5 a2^3 a3 +   8895750000 a0^4 a1^3 a2^4 a3 + 1463040 a1^8 a2^4 a3 -   6558562500 a0^5 a1 a2^5 a3 - 3862240 a0 a1^6 a2^5 a3 -   31446000 a0^2 a1^4 a2^6 a3 + 123836250 a0^3 a1^2 a2^7 a3 -   149287500 a0^4 a2^8 a3 - 223584 a1^5 a2^8 a3 +   1098720 a0 a1^3 a2^9 a3 - 644760 a0^2 a1 a2^10 a3 -   1782 a1^2 a2^12 a3 + 6318 a0 a2^13 a3 + 5531250000 a0^6 a1^3 a3^2 -   34880000 a0^2 a1^8 a3^2 - 10117187500 a0^7 a1 a2 a3^2 +   235200000 a0^3 a1^6 a2 a3^2 - 653250000 a0^4 a1^4 a2^2 a3^2 -   483840 a1^9 a2^2 a3^2 - 2177812500 a0^5 a1^2 a2^3 a3^2 -   30246400 a0 a1^7 a2^3 a3^2 + 5003906250 a0^6 a2^4 a3^2 +   283290000 a0^2 a1^5 a2^4 a3^2 - 766852500 a0^3 a1^3 a2^5 a3^2 +   847031250 a0^4 a1 a2^6 a3^2 + 678448 a1^6 a2^6 a3^2 -   2769420 a0 a1^4 a2^7 a3^2 - 2700450 a0^2 a1^2 a2^8 a3^2 +   1676250 a0^3 a2^9 a3^2 + 43398 a1^3 a2^10 a3^2 -   147096 a0 a1 a2^11 a3^2 - 243 a2^14 a3^2 - 371093750 a0^8 a3^3 +   548200000 a0^4 a1^5 a3^3 - 6463488 a1^10 a3^3 +   1103750000 a0^5 a1^3 a2 a3^3 + 106099200 a0 a1^8 a2 a3^3 -   3379687500 a0^6 a1 a2^2 a3^3 - 686544000 a0^2 a1^6 a2^2 a3^3 +   1886600000 a0^3 a1^4 a2^3 a3^3 - 2658575000 a0^4 a1^2 a2^4 a3^3 +   440896 a1^7 a2^4 a3^3 + 686443750 a0^5 a2^5 a3^3 -   4878288 a0 a1^5 a2^5 a3^3 + 26681100 a0^2 a1^3 a2^6 a3^3 -   1677000 a0^3 a1 a2^7 a3^3 - 387346 a1^4 a2^8 a3^3 +   1223418 a0 a1^2 a2^9 a3^3 + 227628 a0^2 a2^10 a3^3 +   4698 a1 a2^12 a3^3 - 1875781250 a0^6 a1^2 a3^4 +   142496000 a0^2 a1^7 a3^4 + 898437500 a0^7 a2 a3^4 -   890200000 a0^3 a1^5 a2 a3^4 + 2369931250 a0^4 a1^3 a2^2 a3^4 -   4529152 a1^8 a2^2 a3^4 - 685656250 a0^5 a1 a2^3 a3^4 +   23903040 a0 a1^6 a2^3 a3^4 - 55949750 a0^2 a1^4 a2^4 a3^4 +   13318000 a0^3 a1^2 a2^5 a3^4 - 81475000 a0^4 a2^6 a3^4 +   1642326 a1^5 a2^6 a3^4 - 4402986 a0 a1^3 a2^7 a3^4 -   3641430 a0^2 a1 a2^8 a3^4 - 36786 a1^2 a2^10 a3^4 -   7164 a0 a2^11 a3^4 + 291750000 a0^4 a1^4 a3^5 + 4056064 a1^9 a3^5 -   2508468750 a0^5 a1^2 a2 a3^5 - 10330880 a0 a1^7 a2 a3^5 +   1468031250 a0^6 a2^2 a3^5 + 21023520 a0^2 a1^5 a2^2 a3^5 -   141967500 a0^3 a1^3 a2^3 a3^5 + 427002500 a0^4 a1 a2^4 a3^5 -   3431760 a1^6 a2^4 a3^5 + 5671842 a0 a1^4 a2^5 a3^5 +   19799790 a0^2 a1^2 a2^6 a3^5 + 3032610 a0^3 a2^7 a3^5 +   149484 a1^3 a2^8 a3^5 + 103686 a0 a1 a2^9 a3^5 - 36 a2^12 a3^5 +   334875000 a0^6 a1 a3^6 - 80395840 a0^2 a1^6 a3^6 +   504824000 a0^3 a1^4 a2 a3^6 - 825795000 a0^4 a1^2 a2^2 a3^6 +   3148224 a1^7 a2^2 a3^6 + 5612500 a0^5 a2^3 a3^6 +   2734784 a0 a1^5 a2^3 a3^6 - 42028430 a0^2 a1^3 a2^4 a3^6 -   29483070 a0^3 a1 a2^5 a3^6 - 335846 a1^4 a2^6 a3^6 -   572108 a0 a1^2 a2^7 a3^6 - 66065 a0^2 a2^8 a3^6 +   648 a1 a2^10 a3^6 - 217352500 a0^4 a1^3 a3^7 - 838656 a1^8 a3^7 +   478762500 a0^5 a1 a2 a3^7 - 7531968 a0 a1^6 a2 a3^7 +   17313480 a0^2 a1^4 a2^2 a3^7 + 102003550 a0^3 a1^2 a2^3 a3^7 -   3673750 a0^4 a2^4 a3^7 + 412204 a1^5 a2^4 a3^7 +   1499768 a0 a1^3 a2^5 a3^7 + 654020 a0^2 a1 a2^6 a3^7 -   4622 a1^2 a2^8 a3^7 - 952 a0 a2^9 a3^7 - 15103125 a0^6 a3^8 +   20217192 a0^2 a1^5 a3^8 - 98324150 a0^3 a1^3 a2 a3^8 -   22418250 a0^4 a1 a2^2 a3^8 - 255848 a1^6 a2^2 a3^8 -   1894782 a0 a1^4 a2^3 a3^8 - 2256102 a0^2 a1^2 a2^4 a3^8 -   154704 a0^3 a2^5 a3^8 + 16386 a1^3 a2^6 a3^8 +   12692 a0 a1 a2^7 a3^8 + 31248000 a0^4 a1^2 a3^9 + 58944 a1^7 a3^9 +   18393750 a0^5 a2 a3^9 + 1023192 a0 a1^5 a2 a3^9 +   3231084 a0^2 a1^3 a2^2 a3^9 + 866220 a0^3 a1 a2^3 a3^9 -   29258 a1^4 a2^4 a3^9 - 61704 a0 a1^2 a2^5 a3^9 -   8138 a0^2 a2^6 a3^9 - 2331858 a0^2 a1^4 a3^10 +   54810 a0^3 a1^2 a2 a3^10 - 1605420 a0^4 a2^2 a3^10 +   22566 a1^5 a2^2 a3^10 + 128206 a0 a1^3 a2^3 a3^10 +   72132 a0^2 a1 a2^4 a3^10 + a1^2 a2^6 a3^10 - 4 a0 a2^7 a3^10 +   2003940 a0^4 a1 a3^11 - 3744 a1^6 a3^11 - 93558 a0 a1^4 a2 a3^11 -   195750 a0^2 a1^2 a2^2 a3^11 - 23058 a0^3 a2^3 a3^11 -   10 a1^3 a2^4 a3^11 + 42 a0 a1 a2^5 a3^11 + 140292 a0^2 a1^3 a3^12 +   104166 a0^3 a1 a2 a3^12 + 33 a1^4 a2^2 a3^12 -   144 a0 a1^2 a2^3 a3^12 - 27 a0^2 a2^4 a3^12 - 78732 a0^4 a3^13 -   36 a1^5 a3^13 + 162 a0 a1^3 a2 a3^13 + 162 a0^2 a1 a2^2 a3^13 -   243 a0^2 a1^2 a3^14 + 3375000000 a0^5 a1^5 a4 +   28160000 a0 a1^10 a4 - 20656250000 a0^6 a1^3 a2 a4 -   173760000 a0^2 a1^8 a2 a4 + 34921875000 a0^7 a1 a2^2 a4 -   77200000 a0^3 a1^6 a2^2 a4 + 2072250000 a0^4 a1^4 a2^3 a4 -   954880 a1^9 a2^3 a4 - 3445312500 a0^5 a1^2 a2^4 a4 -   8872000 a0 a1^7 a2^4 a4 - 60937500 a0^6 a2^5 a4 +   119658000 a0^2 a1^5 a2^5 a4 - 367630000 a0^3 a1^3 a2^6 a4 +   388893750 a0^4 a1 a2^7 a4 + 415088 a1^6 a2^7 a4 -   2336340 a0 a1^4 a2^8 a4 + 3071250 a0^2 a1^2 a2^9 a4 -   1903500 a0^3 a2^10 a4 - 11556 a1^3 a2^11 a4 + 46494 a0 a1 a2^12 a4 -   19531250000 a0^7 a1^2 a3 a4 + 120000000 a0^3 a1^7 a3 a4 +   34785156250 a0^8 a2 a3 a4 + 303700000 a0^4 a1^5 a2 a3 a4 +   12572672 a1^10 a2 a3 a4 - 796250000 a0^5 a1^3 a2^2 a3 a4 -   130700800 a0 a1^8 a2^2 a3 a4 + 2566406250 a0^6 a1 a2^3 a3 a4 +   788600000 a0^2 a1^6 a2^3 a3 a4 - 3390150000 a0^3 a1^4 a2^4 a3 a4 +   7268887500 a0^4 a1^2 a2^5 a3 a4 - 2821216 a1^7 a2^5 a3 a4 -   6369431250 a0^5 a2^6 a3 a4 + 12792912 a0 a1^5 a2^6 a3 a4 -   282150 a0^2 a1^3 a2^7 a3 a4 - 5336250 a0^3 a1 a2^8 a3 a4 +   109974 a1^4 a2^9 a3 a4 - 408348 a0 a1^2 a2^10 a3 a4 -   328212 a0^2 a2^11 a3 a4 + 162 a1 a2^13 a3 a4 -   9165000000 a0^5 a1^4 a3^2 a4 + 87219200 a0 a1^9 a3^2 a4 +   18364062500 a0^6 a1^2 a2 a3^2 a4 - 1386176000 a0^2 a1^7 a2 a3^2 a4 -   1472656250 a0^7 a2^2 a3^2 a4 + 8201760000 a0^3 a1^5 a2^2 a3^2 a4 -   18126787500 a0^4 a1^3 a2^3 a3^2 a4 + 4279808 a1^8 a2^3 a3^2 a4 +   15413250000 a0^5 a1 a2^4 a3^2 a4 - 17039360 a0 a1^6 a2^4 a3^2 a4 +   6737100 a0^2 a1^4 a2^5 a3^2 a4 - 277514250 a0^3 a1^2 a2^6 a3^2 a4 +   377767500 a0^4 a2^7 a3^2 a4 - 1188 a1^5 a2^7 a3^2 a4 -   421836 a0 a1^3 a2^8 a3^2 a4 + 5023170 a0^2 a1 a2^9 a3^2 a4 -   9828 a1^2 a2^11 a3^2 a4 + 9558 a0 a2^12 a3^2 a4 +   6664062500 a0^7 a1 a3^3 a4 - 579680000 a0^3 a1^6 a3^3 a4 -   1416250000 a0^4 a1^4 a2 a3^3 a4 + 5214720 a1^9 a2 a3^3 a4 +   6651187500 a0^5 a1^2 a2^2 a3^3 a4 - 10456320 a0 a1^7 a2^2 a3^3 a4 -   10657500000 a0^6 a2^3 a3^3 a4 - 164150400 a0^2 a1^5 a2^3 a3^3 a4 +   1408857500 a0^3 a1^3 a2^4 a3^3 a4 -   1608896250 a0^4 a1 a2^5 a3^3 a4 - 2701264 a1^6 a2^5 a3^3 a4 +   10715700 a0 a1^4 a2^6 a3^3 a4 - 18048960 a0^2 a1^2 a2^7 a3^3 a4 -   8380950 a0^3 a2^8 a3^3 a4 + 114682 a1^3 a2^9 a3^3 a4 -   98952 a0 a1 a2^10 a3^3 a4 + 162 a2^13 a3^3 a4 +   1588687500 a0^5 a1^3 a3^4 a4 - 120657920 a0 a1^8 a3^4 a4 +   4298437500 a0^6 a1 a2 a3^4 a4 + 958984000 a0^2 a1^6 a2 a3^4 a4 -   3511425000 a0^3 a1^4 a2^2 a3^4 a4 +   4222318750 a0^4 a1^2 a2^3 a3^4 a4 + 8654528 a1^7 a2^3 a3^4 a4 -   1785068750 a0^5 a2^4 a3^4 a4 - 20352532 a0 a1^5 a2^4 a3^4 a4 -   14523160 a0^2 a1^3 a2^5 a3^4 a4 + 61569000 a0^3 a1 a2^6 a3^4 a4 -   544794 a1^4 a2^7 a3^4 a4 + 133698 a0 a1^2 a2^8 a3^4 a4 +   90804 a0^2 a2^9 a3^4 a4 - 2964 a1 a2^11 a3^4 a4 -   539062500 a0^7 a3^5 a4 + 300720000 a0^3 a1^5 a3^5 a4 -   802248750 a0^4 a1^3 a2 a3^5 a4 - 7100672 a1^8 a2 a3^5 a4 +   1479318750 a0^5 a1 a2^2 a3^5 a4 - 22508416 a0 a1^6 a2^2 a3^5 a4 +   177412860 a0^2 a1^4 a2^3 a3^5 a4 -   211195000 a0^3 a1^2 a2^4 a3^5 a4 + 122509000 a0^4 a2^5 a3^5 a4 +   1189482 a1^5 a2^5 a3^5 a4 + 1497678 a0 a1^3 a2^6 a3^5 a4 -   180534 a0^2 a1 a2^7 a3^5 a4 + 20598 a1^2 a2^9 a3^5 a4 +   5808 a0 a2^10 a3^5 a4 + 1103231250 a0^5 a1^2 a3^6 a4 +   38356864 a0 a1^7 a3^6 a4 - 1895587500 a0^6 a2 a3^6 a4 -   135172608 a0^2 a1^5 a2 a3^6 a4 + 108459100 a0^3 a1^3 a2^2 a3^6 a4 -   369782500 a0^4 a1 a2^3 a3^6 a4 - 1125760 a1^6 a2^3 a3^6 a4 -   5673722 a0 a1^4 a2^4 a3^6 a4 - 3155286 a0^2 a1^2 a2^5 a3^6 a4 -   943734 a0^3 a2^6 a3^6 a4 - 65748 a1^3 a2^7 a3^6 a4 -   75792 a0 a1 a2^8 a3^6 a4 - 129012400 a0^3 a1^4 a3^7 a4 +   773014500 a0^4 a1^2 a2 a3^7 a4 + 412224 a1^7 a2 a3^7 a4 -   201607500 a0^5 a2^2 a3^7 a4 + 6228720 a0 a1^5 a2^2 a3^7 a4 +   11964534 a0^2 a1^3 a2^3 a3^7 a4 + 9785370 a0^3 a1 a2^4 a3^7 a4 +   84684 a1^4 a2^5 a3^7 a4 + 341524 a0 a1^2 a2^6 a3^7 a4 +   55504 a0^2 a2^7 a3^7 a4 - 269133750 a0^5 a1 a3^8 a4 -   3567696 a0 a1^6 a3^8 a4 - 2216070 a0^2 a1^4 a2 a3^8 a4 -   47682810 a0^3 a1^2 a2^2 a3^8 a4 + 17784300 a0^4 a2^3 a3^8 a4 +   3702 a1^5 a2^3 a3^8 a4 - 565212 a0 a1^3 a2^4 a3^8 a4 -   456768 a0^2 a1 a2^5 a3^8 a4 - 16 a1^2 a2^7 a3^8 a4 +   64 a0 a2^8 a3^8 a4 + 33996090 a0^3 a1^3 a3^9 a4 -   16490250 a0^4 a1 a2 a3^9 a4 - 62664 a1^6 a2 a3^9 a4 +   71790 a0 a1^4 a2^2 a3^9 a4 + 1017612 a0^2 a1^2 a2^3 a3^9 a4 +   117624 a0^3 a2^4 a3^9 a4 + 164 a1^3 a2^5 a3^9 a4 -   688 a0 a1 a2^6 a3^9 a4 - 11036250 a0^5 a3^10 a4 +   318828 a0 a1^5 a3^10 a4 - 179214 a0^2 a1^3 a2 a3^10 a4 -   318708 a0^3 a1 a2^2 a3^10 a4 - 554 a1^4 a2^3 a3^10 a4 +   2412 a0 a1^2 a2^4 a3^10 a4 + 444 a0^2 a2^5 a3^10 a4 -   1636038 a0^3 a1^2 a3^11 a4 + 1124928 a0^4 a2 a3^11 a4 +   618 a1^5 a2 a3^11 a4 - 2778 a0 a1^3 a2^2 a3^11 a4 -   2682 a0^2 a1 a2^3 a3^11 a4 + 18 a0 a1^4 a3^12 a4 +   4050 a0^2 a1^2 a2 a3^12 a4 - 162 a0^3 a2^2 a3^12 a4 +   486 a0^3 a1 a3^13 a4 - 2187500000 a0^8 a1 a4^2 -   1413900000 a0^4 a1^6 a4^2 - 4225024 a1^11 a4^2 +   7333750000 a0^5 a1^4 a2 a4^2 + 27276800 a0 a1^9 a2 a4^2 -   8439062500 a0^6 a1^2 a2^2 a4^2 - 151048000 a0^2 a1^7 a2^2 a4^2 -   8210937500 a0^7 a2^3 a4^2 + 1095660000 a0^3 a1^5 a2^3 a4^2 -   3493443750 a0^4 a1^3 a2^4 a4^2 + 2020768 a1^8 a2^4 a4^2 +   4038112500 a0^5 a1 a2^5 a4^2 - 9965904 a0 a1^6 a2^5 a4^2 +   3209400 a0^2 a1^4 a2^6 a4^2 + 15486000 a0^3 a1^2 a2^7 a4^2 -   18063750 a0^4 a2^8 a4^2 - 175038 a1^5 a2^8 a4^2 +   815334 a0 a1^3 a2^9 a4^2 - 399546 a0^2 a1 a2^10 a4^2 +   2997 a1^2 a2^12 a4^2 - 11826 a0 a2^13 a4^2 +   15443750000 a0^6 a1^3 a3 a4^2 + 44032000 a0^2 a1^8 a3 a4^2 -   32875000000 a0^7 a1 a2 a3 a4^2 - 431320000 a0^3 a1^6 a2 a3 a4^2 -   1248000000 a0^4 a1^4 a2^2 a3 a4^2 - 10828800 a1^9 a2^2 a3 a4^2 +   4814531250 a0^5 a1^2 a2^3 a3 a4^2 + 86244800 a0 a1^7 a2^3 a3 a4^2 -   4425000000 a0^6 a2^4 a3 a4^2 - 335394000 a0^2 a1^5 a2^4 a3 a4^2 +   1079781000 a0^3 a1^3 a2^5 a3 a4^2 -   1217141250 a0^4 a1 a2^6 a3 a4^2 + 1255968 a1^6 a2^6 a3 a4^2 -   4913730 a0 a1^4 a2^7 a3 a4^2 - 4361850 a0^2 a1^2 a2^8 a3 a4^2 +   5436750 a0^3 a2^9 a3 a4^2 - 43728 a1^3 a2^10 a3 a4^2 +   179280 a0 a1 a2^11 a3 a4^2 + 162 a2^14 a3 a4^2 -   9990234375 a0^8 a3^2 a4^2 + 3833550000 a0^4 a1^5 a3^2 a4^2 -   4737536 a1^10 a3^2 a4^2 - 4533187500 a0^5 a1^3 a2 a3^2 a4^2 +   71342080 a0 a1^8 a2 a3^2 a4^2 - 4568906250 a0^6 a1 a2^2 a3^2 a4^2 -   405768800 a0^2 a1^6 a2^2 a3^2 a4^2 +   853215000 a0^3 a1^4 a2^3 a3^2 a4^2 -   4543593750 a0^4 a1^2 a2^4 a3^2 a4^2 - 1441008 a1^7 a2^4 a3^2 a4^2 +   7558593750 a0^5 a2^5 a3^2 a4^2 + 1926516 a0 a1^5 a2^5 a3^2 a4^2 +   46439790 a0^2 a1^3 a2^6 a3^2 a4^2 -   25281900 a0^3 a1 a2^7 a3^2 a4^2 + 211257 a1^4 a2^8 a3^2 a4^2 -   994590 a0 a1^2 a2^9 a3^2 a4^2 - 194688 a0^2 a2^10 a3^2 a4^2 -   3294 a1 a2^12 a3^2 a4^2 - 7172812500 a0^6 a1^2 a3^3 a4^2 +   361763200 a0^2 a1^7 a3^3 a4^2 - 1886718750 a0^7 a2 a3^3 a4^2 -   2234620000 a0^3 a1^5 a2 a3^3 a4^2 +   10329625000 a0^4 a1^3 a2^2 a3^3 a4^2 - 4946048 a1^8 a2^2 a3^3 a4^2 -   13664825000 a0^5 a1 a2^3 a3^3 a4^2 +   29671296 a0 a1^6 a2^3 a3^3 a4^2 -   179092900 a0^2 a1^4 a2^4 a3^3 a4^2 +   276460850 a0^3 a1^2 a2^5 a3^3 a4^2 - 341172500 a0^4 a2^6 a3^3 a4^2 -   455280 a1^5 a2^6 a3^3 a4^2 + 3094416 a0 a1^3 a2^7 a3^3 a4^2 +   1997598 a0^2 a1 a2^8 a3^3 a4^2 + 32376 a1^2 a2^10 a3^3 a4^2 -   3156 a0 a2^11 a3^3 a4^2 - 952968750 a0^4 a1^4 a3^4 a4^2 +   2389248 a1^9 a3^4 a4^2 - 2506050000 a0^5 a1^2 a2 a3^4 a4^2 +   28191424 a0 a1^7 a2 a3^4 a4^2 + 5796000000 a0^6 a2^2 a3^4 a4^2 +   8335020 a0^2 a1^5 a2^2 a3^4 a4^2 -   286481500 a0^3 a1^3 a2^3 a3^4 a4^2 +   762946250 a0^4 a1 a2^4 a3^4 a4^2 + 834330 a1^6 a2^4 a3^4 a4^2 -   7374780 a0 a1^4 a2^5 a3^4 a4^2 - 11453568 a0^2 a1^2 a2^6 a3^4 a4^2 +   1735260 a0^3 a2^7 a3^4 a4^2 - 186144 a1^3 a2^8 a3^4 a4^2 +   17844 a0 a1 a2^9 a3^4 a4^2 + 33 a2^12 a3^4 a4^2 -   1715887500 a0^6 a1 a3^5 a4^2 - 184961184 a0^2 a1^6 a3^5 a4^2 +   915456900 a0^3 a1^4 a2 a3^5 a4^2 -   2076489000 a0^4 a1^2 a2^2 a3^5 a4^2 - 1732896 a1^7 a2^2 a3^5 a4^2 +   1832748750 a0^5 a2^3 a3^5 a4^2 + 9387084 a0 a1^5 a2^3 a3^5 a4^2 +   44081184 a0^2 a1^3 a2^4 a3^5 a4^2 - 4590432 a0^3 a1 a2^5 a3^5 a4^2 +   610848 a1^4 a2^6 a3^5 a4^2 + 189684 a0 a1^2 a2^7 a3^5 a4^2 -   50508 a0^2 a2^8 a3^5 a4^2 - 594 a1 a2^10 a3^5 a4^2 +   297646000 a0^4 a1^3 a3^6 a4^2 + 642752 a1^8 a3^6 a4^2 -   1532066250 a0^5 a1 a2 a3^6 a4^2 + 7929472 a0 a1^6 a2 a3^6 a4^2 -   105514440 a0^2 a1^4 a2^2 a3^6 a4^2 +   50661600 a0^3 a1^2 a2^3 a3^6 a4^2 - 99520500 a0^4 a2^4 a3^6 a4^2 -   1020110 a1^5 a2^4 a3^6 a4^2 - 1725136 a0 a1^3 a2^5 a3^6 a4^2 +   93100 a0^2 a1 a2^6 a3^6 a4^2 + 4355 a1^2 a2^8 a3^6 a4^2 +   400 a0 a2^9 a3^6 a4^2 + 617006250 a0^6 a3^7 a4^2 +   14560488 a0^2 a1^5 a3^7 a4^2 + 43565940 a0^3 a1^3 a2 a3^7 a4^2 +   196140600 a0^4 a1 a2^2 a3^7 a4^2 + 631912 a1^6 a2^2 a3^7 a4^2 +   4250142 a0 a1^4 a2^3 a3^7 a4^2 + 1838124 a0^2 a1^2 a2^4 a3^7 a4^2 +   236700 a0^3 a2^5 a3^7 a4^2 - 16264 a1^3 a2^6 a3^7 a4^2 -   6424 a0 a1 a2^7 a3^7 a4^2 - 209830275 a0^4 a1^2 a3^8 a4^2 +   20904 a1^7 a3^8 a4^2 + 108573750 a0^5 a2 a3^8 a4^2 -   2696274 a0 a1^5 a2 a3^8 a4^2 - 6322284 a0^2 a1^3 a2^2 a3^8 a4^2 -   2901432 a0^3 a1 a2^3 a3^8 a4^2 + 31122 a1^4 a2^4 a3^8 a4^2 +   37872 a0 a1^2 a2^5 a3^8 a4^2 + 4092 a0^2 a2^6 a3^8 a4^2 -   206574 a0^2 a1^4 a3^9 a4^2 + 14588892 a0^3 a1^2 a2 a3^9 a4^2 -   6286140 a0^4 a2^2 a3^9 a4^2 - 25578 a1^5 a2^2 a3^9 a4^2 -   95524 a0 a1^3 a2^3 a3^9 a4^2 - 45708 a0^2 a1 a2^4 a3^9 a4^2 +   1647864 a0^4 a1 a3^10 a4^2 + 3390 a1^6 a3^10 a4^2 +   85596 a0 a1^4 a2 a3^10 a4^2 + 148590 a0^2 a1^2 a2^2 a3^10 a4^2 +   24048 a0^3 a2^3 a3^10 a4^2 - 128826 a0^2 a1^3 a3^11 a4^2 -   104328 a0^3 a1 a2 a3^11 a4^2 + 71928 a0^4 a3^12 a4^2 +   6375000000 a0^7 a1^2 a4^3 + 345040000 a0^3 a1^7 a4^3 -   8984375000 a0^8 a2 a4^3 - 1394450000 a0^4 a1^5 a2 a4^3 +   1025536 a1^10 a2 a4^3 - 323375000 a0^5 a1^3 a2^2 a4^3 +   22261120 a0 a1^8 a2^2 a4^3 + 5397812500 a0^6 a1 a2^3 a4^3 -   288447200 a0^2 a1^6 a2^3 a4^3 + 1105185000 a0^3 a1^4 a2^4 a4^3 -   1887030000 a0^4 a1^2 a2^5 a4^3 - 738768 a1^7 a2^5 a4^3 +   1160100000 a0^5 a2^6 a4^3 + 4133360 a0 a1^5 a2^6 a4^3 -   4733640 a0^2 a1^3 a2^7 a4^3 + 2110400 a0^3 a1 a2^8 a4^3 +   33010 a1^4 a2^9 a4^3 - 163968 a0 a1^2 a2^10 a4^3 +   140796 a0^2 a2^11 a4^3 - 54 a1 a2^13 a4^3 -   2756250000 a0^5 a1^4 a3 a4^3 - 57843200 a0 a1^9 a3 a4^3 +   2745625000 a0^6 a1^2 a2 a3 a4^3 + 839009600 a0^2 a1^7 a2 a3 a4^3 +   10095312500 a0^7 a2^2 a3 a4^3 - 4353812000 a0^3 a1^5 a2^2 a3 a4^3 +   11523131250 a0^4 a1^3 a2^3 a3 a4^3 + 3345728 a1^8 a2^3 a3 a4^3 -   11772387500 a0^5 a1 a2^4 a3 a4^3 - 16722384 a0 a1^6 a2^4 a3 a4^3 +   195400 a0^2 a1^4 a2^5 a3 a4^3 + 18985800 a0^3 a1^2 a2^6 a3 a4^3 -   10288500 a0^4 a2^7 a3 a4^3 - 396498 a1^5 a2^7 a3 a4^3 +   1959614 a0 a1^3 a2^8 a3 a4^3 - 1804122 a0^2 a1 a2^9 a3 a4^3 +   3588 a1^2 a2^11 a3 a4^3 + 1746 a0 a2^12 a3 a4^3 +   6571875000 a0^7 a1 a3^2 a4^3 - 472272000 a0^3 a1^6 a3^2 a4^3 +   587562500 a0^4 a1^4 a2 a3^2 a4^3 + 1720320 a1^9 a2 a3^2 a4^3 -   4568831250 a0^5 a1^2 a2^2 a3^2 a4^3 -   65377536 a0 a1^7 a2^2 a3^2 a4^3 + 12675187500 a0^6 a2^3 a3^2 a4^3 +   553607560 a0^2 a1^5 a2^3 a3^2 a4^3 -   1450290000 a0^3 a1^3 a2^4 a3^2 a4^3 +   1439780250 a0^4 a1 a2^5 a3^2 a4^3 + 1870356 a1^6 a2^5 a3^2 a4^3 -   9169654 a0 a1^4 a2^6 a3^2 a4^3 + 7898592 a0^2 a1^2 a2^7 a3^2 a4^3 +   289530 a0^3 a2^8 a3^2 a4^3 - 50654 a1^3 a2^9 a3^2 a4^3 -   24072 a0 a1 a2^10 a3^2 a4^3 - 144 a2^13 a3^2 a4^3 +   2081162500 a0^5 a1^3 a3^3 a4^3 + 66198272 a0 a1^8 a3^3 a4^3 +   35781250 a0^6 a1 a2 a3^3 a4^3 - 751330400 a0^2 a1^6 a2 a3^3 a4^3 +   1968771000 a0^3 a1^4 a2^2 a3^3 a4^3 -   445840000 a0^4 a1^2 a2^3 a3^3 a4^3 - 4780992 a1^7 a2^3 a3^3 a4^3 -   3832543750 a0^5 a2^4 a3^3 a4^3 + 19924868 a0 a1^5 a2^4 a3^3 a4^3 -   12334 a0^2 a1^3 a2^5 a3^3 a4^3 - 13022500 a0^3 a1 a2^6 a3^3 a4^3 +   340328 a1^4 a2^7 a3^3 a4^3 + 143538 a0 a1^2 a2^8 a3^3 a4^3 +   26172 a0^2 a2^9 a3^3 a4^3 + 2644 a1 a2^11 a3^3 a4^3 +   1096093750 a0^7 a3^4 a4^3 + 300089000 a0^3 a1^5 a3^4 a4^3 -   1718585000 a0^4 a1^3 a2 a3^4 a4^3 + 6699456 a1^8 a2 a3^4 a4^3 +   4576350000 a0^5 a1 a2^2 a3^4 a4^3 -   15214888 a0 a1^6 a2^2 a3^4 a4^3 -   41536540 a0^2 a1^4 a2^3 a3^4 a4^3 -   83727250 a0^3 a1^2 a2^4 a3^4 a4^3 + 144335500 a0^4 a2^5 a3^4 a4^3 -   1215452 a1^5 a2^5 a3^4 a4^3 - 868728 a0 a1^3 a2^6 a3^4 a4^3 -   248212 a0^2 a1 a2^7 a3^4 a4^3 - 18948 a1^2 a2^9 a3^4 a4^3 -   3180 a0 a2^10 a3^4 a4^3 - 577605000 a0^5 a1^2 a3^5 a4^3 -   42347776 a0 a1^7 a3^5 a4^3 + 943325000 a0^6 a2 a3^5 a4^3 +   177819732 a0^2 a1^5 a2 a3^5 a4^3 +   63841060 a0^3 a1^3 a2^2 a3^5 a4^3 -   75890850 a0^4 a1 a2^3 a3^5 a4^3 + 2125316 a1^6 a2^3 a3^5 a4^3 +   4317188 a0 a1^4 a2^4 a3^5 a4^3 + 2078352 a0^2 a1^2 a2^5 a3^5 a4^3 -   307332 a0^3 a2^6 a3^5 a4^3 + 64596 a1^3 a2^7 a3^5 a4^3 +   45300 a0 a1 a2^8 a3^5 a4^3 - 21640500 a0^3 a1^4 a3^6 a4^3 -   220734450 a0^4 a1^2 a2 a3^6 a4^3 - 1290560 a1^7 a2 a3^6 a4^3 -   519039750 a0^5 a2^2 a3^6 a4^3 - 9534180 a0 a1^5 a2^2 a3^6 a4^3 -   11456696 a0^2 a1^3 a2^3 a3^6 a4^3 - 646552 a0^3 a1 a2^4 a3^6 a4^3 -   96012 a1^4 a2^5 a3^6 a4^3 - 225428 a0 a1^2 a2^6 a3^6 a4^3 -   35208 a0^2 a2^7 a3^6 a4^3 + 633762750 a0^5 a1 a3^7 a4^3 +   4083792 a0 a1^6 a3^7 a4^3 + 28513212 a0^2 a1^4 a2 a3^7 a4^3 +   1595832 a0^3 a1^2 a2^2 a3^7 a4^3 + 15524480 a0^4 a2^3 a3^7 a4^3 +   19318 a1^5 a2^3 a3^7 a4^3 + 419096 a0 a1^3 a2^4 a3^7 a4^3 +   325212 a0^2 a1 a2^5 a3^7 a4^3 - 34349064 a0^3 a1^3 a3^8 a4^3 -   19116150 a0^4 a1 a2 a3^8 a4^3 + 57870 a1^6 a2 a3^8 a4^3 -   81894 a0 a1^4 a2^2 a3^8 a4^3 - 803568 a0^2 a1^2 a2^3 a3^8 a4^3 -   132140 a0^3 a2^4 a3^8 a4^3 + 7715250 a0^5 a3^9 a4^3 -   283410 a0 a1^5 a3^9 a4^3 + 199212 a0^2 a1^3 a2 a3^9 a4^3 +   376680 a0^3 a1 a2^2 a3^9 a4^3 + 1441836 a0^3 a1^2 a3^10 a4^3 -   1005048 a0^4 a2 a3^10 a4^3 - 5320000000 a0^6 a1^3 a4^4 -   60562400 a0^2 a1^8 a4^4 + 8893750000 a0^7 a1 a2 a4^4 +   123626000 a0^3 a1^6 a2 a4^4 + 1027668750 a0^4 a1^4 a2^2 a4^4 +   27168 a1^9 a2^2 a4^4 - 2485237500 a0^5 a1^2 a2^3 a4^4 -   6213136 a0 a1^7 a2^3 a4^4 + 345218750 a0^6 a2^4 a4^4 +   74369370 a0^2 a1^5 a2^4 a4^4 - 280624200 a0^3 a1^3 a2^5 a4^4 +   330809250 a0^4 a1 a2^6 a4^4 + 59276 a1^6 a2^6 a4^4 -   610570 a0 a1^4 a2^7 a4^4 + 1975902 a0^2 a1^2 a2^8 a4^4 -   1298390 a0^3 a2^9 a4^4 + 3740 a1^3 a2^10 a4^4 -   17142 a0 a1 a2^11 a4^4 - 27 a2^14 a4^4 + 5343750000 a0^8 a3 a4^4 -   635190000 a0^4 a1^5 a3 a4^4 + 4633344 a1^10 a3 a4^4 +   2189100000 a0^5 a1^3 a2 a3 a4^4 - 67057248 a0 a1^8 a2 a3 a4^4 -   4683937500 a0^6 a1 a2^2 a3 a4^4 + 357873840 a0^2 a1^6 a2^2 a3 a4^4 -   1132117250 a0^3 a1^4 a2^3 a3 a4^4 +   2718867500 a0^4 a1^2 a2^4 a3 a4^4 - 709984 a1^7 a2^4 a3 a4^4 -   2890288750 a0^5 a2^5 a3 a4^4 + 5523260 a0 a1^5 a2^5 a3 a4^4 -   16531624 a0^2 a1^3 a2^6 a3 a4^4 + 5840820 a0^3 a1 a2^7 a3 a4^4 -   28798 a1^4 a2^8 a3 a4^4 + 236316 a0 a1^2 a2^9 a3 a4^4 +   25974 a0^2 a2^10 a3 a4^4 + 618 a1 a2^12 a3 a4^4 +   1591687500 a0^6 a1^2 a3^2 a4^4 - 272068560 a0^2 a1^7 a3^2 a4^4 -   2553750000 a0^7 a2 a3^2 a4^4 + 2812766300 a0^3 a1^5 a2 a3^2 a4^4 -   10476001250 a0^4 a1^3 a2^2 a3^2 a4^4 + 3182640 a1^8 a2^2 a3^2 a4^4 +   12373537500 a0^5 a1 a2^3 a3^2 a4^4 -   17365828 a0 a1^6 a2^3 a3^2 a4^4 +   48048910 a0^2 a1^4 a2^4 a3^2 a4^4 -   35832780 a0^3 a1^2 a2^5 a3^2 a4^4 + 71528400 a0^4 a2^6 a3^2 a4^4 +   25760 a1^5 a2^6 a3^2 a4^4 - 1330184 a0 a1^3 a2^7 a3^2 a4^4 -   386142 a0^2 a1 a2^8 a3^2 a4^4 - 8946 a1^2 a2^10 a3^2 a4^4 +   1158 a0 a2^11 a3^2 a4^4 + 153950000 a0^4 a1^4 a3^3 a4^4 -   5479360 a1^9 a3^3 a4^4 + 2740406250 a0^5 a1^2 a2 a3^3 a4^4 +   19234544 a0 a1^7 a2 a3^3 a4^4 - 10344212500 a0^6 a2^2 a3^3 a4^4 -   100308828 a0^2 a1^5 a2^2 a3^3 a4^4 +   401018800 a0^3 a1^3 a2^3 a3^3 a4^4 -   642888250 a0^4 a1 a2^4 a3^3 a4^4 + 280220 a1^6 a2^4 a3^3 a4^4 +   4191312 a0 a1^4 a2^5 a3^3 a4^4 + 2826408 a0^2 a1^2 a2^6 a3^3 a4^4 -   433394 a0^3 a2^7 a3^3 a4^4 + 73990 a1^3 a2^8 a3^3 a4^4 -   9492 a0 a1 a2^9 a3^3 a4^4 - 10 a2^12 a3^3 a4^4 +   1326887500 a0^6 a1 a3^4 a4^4 + 252647394 a0^2 a1^6 a3^4 a4^4 -   1312415700 a0^3 a1^4 a2 a3^4 a4^4 +   1648605000 a0^4 a1^2 a2^2 a3^4 a4^4 - 714478 a1^7 a2^2 a3^4 a4^4 +   9142500 a0^5 a2^3 a3^4 a4^4 - 8059418 a0 a1^5 a2^3 a3^4 a4^4 -   14898230 a0^2 a1^3 a2^4 a3^4 a4^4 + 4189032 a0^3 a1 a2^5 a3^4 a4^4 -   317030 a1^4 a2^6 a3^4 a4^4 - 76490 a0 a1^2 a2^7 a3^4 a4^4 +   39997 a0^2 a2^8 a3^4 a4^4 + 180 a1 a2^10 a3^4 a4^4 +   45013800 a0^4 a1^3 a3^5 a4^4 + 341168 a1^8 a3^5 a4^4 +   298098000 a0^5 a1 a2 a3^5 a4^4 + 6910570 a0 a1^6 a2 a3^5 a4^4 +   46822746 a0^2 a1^4 a2^2 a3^5 a4^4 -   14531718 a0^3 a1^2 a2^3 a3^5 a4^4 + 18762060 a0^4 a2^4 a3^5 a4^4 +   644672 a1^5 a2^4 a3^5 a4^4 + 917308 a0 a1^3 a2^5 a3^5 a4^4 -   220668 a0^2 a1 a2^6 a3^5 a4^4 - 1290 a1^2 a2^8 a3^5 a4^4 -   240 a0 a2^9 a3^5 a4^4 - 1005307500 a0^6 a3^6 a4^4 -   43811568 a0^2 a1^5 a3^6 a4^4 - 27341544 a0^3 a1^3 a2 a3^6 a4^4 -   66539130 a0^4 a1 a2^2 a3^6 a4^4 - 460968 a1^6 a2^2 a3^6 a4^4 -   2627752 a0 a1^4 a2^3 a3^6 a4^4 - 598146 a0^2 a1^2 a2^4 a3^6 a4^4 +   9874 a0^3 a2^5 a3^6 a4^4 + 4620 a1^3 a2^6 a3^6 a4^4 +   3240 a0 a1 a2^7 a3^6 a4^4 + 210397920 a0^4 a1^2 a3^7 a4^4 -   44052 a1^7 a3^7 a4^4 - 81382350 a0^5 a2 a3^7 a4^4 +   1872696 a0 a1^5 a2 a3^7 a4^4 + 3626508 a0^2 a1^3 a2^2 a3^7 a4^4 +   1606160 a0^3 a1 a2^3 a3^7 a4^4 - 8400 a1^4 a2^4 a3^7 a4^4 -   15960 a0 a1^2 a2^5 a3^7 a4^4 - 2100 a0^2 a2^6 a3^7 a4^4 +   1247211 a0^2 a1^4 a3^8 a4^4 - 12610806 a0^3 a1^2 a2 a3^8 a4^4 +   6240651 a0^4 a2^2 a3^8 a4^4 + 6720 a1^5 a2^2 a3^8 a4^4 +   33600 a0 a1^3 a2^3 a3^8 a4^4 + 18900 a0^2 a1 a2^4 a3^8 a4^4 -   2357118 a0^4 a1 a3^9 a4^4 - 1290 a1^6 a3^9 a4^4 -   24840 a0 a1^4 a2 a3^9 a4^4 - 51840 a0^2 a1^2 a2^2 a3^9 a4^4 -   6480 a0^3 a2^3 a3^9 a4^4 + 37260 a0^2 a1^3 a3^10 a4^4 +   29160 a0^3 a1 a2 a3^10 a4^4 - 21870 a0^4 a3^11 a4^4 +   1717800000 a0^5 a1^4 a4^5 + 14099904 a0 a1^9 a4^5 -   1652750000 a0^6 a1^2 a2 a4^5 - 110316720 a0^2 a1^7 a2 a4^5 -   2326750000 a0^7 a2^2 a4^5 + 472842440 a0^3 a1^5 a2^2 a4^5 -   1675507500 a0^4 a1^3 a2^3 a4^5 - 306352 a1^8 a2^3 a4^5 +   2198367500 a0^5 a1 a2^4 a4^5 + 205388 a0 a1^6 a2^4 a4^5 +   3895892 a0^2 a1^4 a2^5 a4^5 + 11382600 a0^3 a1^2 a2^6 a4^5 -   24818580 a0^4 a2^7 a4^5 + 59410 a1^5 a2^7 a4^5 -   276228 a0 a1^3 a2^8 a4^5 + 128322 a0^2 a1 a2^9 a4^5 -   786 a1^2 a2^11 a4^5 + 1092 a0 a2^12 a4^5 -   4880250000 a0^7 a1 a3 a4^5 + 237922320 a0^3 a1^6 a3 a4^5 -   618404500 a0^4 a1^4 a2 a3 a4^5 - 1581408 a1^9 a2 a3 a4^5 +   2955472500 a0^5 a1^2 a2^2 a3 a4^5 + 37444272 a0 a1^7 a2^2 a3 a4^5 -   3847050000 a0^6 a2^3 a3 a4^5 - 248777090 a0^2 a1^5 a2^3 a3 a4^5 +   559726040 a0^3 a1^3 a2^4 a3 a4^5 - 555873390 a0^4 a1 a2^5 a3 a4^5 -   464532 a1^6 a2^5 a3 a4^5 + 2560394 a0 a1^4 a2^6 a3 a4^5 -   1157724 a0^2 a1^2 a2^7 a3 a4^5 + 842346 a0^3 a2^8 a3 a4^5 +   11484 a1^3 a2^9 a3 a4^5 - 9558 a0 a1 a2^10 a3 a4^5 +   42 a2^13 a3 a4^5 - 1643655000 a0^5 a1^3 a3^2 a4^5 -   1962816 a0 a1^8 a3^2 a4^5 + 1567350000 a0^6 a1 a2 a3^2 a4^5 +   89575308 a0^2 a1^6 a2 a3^2 a4^5 +   13605810 a0^3 a1^4 a2^2 a3^2 a4^5 -   1051520400 a0^4 a1^2 a2^3 a3^2 a4^5 + 1293412 a1^7 a2^3 a3^2 a4^5 +   2583911250 a0^5 a2^4 a3^2 a4^5 - 8386208 a0 a1^5 a2^4 a3^2 a4^5 +   832972 a0^2 a1^3 a2^5 a3^2 a4^5 - 4366788 a0^3 a1 a2^6 a3^2 a4^5 -   92808 a1^4 a2^7 a3^2 a4^5 + 26016 a0 a1^2 a2^8 a3^2 a4^5 -   12840 a0^2 a2^9 a3^2 a4^5 - 774 a1 a2^11 a3^2 a4^5 -   395050000 a0^7 a3^3 a4^5 - 554220916 a0^3 a1^5 a3^3 a4^5 +   3016789450 a0^4 a1^3 a2 a3^3 a4^5 - 1875728 a1^8 a2 a3^3 a4^5 -   5339191500 a0^5 a1 a2^2 a3^3 a4^5 +   13242588 a0 a1^6 a2^2 a3^3 a4^5 - 4478816 a0^2 a1^4 a2^3 a3^3 a4^5 +   81702716 a0^3 a1^2 a2^4 a3^3 a4^5 - 92444108 a0^4 a2^5 a3^3 a4^5 +   457184 a1^5 a2^5 a3^3 a4^5 + 106008 a0 a1^3 a2^6 a3^3 a4^5 +   129334 a0^2 a1 a2^7 a3^3 a4^5 + 5484 a1^2 a2^9 a3^3 a4^5 +   1266 a0 a2^10 a3^3 a4^5 - 185217750 a0^5 a1^2 a3^4 a4^5 +   11358284 a0 a1^7 a3^4 a4^5 + 1621800000 a0^6 a2 a3^4 a4^5 -   81962532 a0^2 a1^5 a2 a3^4 a4^5 -   39243392 a0^3 a1^3 a2^2 a3^4 a4^5 +   103693740 a0^4 a1 a2^3 a3^4 a4^5 - 1112274 a1^6 a2^3 a3^4 a4^5 -   1552912 a0 a1^4 a2^4 a3^4 a4^5 - 624804 a0^2 a1^2 a2^5 a3^4 a4^5 +   274794 a0^3 a2^6 a3^4 a4^5 - 18198 a1^3 a2^7 a3^4 a4^5 -   16950 a0 a1 a2^8 a3^4 a4^5 + 171062556 a0^3 a1^4 a3^5 a4^5 -   254183040 a0^4 a1^2 a2 a3^5 a4^5 + 915642 a1^7 a2 a3^5 a4^5 +   471139020 a0^5 a2^2 a3^5 a4^5 + 4991310 a0 a1^5 a2^2 a3^5 a4^5 +   4910106 a0^2 a1^3 a2^3 a3^5 a4^5 - 2569584 a0^3 a1 a2^4 a3^5 a4^5 +   25872 a1^4 a2^5 a3^5 a4^5 + 78162 a0 a1^2 a2^6 a3^5 a4^5 +   13056 a0^2 a2^7 a3^5 a4^5 - 504312240 a0^5 a1 a3^6 a4^5 -   1898190 a0 a1^6 a3^6 a4^5 - 22366644 a0^2 a1^4 a2 a3^6 a4^5 +   20652318 a0^3 a1^2 a2^2 a3^6 a4^5 - 21070076 a0^4 a2^3 a3^6 a4^5 -   4704 a1^5 a2^3 a3^6 a4^5 - 131040 a0 a1^3 a2^4 a3^6 a4^5 -   110838 a0^2 a1 a2^5 a3^6 a4^5 + 13584120 a0^3 a1^3 a3^7 a4^5 +   23050866 a0^4 a1 a2 a3^7 a4^5 - 13680 a1^6 a2 a3^7 a4^5 +   11616 a0 a1^4 a2^2 a3^7 a4^5 + 252576 a0^2 a1^2 a2^3 a3^7 a4^5 +   34722 a0^3 a2^4 a3^7 a4^5 - 1344078 a0^5 a3^8 a4^5 +   83610 a0 a1^5 a3^8 a4^5 - 43038 a0^2 a1^3 a2 a3^8 a4^5 -   101412 a0^3 a1 a2^2 a3^8 a4^5 - 416502 a0^3 a1^2 a3^9 a4^5 +   298890 a0^4 a2 a3^9 a4^5 - 712500000 a0^8 a4^6 -   201608000 a0^4 a1^5 a4^6 - 1087776 a1^10 a4^6 -   419410000 a0^5 a1^3 a2 a4^6 + 7835472 a0 a1^8 a2 a4^6 +   1387800000 a0^6 a1 a2^2 a4^6 - 43519620 a0^2 a1^6 a2^2 a4^6 +   216735820 a0^3 a1^4 a2^3 a4^6 - 393808750 a0^4 a1^2 a2^4 a4^6 +   251206 a1^7 a2^4 a4^6 + 238814000 a0^5 a2^5 a4^6 -   1078316 a0 a1^5 a2^5 a4^6 + 27052 a0^2 a1^3 a2^6 a4^6 +   1012688 a0^3 a1 a2^7 a4^6 - 6756 a1^4 a2^8 a4^6 +   15182 a0 a1^2 a2^9 a4^6 - 12018 a0^2 a2^10 a4^6 - 14 a1 a2^12 a4^6 +   879550000 a0^6 a1^2 a3 a4^6 + 59791056 a0^2 a1^7 a3 a4^6 +   1471700000 a0^7 a2 a3 a4^6 - 857354496 a0^3 a1^5 a2 a3 a4^6 +   2968581700 a0^4 a1^3 a2^2 a3 a4^6 - 1056096 a1^8 a2^2 a3 a4^6 -   3803610000 a0^5 a1 a2^3 a3 a4^6 + 3659878 a0 a1^6 a2^3 a3 a4^6 +   12192104 a0^2 a1^4 a2^4 a3 a4^6 - 35102908 a0^3 a1^2 a2^5 a3 a4^6 +   35356992 a0^4 a2^6 a3 a4^6 + 52010 a1^5 a2^6 a3 a4^6 -   29892 a0 a1^3 a2^7 a3 a4^6 + 57610 a0^2 a1 a2^8 a3 a4^6 +   1272 a1^2 a2^10 a3 a4^6 - 982 a0 a2^11 a3 a4^6 +   274202950 a0^4 a1^4 a3^2 a4^6 + 2415312 a1^9 a3^2 a4^6 -   1671996000 a0^5 a1^2 a2 a3^2 a4^6 - 20107524 a0 a1^7 a2 a3^2 a4^6 +   5187310000 a0^6 a2^2 a3^2 a4^6 + 77565954 a0^2 a1^5 a2^2 a3^2 a4^6 -   247723432 a0^3 a1^3 a2^3 a3^2 a4^6 +   244642840 a0^4 a1 a2^4 a3^2 a4^6 - 203874 a1^6 a2^4 a3^2 a4^6 -   472890 a0 a1^4 a2^5 a3^2 a4^6 - 50072 a0^2 a1^2 a2^6 a3^2 a4^6 -   209400 a0^3 a2^7 a3^2 a4^6 - 16050 a1^3 a2^8 a3^2 a4^6 +   10742 a0 a1 a2^9 a3^2 a4^6 + a2^12 a3^2 a4^6 -   772230000 a0^6 a1 a3^3 a4^6 - 88280716 a0^2 a1^6 a3^3 a4^6 +   479735590 a0^3 a1^4 a2 a3^3 a4^6 -   277292520 a0^4 a1^2 a2^2 a3^3 a4^6 + 552000 a1^7 a2^2 a3^3 a4^6 -   682494400 a0^5 a2^3 a3^3 a4^6 + 2654392 a0 a1^5 a2^3 a3^3 a4^6 +   553316 a0^2 a1^3 a2^4 a3^3 a4^6 + 1818108 a0^3 a1 a2^5 a3^3 a4^6 +   78120 a1^4 a2^6 a3^3 a4^6 - 9842 a0 a1^2 a2^7 a3^3 a4^6 -   18398 a0^2 a2^8 a3^3 a4^6 - 18 a1 a2^10 a3^3 a4^6 -   300818520 a0^4 a1^3 a3^4 a4^6 - 418482 a1^8 a3^4 a4^6 +   569442000 a0^5 a1 a2 a3^4 a4^6 - 7091928 a0 a1^6 a2 a3^4 a4^6 +   1373664 a0^2 a1^4 a2^2 a3^4 a4^6 -   28970428 a0^3 a1^2 a2^3 a3^4 a4^6 + 26801098 a0^4 a2^4 a3^4 a4^6 -   161700 a1^5 a2^4 a3^4 a4^6 - 219380 a0 a1^3 a2^5 a3^4 a4^6 +   112406 a0^2 a1 a2^6 a3^4 a4^6 + 129 a1^2 a2^8 a3^4 a4^6 +   24 a0 a2^9 a3^4 a4^6 + 642066000 a0^6 a3^5 a4^6 +   26139252 a0^2 a1^5 a3^5 a4^6 + 17996304 a0^3 a1^3 a2 a3^5 a4^6 -   22508916 a0^4 a1 a2^2 a3^5 a4^6 + 108780 a1^6 a2^2 a3^5 a4^6 +   732256 a0 a1^4 a2^3 a3^5 a4^6 + 65856 a0^2 a1^2 a2^4 a3^5 a4^6 -   1470 a0^3 a2^5 a3^5 a4^6 - 462 a1^3 a2^6 a3^5 a4^6 -   324 a0 a1 a2^7 a3^5 a4^6 - 86901048 a0^4 a1^2 a3^6 a4^6 +   12824 a1^7 a3^6 a4^6 + 15349872 a0^5 a2 a3^6 a4^6 -   495726 a0 a1^5 a2 a3^6 a4^6 - 958566 a0^2 a1^3 a2^2 a3^6 a4^6 -   415548 a0^3 a1 a2^3 a3^6 a4^6 + 840 a1^4 a2^4 a3^6 a4^6 +   1596 a0 a1^2 a2^5 a3^6 a4^6 + 210 a0^2 a2^6 a3^6 a4^6 -   452106 a0^2 a1^4 a3^7 a4^6 + 3530790 a0^3 a1^2 a2 a3^7 a4^6 -   1872396 a0^4 a2^2 a3^7 a4^6 - 672 a1^5 a2^2 a3^7 a4^6 -   3360 a0 a1^3 a2^3 a3^7 a4^6 - 1890 a0^2 a1 a2^4 a3^7 a4^6 +   747468 a0^4 a1 a3^8 a4^6 + 129 a1^6 a3^8 a4^6 +   2484 a0 a1^4 a2 a3^8 a4^6 + 5184 a0^2 a1^2 a2^2 a3^8 a4^6 +   648 a0^3 a2^3 a3^8 a4^6 - 3726 a0^2 a1^3 a3^9 a4^6 -   2916 a0^3 a1 a2 a3^9 a4^6 + 2187 a0^4 a3^10 a4^6 +   720600000 a0^7 a1 a4^7 - 4150208 a0^3 a1^6 a4^7 +   188192800 a0^4 a1^4 a2 a4^7 + 578448 a1^9 a2 a4^7 -   503778000 a0^5 a1^2 a2^2 a4^7 - 5374440 a0 a1^7 a2^2 a4^7 +   360360000 a0^6 a2^3 a4^7 + 24775324 a0^2 a1^5 a2^3 a4^7 -   68501592 a0^3 a1^3 a2^4 a4^7 + 74418816 a0^4 a1 a2^5 a4^7 -   16584 a1^6 a2^5 a4^7 + 13928 a0 a1^4 a2^6 a4^7 +   40872 a0^2 a1^2 a2^7 a4^7 - 154136 a0^3 a2^8 a4^7 -   202 a1^3 a2^9 a4^7 + 44 a0 a1 a2^10 a4^7 - 4 a2^13 a4^7 +   260862000 a0^5 a1^3 a3 a4^7 - 3639600 a0 a1^8 a3 a4^7 -   991020000 a0^6 a1 a2 a3 a4^7 + 36557256 a0^2 a1^6 a2 a3 a4^7 -   153150020 a0^3 a1^4 a2^2 a3 a4^7 +   409840800 a0^4 a1^2 a2^3 a3 a4^7 - 3546 a1^7 a2^3 a3 a4^7 -   475608000 a0^5 a2^4 a3 a4^7 + 427476 a0 a1^5 a2^4 a3 a4^7 +   17748 a0^2 a1^3 a2^5 a3 a4^7 + 361472 a0^3 a1 a2^6 a3 a4^7 +   11840 a1^4 a2^7 a3 a4^7 - 15826 a0 a1^2 a2^8 a3 a4^7 +   9944 a0^2 a2^9 a3 a4^7 + 74 a1 a2^11 a3 a4^7 +   9300000 a0^7 a3^2 a4^7 + 232168648 a0^3 a1^5 a3^2 a4^7 -   1367045920 a0^4 a1^3 a2 a3^2 a4^7 + 156492 a1^8 a2 a3^2 a4^7 +   2110483200 a0^5 a1 a2^2 a3^2 a4^7 - 1870758 a0 a1^6 a2^2 a3^2 a4^7 -   3572820 a0^2 a1^4 a2^3 a3^2 a4^7 +   1539436 a0^3 a1^2 a2^4 a3^2 a4^7 - 468064 a0^4 a2^5 a3^2 a4^7 -   100086 a1^5 a2^5 a3^2 a4^7 + 92540 a0 a1^3 a2^6 a3^2 a4^7 -   60176 a0^2 a1 a2^7 a3^2 a4^7 - 526 a1^2 a2^9 a3^2 a4^7 -   122 a0 a2^10 a3^2 a4^7 + 360367200 a0^5 a1^2 a3^3 a4^7 +   1575756 a0 a1^7 a3^3 a4^7 - 1586520000 a0^6 a2 a3^3 a4^7 +   13319046 a0^2 a1^5 a2 a3^3 a4^7 + 3676872 a0^3 a1^3 a2^2 a3^3 a4^7 -   2090624 a0^4 a1 a2^3 a3^3 a4^7 + 281728 a1^6 a2^3 a3^3 a4^7 +   122554 a0 a1^4 a2^4 a3^3 a4^7 + 60684 a0^2 a1^2 a2^5 a3^3 a4^7 -   103872 a0^3 a2^6 a3^3 a4^7 + 1750 a1^3 a2^7 a3^3 a4^7 +   1638 a0 a1 a2^8 a3^3 a4^7 - 104490966 a0^3 a1^4 a3^4 a4^7 +   163003344 a0^4 a1^2 a2 a3^4 a4^7 - 223920 a1^7 a2 a3^4 a4^7 -   126263280 a0^5 a2^2 a3^4 a4^7 - 1181712 a0 a1^5 a2^2 a3^4 a4^7 -   826284 a0^2 a1^3 a2^3 a3^4 a4^7 + 937068 a0^3 a1 a2^4 a3^4 a4^7 -   2492 a1^4 a2^5 a3^4 a4^7 - 7574 a0 a1^2 a2^6 a3^4 a4^7 -   1268 a0^2 a2^7 a3^4 a4^7 + 186936336 a0^5 a1 a3^5 a4^7 +   415824 a0 a1^6 a3^5 a4^7 + 6090744 a0^2 a1^4 a2 a3^5 a4^7 -   7224684 a0^3 a1^2 a2^2 a3^5 a4^7 + 6545328 a0^4 a2^3 a3^5 a4^7 +   448 a1^5 a2^3 a3^5 a4^7 + 12740 a0 a1^3 a2^4 a3^5 a4^7 +   10794 a0^2 a1 a2^5 a3^5 a4^7 - 2478288 a0^3 a1^3 a3^6 a4^7 -   6843312 a0^4 a1 a2 a3^6 a4^7 + 1330 a1^6 a2 a3^6 a4^7 -   1176 a0 a1^4 a2^2 a3^6 a4^7 - 24696 a0^2 a1^2 a2^3 a3^6 a4^7 -   3402 a0^3 a2^4 a3^6 a4^7 - 86832 a0^5 a3^7 a4^7 -   8118 a0 a1^5 a3^7 a4^7 + 4374 a0^2 a1^3 a2 a3^7 a4^7 +   10044 a0^3 a1 a2^2 a3^7 a4^7 + 40338 a0^3 a1^2 a3^8 a4^7 -   29160 a0^4 a2 a3^8 a4^7 - 214060000 a0^6 a1^2 a4^8 -   5667840 a0^2 a1^7 a4^8 - 183200000 a0^7 a2 a4^8 +   68161232 a0^3 a1^5 a2 a4^8 - 271524480 a0^4 a1^3 a2^2 a4^8 -   20331 a1^8 a2^2 a4^8 + 376684800 a0^5 a1 a2^3 a4^8 +   276300 a0 a1^6 a2^3 a4^8 - 2275422 a0^2 a1^4 a2^4 a4^8 +   6343648 a0^3 a1^2 a2^5 a4^8 - 7256640 a0^4 a2^6 a4^8 -   574 a1^5 a2^6 a4^8 - 1840 a0 a1^3 a2^7 a4^8 +   1712 a0^2 a1 a2^8 a4^8 - 98 a1^2 a2^10 a4^8 + 96 a0 a2^11 a4^8 -   101562800 a0^4 a1^4 a3 a4^8 - 435456 a1^9 a3 a4^8 +   519489600 a0^5 a1^2 a2 a3 a4^8 + 4455648 a0 a1^7 a2 a3 a4^8 -   1068992000 a0^6 a2^2 a3 a4^8 - 20568564 a0^2 a1^5 a2^2 a3 a4^8 +   59741088 a0^3 a1^3 a2^3 a3 a4^8 - 58368704 a0^4 a1 a2^4 a3 a4^8 +   37548 a1^6 a2^4 a3 a4^8 - 19446 a0 a1^4 a2^5 a3 a4^8 -   41216 a0^2 a1^2 a2^6 a3 a4^8 + 116288 a0^3 a2^7 a3 a4^8 +   1374 a1^3 a2^8 a3 a4^8 - 1096 a0 a1 a2^9 a3 a4^8 +   304368000 a0^6 a1 a3^2 a4^8 + 6329772 a0^2 a1^6 a3^2 a4^8 -   42285744 a0^3 a1^4 a2 a3^2 a4^8 -   67779936 a0^4 a1^2 a2^2 a3^2 a4^8 - 180630 a1^7 a2^2 a3^2 a4^8 +   241906560 a0^5 a2^3 a3^2 a4^8 - 184692 a0 a1^5 a2^3 a3^2 a4^8 +   426456 a0^2 a1^3 a2^4 a3^2 a4^8 - 815232 a0^3 a1 a2^5 a3^2 a4^8 -   6944 a1^4 a2^6 a3^2 a4^8 + 1576 a0 a1^2 a2^7 a3^2 a4^8 +   1816 a0^2 a2^8 a3^2 a4^8 + 177809952 a0^4 a1^3 a3^3 a4^8 +   116262 a1^8 a3^3 a4^8 - 342408000 a0^5 a1 a2 a3^3 a4^8 +   1899918 a0 a1^6 a2 a3^3 a4^8 - 3351108 a0^2 a1^4 a2^2 a3^3 a4^8 +   10783872 a0^3 a1^2 a2^3 a3^3 a4^8 - 10440384 a0^4 a2^4 a3^3 a4^8 +   14630 a1^5 a2^4 a3^3 a4^8 + 18564 a0 a1^3 a2^5 a3^3 a4^8 -   11648 a0^2 a1 a2^6 a3^3 a4^8 - 202044000 a0^6 a3^4 a4^8 -   6231732 a0^2 a1^5 a3^4 a4^8 - 4951824 a0^3 a1^3 a2 a3^4 a4^8 +   11207424 a0^4 a1 a2^2 a3^4 a4^8 - 9864 a1^6 a2^2 a3^4 a4^8 -   66152 a0 a1^4 a2^3 a3^4 a4^8 - 2022 a0^2 a1^2 a2^4 a3^4 a4^8 +   624 a0^3 a2^5 a3^4 a4^8 + 16548336 a0^4 a1^2 a3^5 a4^8 -   1296 a1^7 a3^5 a4^8 + 382752 a0^5 a2 a3^5 a4^8 +   45408 a0 a1^5 a2 a3^5 a4^8 + 84756 a0^2 a1^3 a2^2 a3^5 a4^8 +   36144 a0^3 a1 a2^3 a3^5 a4^8 + 45540 a0^2 a1^4 a3^6 a4^8 -   331776 a0^3 a1^2 a2 a3^6 a4^8 + 180144 a0^4 a2^2 a3^6 a4^8 -   73872 a0^4 a1 a3^7 a4^8 + 5353600 a0^5 a1^3 a4^9 +   575424 a0 a1^8 a4^9 + 135616000 a0^6 a1 a2 a4^9 -   6030288 a0^2 a1^6 a2 a4^9 + 22601904 a0^3 a1^4 a2^2 a4^9 -   42080896 a0^4 a1^2 a2^3 a4^9 + 1404 a1^7 a2^3 a4^9 +   25534720 a0^5 a2^4 a4^9 - 10548 a0 a1^5 a2^4 a4^9 -   19968 a0^2 a1^3 a2^5 a4^9 + 49024 a0^3 a1 a2^6 a4^9 -   884 a1^4 a2^7 a4^9 + 1576 a0 a1^2 a2^8 a4^9 - 960 a0^2 a2^9 a4^9 +   10560000 a0^7 a3 a4^9 - 36790704 a0^3 a1^5 a3 a4^9 +   239568192 a0^4 a1^3 a2 a3 a4^9 + 50058 a1^8 a2 a3 a4^9 -   354178560 a0^5 a1 a2^2 a3 a4^9 - 194724 a0 a1^6 a2^2 a3 a4^9 +   1830000 a0^2 a1^4 a2^3 a3 a4^9 - 5165376 a0^3 a1^2 a2^4 a3 a4^9 +   5580032 a0^4 a2^5 a3 a4^9 + 8442 a1^5 a2^5 a3 a4^9 -   10304 a0 a1^3 a2^6 a3 a4^9 + 5696 a0^2 a1 a2^7 a3 a4^9 -   171312960 a0^5 a1^2 a3^2 a4^9 - 998568 a0 a1^7 a3^2 a4^9 +   552076800 a0^6 a2 a3^2 a4^9 + 321840 a0^2 a1^5 a2 a3^2 a4^9 +   613632 a0^3 a1^3 a2^2 a3^2 a4^9 - 4731136 a0^4 a1 a2^3 a3^2 a4^9 -   24840 a1^6 a2^3 a3^2 a4^9 - 4110 a0 a1^4 a2^4 a3^2 a4^9 -   2208 a0^2 a1^2 a2^5 a3^2 a4^9 + 9664 a0^3 a2^6 a3^2 a4^9 +   24166064 a0^3 a1^4 a3^3 a4^9 - 34582080 a0^4 a1^2 a2 a3^3 a4^9 +   20142 a1^7 a2 a3^3 a4^9 + 11730432 a0^5 a2^2 a3^3 a4^9 +   99396 a0 a1^5 a2^2 a3^3 a4^9 + 56896 a0^2 a1^3 a2^3 a3^3 a4^9 -   91968 a0^3 a1 a2^4 a3^3 a4^9 - 33316416 a0^5 a1 a3^4 a4^9 -   34506 a0 a1^6 a3^4 a4^9 - 545232 a0^2 a1^4 a2 a3^4 a4^9 +   718224 a0^3 a1^2 a2^2 a3^4 a4^9 - 623040 a0^4 a2^3 a3^4 a4^9 +   180912 a0^3 a1^3 a3^5 a4^9 + 641952 a0^4 a1 a2 a3^5 a4^9 +   28512 a0^5 a3^6 a4^9 + 7589664 a0^4 a1^4 a4^10 + 23328 a1^9 a4^10 -   58475520 a0^5 a1^2 a2 a4^10 - 299376 a0 a1^7 a2 a4^10 +   80094720 a0^6 a2^2 a4^10 + 1736640 a0^2 a1^5 a2^2 a4^10 -   5029120 a0^3 a1^3 a2^3 a4^10 + 5482496 a0^4 a1 a2^4 a4^10 -   3186 a1^6 a2^4 a4^10 + 4464 a0 a1^4 a2^5 a4^10 +   2752 a0^2 a1^2 a2^6 a4^10 - 11264 a0^3 a2^7 a4^10 -   58314240 a0^6 a1 a3 a4^10 + 1556496 a0^2 a1^6 a3 a4^10 -   7753824 a0^3 a1^4 a2 a3 a4^10 + 25089024 a0^4 a1^2 a2^2 a3 a4^10 +   16524 a1^7 a2^2 a3 a4^10 - 30666240 a0^5 a2^3 a3 a4^10 +   5616 a0 a1^5 a2^3 a3 a4^10 - 45120 a0^2 a1^3 a2^4 a3 a4^10 +   79616 a0^3 a1 a2^5 a3 a4^10 - 39917184 a0^4 a1^3 a3^2 a4^10 -   10935 a1^8 a3^2 a4^10 + 72135168 a0^5 a1 a2 a3^2 a4^10 -   165888 a0 a1^6 a2 a3^2 a4^10 + 373680 a0^2 a1^4 a2^2 a3^2 a4^10 -   1043584 a0^3 a1^2 a2^3 a3^2 a4^10 + 1020928 a0^4 a2^4 a3^2 a4^10 +   31529472 a0^6 a3^3 a4^10 + 524880 a0^2 a1^5 a3^3 a4^10 +   410944 a0^3 a1^3 a2 a3^3 a4^10 - 1141248 a0^4 a1 a2^2 a3^3 a4^10 -   1212768 a0^4 a1^2 a3^4 a4^10 - 228096 a0^5 a2 a3^4 a4^10 -   768000 a0^7 a4^11 + 2123712 a0^3 a1^5 a4^11 -   13211136 a0^4 a1^3 a2 a4^11 - 5832 a1^8 a2 a4^11 +   21273600 a0^5 a1 a2^2 a4^11 + 27216 a0 a1^6 a2^2 a4^11 -   174528 a0^2 a1^4 a2^3 a4^11 + 525568 a0^3 a1^2 a2^4 a4^11 -   605184 a0^4 a2^5 a4^11 + 34469376 a0^5 a1^2 a3 a4^11 +   104976 a0 a1^7 a3 a4^11 - 86919168 a0^6 a2 a3 a4^11 -   152928 a0^2 a1^5 a2 a3 a4^11 + 36864 a0^3 a1^3 a2^2 a3 a4^11 +   455168 a0^4 a1 a2^3 a3 a4^11 - 1946592 a0^3 a1^4 a3^2 a4^11 +   2605056 a0^4 a1^2 a2 a3^2 a4^11 - 164352 a0^5 a2^2 a3^2 a4^11 +   2317824 a0^5 a1 a3^3 a4^11 + 3977216 a0^6 a1 a4^12 -   209952 a0^2 a1^6 a4^12 + 1043712 a0^3 a1^4 a2 a4^12 -   2124288 a0^4 a1^2 a2^2 a4^12 + 1335296 a0^5 a2^3 a4^12 +   3110400 a0^4 a1^3 a3 a4^12 - 5351424 a0^5 a1 a2 a3 a4^12 -   1959936 a0^6 a3^2 a4^12 - 2488320 a0^5 a1^2 a4^13 +   5226496 a0^6 a2 a4^13"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "8d39f218-58f5-4ef1-8d78-2ecfc707fa65",
   "metadata": {},
   "outputs": [],
   "source": [
    "# BAD  \n",
    "\n",
    "bad=-13437500000  a0^6  a1^4 + 339200000  a0^2  a1^9 +   39843750000  a0^7  a1^2  a2 - 2456000000  a0^3  a1^7  a2 -   10107421875  a0^8  a2^2 + 4911500000  a0^4  a1^5  a2^2 +   4003840  a1^10  a2^2 + 656250000  a0^5  a1^3  a2^3 -   25280000  a0  a1^8  a2^3 - 5886718750  a0^6  a1  a2^4 +   82060000  a0^2  a1^6  a2^4 - 394150000  a0^3  a1^4  a2^5 +   1319875000  a0^4  a1^2  a2^6 - 4605280  a1^7  a2^6 -   1503937500  a0^5  a2^7 + 26224240  a0  a1^5  a2^7 -   46736250  a0^2  a1^3  a2^8 + 19136250  a0^3  a1  a2^9 +   486675  a1^4  a2^10 - 1006290  a0  a1^2  a2^11 -   264465  a0^2  a2^12 - 21870  a1  a2^14 - 22265625000  a0^8  a1  a3 +   3492000000  a0^4  a1^6  a3 - 17121280  a1^11  a3 -   23262500000  a0^5  a1^4  a2  a3 + 161536000  a0  a1^9  a2  a3 +   34593750000  a0^6  a1^2  a2^2  a3 -   761280000  a0^2  a1^7  a2^2  a3 - 7441406250  a0^7  a2^3  a3 +   2493400000  a0^3  a1^5  a2^3  a3 -   5421000000  a0^4  a1^3  a2^4  a3 + 29710080  a1^8  a2^4  a3 +   5233187500  a0^5  a1  a2^5  a3 - 146078880  a0  a1^6  a2^5  a3 +   200738000  a0^2  a1^4  a2^6  a3 - 28496250  a0^3  a1^2  a2^7  a3 +   105956250  a0^4  a2^8  a3 - 5961048  a1^5  a2^8  a3 +   11014440  a0  a1^3  a2^9  a3 + 5654880  a0^2  a1  a2^10  a3 +   378756  a1^2  a2^12  a3 + 37746  a0  a2^13  a3 +   6218750000  a0^6  a1^3  a3^2 + 597440000  a0^2  a1^8  a3^2 -   8320312500  a0^7  a1  a2  a3^2 - 4153600000  a0^3  a1^6  a2  a3^2 +   11059750000  a0^4  a1^4  a2^2  a3^2 - 58196480  a1^9  a2^2  a3^2 -   13400937500  a0^5  a1^2  a2^3  a3^2 +   200115200  a0  a1^7  a2^3  a3^2 + 6375000000  a0^6  a2^4  a3^2 -   153970000  a0^2  a1^5  a2^4  a3^2 +   355332500  a0^3  a1^3  a2^5  a3^2 -   1559906250  a0^4  a1  a2^6  a3^2 + 26037616  a1^6  a2^6  a3^2 -   26292740  a0  a1^4  a2^7  a3^2 - 73019400  a0^2  a1^2  a2^8  a3^2 +   4196250  a0^3  a2^9  a3^2 - 2596374  a1^3  a2^10  a3^2 -   1235682  a0  a1  a2^11  a3^2 - 2916  a2^14  a3^2 -   3671875000  a0^8  a3^3 - 2418600000  a0^4  a1^5  a3^3 +   27009024  a1^10  a3^3 + 10026250000  a0^5  a1^3  a2  a3^3 +   81830400  a0  a1^8  a2  a3^3 - 13017187500  a0^6  a1  a2^2  a3^3 -   134128000  a0^2  a1^6  a2^2  a3^3 -   2242800000  a0^3  a1^4  a2^3  a3^3 +   6181662500  a0^4  a1^2  a2^4  a3^3 - 49985088  a1^7  a2^4  a3^3 -   396331250  a0^5  a2^5  a3^3 - 42254576  a0  a1^5  a2^5  a3^3 +   303900700  a0^2  a1^3  a2^6  a3^3 + 71588500  a0^3  a1  a2^7  a3^3 +   8997988  a1^4  a2^8  a3^3 + 11788346  a0  a1^2  a2^9  a3^3 +   657006  a0^2  a2^10  a3^3 + 45036  a1  a2^12  a3^3 +   385156250  a0^6  a1^2  a3^4 - 911328000  a0^2  a1^7  a3^4 +   4785156250  a0^7  a2  a3^4 + 4351400000  a0^3  a1^5  a2  a3^4 -   7185731250  a0^4  a1^3  a2^2  a3^4 + 39929856  a1^8  a2^2  a3^4 -   1305218750  a0^5  a1  a2^3  a3^4 + 203484480  a0  a1^6  a2^3  a3^4 -   352503250  a0^2  a1^4  a2^4  a3^4 -   588030250  a0^3  a1^2  a2^5  a3^4 - 49175000  a0^4  a2^6  a3^4 -   16783718  a1^5  a2^6  a3^4 - 48701042  a0  a1^3  a2^7  a3^4 -   14709910  a0^2  a1  a2^8  a3^4 - 271992  a1^2  a2^10  a3^4 -   51378  a0  a2^11  a3^4 + 621250000  a0^4  a1^4  a3^5 -   9710592  a1^9  a3^5 + 1231343750  a0^5  a1^2  a2  a3^5 -   145045760  a0  a1^7  a2  a3^5 + 2572468750  a0^6  a2^2  a3^5 -   348166560  a0^2  a1^5  a2^2  a3^5 +   1426787500  a0^3  a1^3  a2^3  a3^5 +   168342500  a0^4  a1  a2^4  a3^5 + 16362000  a1^6  a2^4  a3^5 +   98467174  a0  a1^4  a2^5  a3^5 + 80395430  a0^2  a1^2  a2^6  a3^5 +   13400170  a0^3  a2^7  a3^5 + 819128  a1^3  a2^8  a3^5 +   517572  a0  a1  a2^9  a3^5 - 864  a2^12  a3^5 -   1801812500  a0^6  a1  a3^6 + 404105920  a0^2  a1^6  a3^6 -   632472000  a0^3  a1^4  a2  a3^6 -   254883750  a0^4  a1^2  a2^2  a3^6 - 7013952  a1^7  a2^2  a3^6 -   280306250  a0^5  a2^3  a3^6 - 97186752  a0  a1^5  a2^3  a3^6 -   172412610  a0^2  a1^3  a2^4  a3^6 - 92745090  a0^3  a1  a2^5  a3^6 -   1327872  a1^4  a2^6  a3^6 - 1656476  a0  a1^2  a2^7  a3^6 -   384880  a0^2  a2^8  a3^6 + 12822  a1  a2^10  a3^6 -   311667500  a0^4  a1^3  a3^7 + 555008  a1^8  a3^7 +   432900000  a0^5  a1  a2  a3^7 + 41461824  a0  a1^6  a2  a3^7 +   142053560  a0^2  a1^4  a2^2  a3^7 +   222092350  a0^3  a1^2  a2^3  a3^7 + 6858750  a0^4  a2^4  a3^7 +   1211124  a1^5  a2^4  a3^7 + 1714096  a0  a1^3  a2^5  a3^7 +   1653080  a0^2  a1  a2^6  a3^7 - 74096  a1^2  a2^8  a3^7 -   15466  a0  a2^9  a3^7 + 170809375  a0^6  a3^8 -   62997016  a0^2  a1^5  a3^8 - 99263550  a0^3  a1^3  a2  a3^8 -   104625250  a0^4  a1  a2^2  a3^8 - 688232  a1^6  a2^2  a3^8 +   381146  a0  a1^4  a2^3  a3^8 - 1032794  a0^2  a1^2  a2^4  a3^8 +   1559892  a0^3  a2^5  a3^8 + 211288  a1^3  a2^6  a3^8 +   159436  a0  a1  a2^7  a3^8 - 91  a2^10  a3^8 +   91354750  a0^4  a1^2  a3^9 + 295232  a1^7  a3^9 -   11656250  a0^5  a2  a3^9 - 1043656  a0  a1^5  a2  a3^9 -   2226952  a0^2  a1^3  a2^2  a3^9 - 8429860  a0^3  a1  a2^3  a3^9 -   313916  a1^4  a2^4  a3^9 - 566436  a0  a1^2  a2^5  a3^9 -   120096  a0^2  a2^6  a3^9 + 1200  a1  a2^8  a3^9 -   1175426  a0^2  a1^4  a3^10 + 18104120  a0^3  a1^2  a2  a3^10 -   1154240  a0^4  a2^2  a3^10 + 231238  a1^5  a2^2  a3^10 +   859612  a0  a1^3  a2^3  a3^10 + 687684  a0^2  a1  a2^4  a3^10 -   5814  a1^2  a2^6  a3^10 - 1504  a0  a2^7  a3^10 -   7671720  a0^4  a1  a3^11 - 57696  a1^6  a3^11 -   524806  a0  a1^4  a2  a3^11 - 1323300  a0^2  a1^2  a2^2  a3^11 +   16124  a0^3  a2^3  a3^11 + 12440  a1^3  a2^4  a3^11 +   12952  a0  a1  a2^5  a3^11 - 4  a2^8  a3^11 +   894224  a0^2  a1^3  a3^12 + 177912  a0^3  a1  a2  a3^12 -   11211  a1^4  a2^2  a3^12 - 32392  a0  a1^2  a2^3  a3^12 -   10756  a0^2  a2^4  a3^12 + 48  a1  a2^6  a3^12 -   281664  a0^4  a3^13 + 3564  a1^5  a3^13 +   21296  a0  a1^3  a2  a3^13 + 43596  a0^2  a1  a2^2  a3^13 -   200  a1^2  a2^4  a3^13 - 64  a0  a2^5  a3^13 -   35424  a0^2  a1^2  a3^14 + 2160  a0^3  a2  a3^14 +   320  a1^3  a2^2  a3^14 + 480  a0  a1  a2^3  a3^14 -   132  a1^4  a3^15 - 864  a0  a1^2  a2  a3^15 -   432  a0^2  a2^2  a3^15 + 1296  a0^2  a1  a3^16 +   16125000000  a0^5  a1^5  a4 - 135680000  a0  a1^10  a4 -   34281250000  a0^6  a1^3  a2  a4 + 252480000  a0^2  a1^8  a2  a4 -   15703125000  a0^7  a1  a2^2  a4 + 2947600000  a0^3  a1^6  a2^2  a4 -   10479250000  a0^4  a1^4  a2^3  a4 - 10959360  a1^9  a2^3  a4 +   6276562500  a0^5  a1^2  a2^4  a4 + 48072000  a0  a1^7  a2^4  a4 +   2354687500  a0^6  a2^5  a4 + 39546000  a0^2  a1^5  a2^5  a4 -   425260000  a0^3  a1^3  a2^6  a4 + 448037500  a0^4  a1  a2^7  a4 +   7649936  a1^6  a2^7  a4 - 33753980  a0  a1^4  a2^8  a4 +   44601750  a0^2  a1^2  a2^9  a4 - 7654500  a0^3  a2^10  a4 -   577422  a1^3  a2^11  a4 + 910818  a0  a1  a2^12  a4 +   8748  a2^15  a4 + 11718750000  a0^7  a1^2  a3  a4 -   1320000000  a0^3  a1^7  a3  a4 + 21035156250  a0^8  a2  a3  a4 +   8987900000  a0^4  a1^5  a2  a3  a4 + 38221824  a1^10  a2  a3  a4 -   5473750000  a0^5  a1^3  a2^2  a3  a4 -   231513600  a0  a1^8  a2^2  a3  a4 -   3128906250  a0^6  a1  a2^3  a3  a4 +   438600000  a0^2  a1^6  a2^3  a3  a4 +   532450000  a0^3  a1^4  a2^4  a3  a4 -   3479537500  a0^4  a1^2  a2^5  a3  a4 -   49277472  a1^7  a2^5  a3  a4 + 4223262500  a0^5  a2^6  a3  a4 +   160152304  a0  a1^5  a2^6  a3  a4 -   79749050  a0^2  a1^3  a2^7  a3  a4 -   165303750  a0^3  a1  a2^8  a3  a4 + 6799158  a1^4  a2^9  a3  a4 -   8837766  a0  a1^2  a2^10  a3  a4 - 357804  a0^2  a2^11  a3  a4 -   126846  a1  a2^13  a3  a4 + 6495000000  a0^5  a1^4  a3^2  a4 -   335897600  a0  a1^9  a3^2  a4 -   37326562500  a0^6  a1^2  a2  a3^2  a4 +   1493888000  a0^2  a1^7  a2  a3^2  a4 +   16722656250  a0^7  a2^2  a3^2  a4 -   3367280000  a0^3  a1^5  a2^2  a3^2  a4 +   8715737500  a0^4  a1^3  a2^3  a3^2  a4 +   98180096  a1^8  a2^3  a3^2  a4 -   12628812500  a0^5  a1  a2^4  a3^2  a4 -   60497920  a0  a1^6  a2^4  a3^2  a4 -   627916300  a0^2  a1^4  a2^5  a3^2  a4 +   941210250  a0^3  a1^2  a2^6  a3^2  a4 +   115372500  a0^4  a2^7  a3^2  a4 - 28618700  a1^5  a2^7  a3^2  a4 +   11798168  a0  a1^3  a2^8  a3^2  a4 +   21968490  a0^2  a1  a2^9  a3^2  a4 + 635742  a1^2  a2^11  a3^2  a4 +   199854  a0  a2^12  a3^2  a4 + 10867187500  a0^7  a1  a3^3  a4 +   4427040000  a0^3  a1^6  a3^3  a4 -   18460750000  a0^4  a1^4  a2  a3^3  a4 -   54566400  a1^9  a2  a3^3  a4 +   27710812500  a0^5  a1^2  a2^2  a3^3  a4 -   568413440  a0  a1^7  a2^2  a3^3  a4 -   10093125000  a0^6  a2^3  a3^3  a4 +   2037115200  a0^2  a1^5  a2^3  a3^3  a4 -   2422847500  a0^3  a1^3  a2^4  a3^3  a4 +   1066663750  a0^4  a1  a2^5  a3^3  a4 +   54673744  a1^6  a2^5  a3^3  a4 +   73378380  a0  a1^4  a2^6  a3^3  a4 -   57140820  a0^2  a1^2  a2^7  a3^3  a4 -   51295150  a0^3  a2^8  a3^3  a4 - 1176206  a1^3  a2^9  a3^3  a4 -   1537978  a0  a1  a2^10  a3^3  a4 + 6480  a2^13  a3^3  a4 -   6477937500  a0^5  a1^3  a3^4  a4 + 315432960  a0  a1^8  a3^4  a4 +   8613281250  a0^6  a1  a2  a3^4  a4 +   101832000  a0^2  a1^6  a2  a3^4  a4 +   1082825000  a0^3  a1^4  a2^2  a3^4  a4 -   4907893750  a0^4  a1^2  a2^3  a3^4  a4 -   48508224  a1^7  a2^3  a3^4  a4 + 1711081250  a0^5  a2^4  a3^4  a4 -   220597724  a0  a1^5  a2^4  a3^4  a4 -   177219170  a0^2  a1^3  a2^5  a3^4  a4 +   209092500  a0^3  a1  a2^6  a3^4  a4 + 117302  a1^4  a2^7  a3^4  a4 +   668146  a0  a1^2  a2^8  a3^4  a4 + 1941928  a0^2  a2^9  a3^4  a4 -   96390  a1  a2^11  a3^4  a4 - 2871093750  a0^7  a3^5  a4 -   3107840000  a0^3  a1^5  a3^5  a4 +   6397533750  a0^4  a1^3  a2  a3^5  a4 +   16051456  a1^8  a2  a3^5  a4 -   1722643750  a0^5  a1  a2^2  a3^5  a4 +   179122688  a0  a1^6  a2^2  a3^5  a4 +   686268420  a0^2  a1^4  a2^3  a3^5  a4 -   82728250  a0^3  a1^2  a2^4  a3^5  a4 +   109693000  a0^4  a2^5  a3^5  a4 + 1459150  a1^5  a2^5  a3^5  a4 +   14838726  a0  a1^3  a2^6  a3^5  a4 -   1748878  a0^2  a1  a2^7  a3^5  a4 + 545484  a1^2  a2^9  a3^5  a4 +   132066  a0  a2^10  a3^5  a4 + 1423368750  a0^5  a1^2  a3^6  a4 -   74614912  a0  a1^7  a3^6  a4 - 2366237500  a0^6  a2  a3^6  a4 -   172571136  a0^2  a1^5  a2  a3^6  a4 -   1352355300  a0^3  a1^3  a2^2  a3^6  a4 +   80191250  a0^4  a1  a2^3  a3^6  a4 - 192384  a1^6  a2^3  a3^6  a4 -   32062974  a0  a1^4  a2^4  a3^6  a4 -   26881362  a0^2  a1^2  a2^5  a3^6  a4 -   19182678  a0^3  a2^6  a3^6  a4 - 1475924  a1^3  a2^7  a3^6  a4 -   1315756  a0  a1  a2^8  a3^6  a4 + 1092  a2^11  a3^6  a4 +   628817200  a0^3  a1^4  a3^7  a4 +   246961500  a0^4  a1^2  a2  a3^7  a4 - 1651648  a1^7  a2  a3^7  a4 +   331391250  a0^5  a2^2  a3^7  a4 +   18606352  a0  a1^5  a2^2  a3^7  a4 +   53249158  a0^2  a1^3  a2^3  a3^7  a4 +   95074390  a0^3  a1  a2^4  a3^7  a4 + 2015272  a1^4  a2^5  a3^7  a4 +   4239052  a0  a1^2  a2^6  a3^7  a4 + 1186192  a0^2  a2^7  a3^7  a4 -   14562  a1  a2^9  a3^7  a4 - 464711250  a0^5  a1  a3^8  a4 +   321712  a0  a1^6  a3^8  a4 + 15087890  a0^2  a1^4  a2  a3^8  a4 -   196949770  a0^3  a1^2  a2^2  a3^8  a4 +   25389100  a0^4  a2^3  a3^8  a4 - 1331170  a1^5  a2^3  a3^8  a4 -   5339004  a0  a1^3  a2^4  a3^8  a4 -   6060788  a0^2  a1  a2^5  a3^8  a4 + 70228  a1^2  a2^7  a3^8  a4 +   19742  a0  a2^8  a3^8  a4 - 13525670  a0^3  a1^3  a3^9  a4 +   64122750  a0^4  a1  a2  a3^9  a4 + 207960  a1^6  a2  a3^9  a4 +   2292030  a0  a1^4  a2^2  a3^9  a4 +   10208964  a0^2  a1^2  a2^3  a3^9  a4 -   1307732  a0^3  a2^4  a3^9  a4 - 145084  a1^3  a2^5  a3^9  a4 -   168444  a0  a1  a2^6  a3^9  a4 + 66  a2^9  a3^9  a4 +   6993750  a0^5  a3^10  a4 + 1096364  a0  a1^5  a3^10  a4 -   6309448  a0^2  a1^3  a2  a3^10  a4 +   1613844  a0^3  a1  a2^2  a3^10  a4 + 119000  a1^4  a2^3  a3^10  a4 +   392700  a0  a1^2  a2^4  a3^10  a4 + 157272  a0^2  a2^5  a3^10  a4 -   808  a1  a2^7  a3^10  a4 - 4725096  a0^3  a1^2  a3^11  a4 +   4453776  a0^4  a2  a3^11  a4 - 34054  a1^5  a2  a3^11  a4 -   178292  a0  a1^3  a2^2  a3^11  a4 -   601476  a0^2  a1  a2^3  a3^11  a4 + 3412  a1^2  a2^5  a3^11  a4 +   1136  a0  a2^6  a3^11  a4 - 42806  a0  a1^4  a3^12  a4 +   408144  a0^2  a1^2  a2  a3^12  a4 - 100188  a0^3  a2^2  a3^12  a4 -   5440  a1^3  a2^3  a3^12  a4 - 8640  a0  a1  a2^4  a3^12  a4 +   118584  a0^3  a1  a3^13  a4 + 2066  a1^4  a2  a3^13  a4 +   15312  a0  a1^2  a2^2  a3^13  a4 + 8376  a0^2  a2^3  a3^13  a4 +   1392  a0  a1^3  a3^14  a4 - 25272  a0^2  a1  a2  a3^14  a4 -   1296  a0^3  a3^15  a4 + 8906250000  a0^8  a1  a4^2 -   9459300000  a0^4  a1^6  a4^2 + 20416512  a1^11  a4^2 +   13748750000  a0^5  a1^4  a2  a4^2 + 156249600  a0  a1^9  a2  a4^2 +   17723437500  a0^6  a1^2  a2^2  a4^2 -   983736000  a0^2  a1^7  a2^2  a4^2 + 6117187500  a0^7  a2^3  a4^2 -   342780000  a0^3  a1^5  a2^3  a4^2 +   7413518750  a0^4  a1^3  a2^4  a4^2 + 3035616  a1^8  a2^4  a4^2 -   6016712500  a0^5  a1  a2^5  a4^2 - 16778448  a0  a1^6  a2^5  a4^2 +   7736800  a0^2  a1^4  a2^6  a4^2 + 87339500  a0^3  a1^2  a2^7  a4^2 -   131990000  a0^4  a2^8  a4^2 - 3420106  a1^5  a2^8  a4^2 +   13677058  a0  a1^3  a2^9  a4^2 - 17806302  a0^2  a1  a2^10  a4^2 +   103869  a1^2  a2^12  a4^2 - 197262  a0  a2^13  a4^2 -   2893750000  a0^6  a1^3  a3  a4^2 - 157696000  a0^2  a1^8  a3  a4^2 -   5437500000  a0^7  a1  a2  a3  a4^2 -   192840000  a0^3  a1^6  a2  a3  a4^2 -   5667500000  a0^4  a1^4  a2^2  a3  a4^2 +   3128320  a1^9  a2^2  a3  a4^2 +   8350468750  a0^5  a1^2  a2^3  a3  a4^2 +   64923200  a0  a1^7  a2^3  a3  a4^2 -   8006250000  a0^6  a2^4  a3  a4^2 -   622198000  a0^2  a1^5  a2^4  a3  a4^2 +   1447057000  a0^3  a1^3  a2^5  a3  a4^2 -   412770000  a0^4  a1  a2^6  a3  a4^2 +   16078272  a1^6  a2^6  a3  a4^2 -   42158750  a0  a1^4  a2^7  a3  a4^2 +   35431350  a0^2  a1^2  a2^8  a3  a4^2 +   52667250  a0^3  a2^9  a3  a4^2 - 572958  a1^3  a2^10  a3  a4^2 +   1316268  a0  a1  a2^11  a3  a4^2 - 11664  a2^14  a3  a4^2 -   1904296875  a0^8  a3^2  a4^2 - 3041550000  a0^4  a1^5  a3^2  a4^2 -   10287616  a1^10  a3^2  a4^2 +   8452687500  a0^5  a1^3  a2  a3^2  a4^2 +   346549760  a0  a1^8  a2  a3^2  a4^2 +   21661406250  a0^6  a1  a2^2  a3^2  a4^2 -   1315045600  a0^2  a1^6  a2^2  a3^2  a4^2 +   1933405000  a0^3  a1^4  a2^3  a3^2  a4^2 -   1113725000  a0^4  a1^2  a2^4  a3^2  a4^2 -   17140048  a1^7  a2^4  a3^2  a4^2 -   4600512500  a0^5  a2^5  a3^2  a4^2 -   39387892  a0  a1^5  a2^5  a3^2  a4^2 +   22762130  a0^2  a1^3  a2^6  a3^2  a4^2 -   111810300  a0^3  a1  a2^7  a3^2  a4^2 -   1716429  a1^4  a2^8  a3^2  a4^2 +   894684  a0  a1^2  a2^9  a3^2  a4^2 -   4001352  a0^2  a2^10  a3^2  a4^2 + 166374  a1  a2^12  a3^2  a4^2 +   2974687500  a0^6  a1^2  a3^3  a4^2 -   318153600  a0^2  a1^7  a3^3  a4^2 -   19863281250  a0^7  a2  a3^3  a4^2 -   2870020000  a0^3  a1^5  a2  a3^3  a4^2 +   4566200000  a0^4  a1^3  a2^2  a3^3  a4^2 +   2811008  a1^8  a2^2  a3^3  a4^2 +   12214475000  a0^5  a1  a2^3  a3^3  a4^2 +   135378112  a0  a1^6  a2^3  a3^3  a4^2 +   195618700  a0^2  a1^4  a2^4  a3^3  a4^2 +   273712950  a0^3  a1^2  a2^5  a3^3  a4^2 -   376935000  a0^4  a2^6  a3^3  a4^2 +   14006888  a1^5  a2^6  a3^3  a4^2 +   2331524  a0  a1^3  a2^7  a3^3  a4^2 +   2465806  a0^2  a1  a2^8  a3^3  a4^2 -   803240  a1^2  a2^10  a3^3  a4^2 - 329674  a0  a2^11  a3^3  a4^2 +   7534693750  a0^4  a1^4  a3^4  a4^2 + 4247808  a1^9  a3^4  a4^2 -   20370381250  a0^5  a1^2  a2  a3^4  a4^2 +   106080448  a0  a1^7  a2  a3^4  a4^2 +   2216218750  a0^6  a2^2  a3^4  a4^2 -   1584116460  a0^2  a1^5  a2^2  a3^4  a4^2 +   1150739500  a0^3  a1^3  a2^3  a3^4  a4^2 -   829063750  a0^4  a1  a2^4  a3^4  a4^2 -   24763330  a1^6  a2^4  a3^4  a4^2 -   72973874  a0  a1^4  a2^5  a3^4  a4^2 +   2808614  a0^2  a1^2  a2^6  a3^4  a4^2 +   54489520  a0^3  a2^7  a3^4  a4^2 + 1376844  a1^3  a2^8  a3^4  a4^2 +   2923146  a0  a1  a2^9  a3^4  a4^2 - 4266  a2^12  a3^4  a4^2 +   3750131250  a0^6  a1  a3^5  a4^2 -   68051808  a0^2  a1^6  a3^5  a4^2 +   1417064300  a0^3  a1^4  a2  a3^5  a4^2 +   2051627000  a0^4  a1^2  a2^2  a3^5  a4^2 +   16896288  a1^7  a2^2  a3^5  a4^2 -   1036033750  a0^5  a2^3  a3^5  a4^2 +   145764564  a0  a1^5  a2^3  a3^5  a4^2 +   155422758  a0^2  a1^3  a2^4  a3^5  a4^2 -   164564184  a0^3  a1  a2^5  a3^5  a4^2 -   2464  a1^4  a2^6  a3^5  a4^2 - 6181468  a0  a1^2  a2^7  a3^5  a4^2 -   3969718  a0^2  a2^8  a3^5  a4^2 + 55914  a1  a2^10  a3^5  a4^2 -   1758275500  a0^4  a1^3  a3^6  a4^2 + 1092032  a1^8  a3^6  a4^2 +   671861250  a0^5  a1  a2  a3^6  a4^2 -   84591616  a0  a1^6  a2  a3^6  a4^2 -   437113820  a0^2  a1^4  a2^2  a3^6  a4^2 +   256752000  a0^3  a1^2  a2^3  a3^6  a4^2 -   199782250  a0^4  a2^4  a3^6  a4^2 -   2142714  a1^5  a2^4  a3^6  a4^2 -   482524  a0  a1^3  a2^5  a3^6  a4^2 +   15551368  a0^2  a1  a2^6  a3^6  a4^2 -   248208  a1^2  a2^8  a3^6  a4^2 - 89742  a0  a2^9  a3^6  a4^2 +   163281250  a0^6  a3^7  a4^2 + 64716632  a0^2  a1^5  a3^7  a4^2 +   527218180  a0^3  a1^3  a2  a3^7  a4^2 -   1851550  a0^4  a1  a2^2  a3^7  a4^2 +   2827160  a1^6  a2^2  a3^7  a4^2 +   7999718  a0  a1^4  a2^3  a3^7  a4^2 -   16844828  a0^2  a1^2  a2^4  a3^7  a4^2 +   10522288  a0^3  a2^5  a3^7  a4^2 + 387196  a1^3  a2^6  a3^7  a4^2 +   714760  a0  a1  a2^7  a3^7  a4^2 - 400  a2^10  a3^7  a4^2 -   170609925  a0^4  a1^2  a3^8  a4^2 - 599512  a1^7  a3^8  a4^2 -   63930000  a0^5  a2  a3^8  a4^2 -   10810282  a0  a1^5  a2  a3^8  a4^2 +   7107404  a0^2  a1^3  a2^2  a3^8  a4^2 -   15117504  a0^3  a1  a2^3  a3^8  a4^2 -   27740  a1^4  a2^4  a3^8  a4^2 -   1175564  a0  a1^2  a2^5  a3^8  a4^2 -   846500  a0^2  a2^6  a3^8  a4^2 + 4932  a1  a2^8  a3^8  a4^2 +   4233038  a0^2  a1^4  a3^9  a4^2 +   28219684  a0^3  a1^2  a2  a3^9  a4^2 -   31057780  a0^4  a2^2  a3^9  a4^2 - 205654  a1^5  a2^2  a3^9  a4^2 -   907060  a0  a1^3  a2^3  a3^9  a4^2 +   2649180  a0^2  a1  a2^4  a3^9  a4^2 -   20328  a1^2  a2^6  a3^9  a4^2 - 7676  a0  a2^7  a3^9  a4^2 +   11021868  a0^4  a1  a3^10  a4^2 + 81838  a1^6  a3^10  a4^2 +   1099454  a0  a1^4  a2  a3^10  a4^2 -   64032  a0^2  a1^2  a2^2  a3^10  a4^2 +   1175564  a0^3  a2^3  a3^10  a4^2 + 28420  a1^3  a2^4  a3^10  a4^2 +   57676  a0  a1  a2^5  a3^10  a4^2 + a2^8  a3^10  a4^2 -   981912  a0^2  a1^3  a3^11  a4^2 -   1713756  a0^3  a1  a2  a3^11  a4^2 - 1404  a1^4  a2^2  a3^11  a4^2 -   88488  a0  a1^2  a2^3  a3^11  a4^2 -   63984  a0^2  a2^4  a3^11  a4^2 - 12  a1  a2^6  a3^11  a4^2 +   128520  a0^4  a3^12  a4^2 - 4036  a1^5  a3^12  a4^2 -   51148  a0  a1^3  a2  a3^12  a4^2 +   181428  a0^2  a1  a2^2  a3^12  a4^2 + 50  a1^2  a2^4  a3^12  a4^2 +   16  a0  a2^5  a3^12  a4^2 + 40356  a0^2  a1^2  a3^13  a4^2 +   24300  a0^3  a2  a3^13  a4^2 - 80  a1^3  a2^2  a3^13  a4^2 -   120  a0  a1  a2^3  a3^13  a4^2 + 33  a1^4  a3^14  a4^2 +   216  a0  a1^2  a2  a3^14  a4^2 + 108  a0^2  a2^2  a3^14  a4^2 -   324  a0^2  a1  a3^15  a4^2 - 7875000000  a0^7  a1^2  a4^3 +   2874480000  a0^3  a1^7  a4^3 - 6796875000  a0^8  a2  a4^3 +   587750000  a0^4  a1^5  a2  a4^3 - 50553344  a1^10  a2  a4^3 -   12962375000  a0^5  a1^3  a2^2  a4^3 +   5402240  a0  a1^8  a2^2  a4^3 - 6746562500  a0^6  a1  a2^3  a4^3 +   869749600  a0^2  a1^6  a2^3  a4^3 -   1890405000  a0^3  a1^4  a2^4  a4^3 -   31960000  a0^4  a1^2  a2^5  a4^3 + 11021232  a1^7  a2^5  a4^3 -   323975000  a0^5  a2^6  a4^3 - 30316096  a0  a1^5  a2^6  a4^3 -   327780  a0^2  a1^3  a2^7  a4^3 + 55987800  a0^3  a1  a2^8  a4^3 -   444842  a1^4  a2^9  a4^3 - 739912  a0  a1^2  a2^10  a4^3 +   2469588  a0^2  a2^11  a4^3 + 19278  a1  a2^13  a4^3 -   5056250000  a0^5  a1^4  a3  a4^3 + 168921600  a0  a1^9  a3  a4^3 +   16513125000  a0^6  a1^2  a2  a3  a4^3 -   196468800  a0^2  a1^7  a2  a3  a4^3 -   11864062500  a0^7  a2^2  a3  a4^3 +   3667156000  a0^3  a1^5  a2^2  a3  a4^3 -   10340031250  a0^4  a1^3  a2^3  a3  a4^3 -   62873408  a1^8  a2^3  a3  a4^3 +   13727787500  a0^5  a1  a2^4  a3  a4^3 +   71408752  a0  a1^6  a2^4  a3  a4^3 +   450991800  a0^2  a1^4  a2^5  a3  a4^3 -   1093004900  a0^3  a1^2  a2^6  a3  a4^3 +   204688000  a0^4  a2^7  a3  a4^3 + 10683442  a1^5  a2^7  a3  a4^3 -   13150574  a0  a1^3  a2^8  a3  a4^3 +   3914266  a0^2  a1  a2^9  a3  a4^3 - 446916  a1^2  a2^11  a3  a4^3 +   230790  a0  a2^12  a3  a4^3 - 6590625000  a0^7  a1  a3^2  a4^3 -   2691984000  a0^3  a1^6  a3^2  a4^3 +   16245737500  a0^4  a1^4  a2  a3^2  a4^3 +   33015296  a1^9  a2  a3^2  a4^3 -   39224568750  a0^5  a1^2  a2^2  a3^2  a4^3 +   221463168  a0  a1^7  a2^2  a3^2  a4^3 +   11591312500  a0^6  a2^3  a3^2  a4^3 -   466578280  a0^2  a1^5  a2^3  a3^2  a4^3 -   242935000  a0^3  a1^3  a2^4  a3^2  a4^3 +   1472490500  a0^4  a1  a2^5  a3^2  a4^3 -   44409684  a1^6  a2^5  a3^2  a4^3 +   23543190  a0  a1^4  a2^6  a3^2  a4^3 +   2279704  a0^2  a1^2  a2^7  a3^2  a4^3 -   38856890  a0^3  a2^8  a3^2  a4^3 + 2942664  a1^3  a2^9  a3^2  a4^3 -   1370476  a0  a1  a2^10  a3^2  a4^3 + 5292  a2^13  a3^2  a4^3 +   4029387500  a0^5  a1^3  a3^3  a4^3 -   363351296  a0  a1^8  a3^3  a4^3 -   9375781250  a0^6  a1  a2  a3^3  a4^3 +   1288344800  a0^2  a1^6  a2  a3^3  a4^3 -   1619363000  a0^3  a1^4  a2^2  a3^3  a4^3 +   228095000  a0^4  a1^2  a2^3  a3^3  a4^3 +   53430528  a1^7  a2^3  a3^3  a4^3 +   1146762500  a0^5  a2^4  a3^3  a4^3 +   140307148  a0  a1^5  a2^4  a3^3  a4^3 +   2646662  a0^2  a1^3  a2^5  a3^3  a4^3 -   38971700  a0^3  a1  a2^6  a3^3  a4^3 -   6872196  a1^4  a2^7  a3^3  a4^3 -   3584504  a0  a1^2  a2^8  a3^3  a4^3 +   5602540  a0^2  a2^9  a3^3  a4^3 - 60306  a1  a2^11  a3^3  a4^3 +   7800781250  a0^7  a3^4  a4^3 + 2708539000  a0^3  a1^5  a3^4  a4^3 -   7584901250  a0^4  a1^3  a2  a3^4  a4^3 -   34695744  a1^8  a2  a3^4  a4^3 -   486212500  a0^5  a1  a2^2  a3^4  a4^3 -   207850008  a0  a1^6  a2^2  a3^4  a4^3 -   245589780  a0^2  a1^4  a2^3  a3^4  a4^3 -   402620750  a0^3  a1^2  a2^4  a3^4  a4^3 +   416606500  a0^4  a2^5  a3^4  a4^3 +   5921790  a1^5  a2^5  a3^4  a4^3 +   15495816  a0  a1^3  a2^6  a3^4  a4^3 -   13260320  a0^2  a1  a2^7  a3^4  a4^3 +   133554  a1^2  a2^9  a3^4  a4^3 + 159442  a0  a2^10  a3^4  a4^3 +   296633750  a0^5  a1^2  a3^5  a4^3 +   107241344  a0  a1^7  a3^5  a4^3 + 2399475000  a0^6  a2  a3^5  a4^3 +   680788988  a0^2  a1^5  a2  a3^5  a4^3 +   170456620  a0^3  a1^3  a2^2  a3^5  a4^3 +   333189050  a0^4  a1  a2^3  a3^5  a4^3 -   5369028  a1^6  a2^3  a3^5  a4^3 +   6375222  a0  a1^4  a2^4  a3^5  a4^3 +   10383576  a0^2  a1^2  a2^5  a3^5  a4^3 -   23651152  a0^3  a2^6  a3^5  a4^3 + 571940  a1^3  a2^7  a3^5  a4^3 -   978766  a0  a1  a2^8  a3^5  a4^3 + 1036  a2^11  a3^5  a4^3 -   988331500  a0^3  a1^4  a3^6  a4^3 -   802289150  a0^4  a1^2  a2  a3^6  a4^3 +   799168  a1^7  a2  a3^6  a4^3 - 86558250  a0^5  a2^2  a3^6  a4^3 +   3764540  a0  a1^5  a2^2  a3^6  a4^3 -   41959664  a0^2  a1^3  a2^3  a3^6  a4^3 -   28099944  a0^3  a1  a2^4  a3^6  a4^3 -   2298240  a1^4  a2^5  a3^6  a4^3 -   1139348  a0  a1^2  a2^6  a3^6  a4^3 +   2063808  a0^2  a2^7  a3^6  a4^3 - 12474  a1  a2^9  a3^6  a4^3 +   791699250  a0^5  a1  a3^7  a4^3 + 7603120  a0  a1^6  a3^7  a4^3 -   5930028  a0^2  a1^4  a2  a3^7  a4^3 +   55714784  a0^3  a1^2  a2^2  a3^7  a4^3 +   105909260  a0^4  a2^3  a3^7  a4^3 +   1758958  a1^5  a2^3  a3^7  a4^3 +   9851860  a0  a1^3  a2^4  a3^7  a4^3 -   3344464  a0^2  a1  a2^5  a3^7  a4^3 +   44784  a1^2  a2^7  a3^7  a4^3 + 24118  a0  a2^8  a3^7  a4^3 -   27486048  a0^3  a1^3  a3^8  a4^3 -   86348000  a0^4  a1  a2  a3^8  a4^3 - 349738  a1^6  a2  a3^8  a4^3 -   4041502  a0  a1^4  a2^2  a3^8  a4^3 -   10845112  a0^2  a1^2  a2^3  a3^8  a4^3 -   5368064  a0^3  a2^4  a3^8  a4^3 - 23268  a1^3  a2^5  a3^8  a4^3 -   170048  a0  a1  a2^6  a3^8  a4^3 - 16  a2^9  a3^8  a4^3 -   5864000  a0^5  a3^9  a4^3 - 1325986  a0  a1^5  a3^9  a4^3 +   6080676  a0^2  a1^3  a2  a3^9  a4^3 +   5523744  a0^3  a1  a2^2  a3^9  a4^3 -   97568  a1^4  a2^3  a3^9  a4^3 + 137964  a0  a1^2  a2^4  a3^9  a4^3 +   243184  a0^2  a2^5  a3^9  a4^3 + 196  a1  a2^7  a3^9  a4^3 +   5277180  a0^3  a1^2  a3^10  a4^3 - 2110880  a0^4  a2  a3^10  a4^3 +   43386  a1^5  a2  a3^10  a4^3 + 489388  a0  a1^3  a2^2  a3^10  a4^3 -   573052  a0^2  a1  a2^3  a3^10  a4^3 - 828  a1^2  a2^5  a3^10  a4^3 -   276  a0  a2^6  a3^10  a4^3 + 48010  a0  a1^4  a3^11  a4^3 -   544932  a0^2  a1^2  a2  a3^11  a4^3 -   156236  a0^3  a2^2  a3^11  a4^3 + 1320  a1^3  a2^3  a3^11  a4^3 +   2100  a0  a1  a2^4  a3^11  a4^3 - 102612  a0^3  a1  a3^12  a4^3 -   500  a1^4  a2  a3^12  a4^3 - 3720  a0  a1^2  a2^2  a3^12  a4^3 -   2040  a0^2  a2^3  a3^12  a4^3 - 348  a0  a1^3  a3^13  a4^3 +   6156  a0^2  a1  a2  a3^13  a4^3 + 324  a0^3  a3^14  a4^3 +   3335000000  a0^6  a1^3  a4^4 - 399632800  a0^2  a1^8  a4^4 +   5381250000  a0^7  a1  a2  a4^4 - 2091118000  a0^3  a1^6  a2  a4^4 +   4080218750  a0^4  a1^4  a2^2  a4^4 + 49657568  a1^9  a2^2  a4^4 +   4242587500  a0^5  a1^2  a2^3  a4^4 -   104281392  a0  a1^7  a2^3  a4^4 + 2275906250  a0^6  a2^4  a4^4 -   113849410  a0^2  a1^5  a2^4  a4^4 +   473142600  a0^3  a1^3  a2^5  a4^4 +   169939750  a0^4  a1  a2^6  a4^4 - 9414712  a1^6  a2^6  a4^4 +   23622576  a0  a1^4  a2^7  a4^4 - 15386106  a0^2  a1^2  a2^8  a4^4 -   16132230  a0^3  a2^9  a4^4 + 329524  a1^3  a2^10  a4^4 -   362230  a0  a1  a2^11  a4^4 + 405  a2^14  a4^4 +   1781250000  a0^8  a3  a4^4 + 2392520000  a0^4  a1^5  a3  a4^4 +   3251968  a1^10  a3  a4^4 - 2423800000  a0^5  a1^3  a2  a3  a4^4 -   272623136  a0  a1^8  a2  a3  a4^4 -   4778812500  a0^6  a1  a2^2  a3  a4^4 -   277914320  a0^2  a1^6  a2^2  a3  a4^4 +   595309250  a0^3  a1^4  a2^3  a3  a4^4 +   139522500  a0^4  a1^2  a2^4  a3  a4^4 +   45318384  a1^7  a2^4  a3  a4^4 + 759003750  a0^5  a2^5  a3  a4^4 -   44904788  a0  a1^5  a2^5  a3  a4^4 -   25206668  a0^2  a1^3  a2^6  a3  a4^4 +   155202140  a0^3  a1  a2^7  a3  a4^4 -   3397084  a1^4  a2^8  a3  a4^4 + 4305740  a0  a1^2  a2^9  a3  a4^4 -   2865706  a0^2  a2^10  a3  a4^4 - 26298  a1  a2^12  a3  a4^4 -   1955062500  a0^6  a1^2  a3^2  a4^4 +   624160080  a0^2  a1^7  a3^2  a4^4 +   16136250000  a0^7  a2  a3^2  a4^4 -   1012091900  a0^3  a1^5  a2  a3^2  a4^4 +   5221141250  a0^4  a1^3  a2^2  a3^2  a4^4 -   14180496  a1^8  a2^2  a3^2  a4^4 -   11197837500  a0^5  a1  a2^3  a3^2  a4^4 -   232438508  a0  a1^6  a2^3  a3^2  a4^4 -   185885680  a0^2  a1^4  a2^4  a3^2  a4^4 +   597859040  a0^3  a1^2  a2^5  a3^2  a4^4 -   136010450  a0^4  a2^6  a3^2  a4^4 +   5846904  a1^5  a2^6  a3^2  a4^4 +   4736528  a0  a1^3  a2^7  a3^2  a4^4 -   1391150  a0^2  a1  a2^8  a3^2  a4^4 +   405080  a1^2  a2^10  a3^2  a4^4 - 80570  a0  a2^11  a3^2  a4^4 -   9471962500  a0^4  a1^4  a3^3  a4^4 + 9817024  a1^9  a3^3  a4^4 +   29667593750  a0^5  a1^2  a2  a3^3  a4^4 +   10543248  a0  a1^7  a2  a3^3  a4^4 -   6051487500  a0^6  a2^2  a3^3  a4^4 +   947150964  a0^2  a1^5  a2^2  a3^3  a4^4 -   172704400  a0^3  a1^3  a2^3  a3^3  a4^4 -   773426500  a0^4  a1  a2^4  a3^3  a4^4 +   8701200  a1^6  a2^4  a3^3  a4^4 -   33228012  a0  a1^4  a2^5  a3^3  a4^4 +   411176  a0^2  a1^2  a2^6  a3^3  a4^4 +   6933822  a0^3  a2^7  a3^3  a4^4 - 2145968  a1^3  a2^8  a3^3  a4^4 -   126156  a0  a1  a2^9  a3^3  a4^4 - 876  a2^12  a3^3  a4^4 -   5074037500  a0^6  a1  a3^4  a4^4 -   531480762  a0^2  a1^6  a3^4  a4^4 -   768544650  a0^3  a1^4  a2  a3^4  a4^4 +   242753750  a0^4  a1^2  a2^2  a3^4  a4^4 -   2790930  a1^7  a2^2  a3^4  a4^4 +   396597500  a0^5  a2^3  a3^4  a4^4 -   80679870  a0  a1^5  a2^3  a3^4  a4^4 +   1221270  a0^2  a1^3  a2^4  a3^4  a4^4 +   196841564  a0^3  a1  a2^5  a3^4  a4^4 +   3482584  a1^4  a2^6  a3^4  a4^4 +   7160160  a0  a1^2  a2^7  a3^4  a4^4 -   2267679  a0^2  a2^8  a3^4  a4^4 + 8908  a1  a2^10  a3^4  a4^4 +   3173507350  a0^4  a1^3  a3^5  a4^4 - 1468144  a1^8  a3^5  a4^4 -   1439539000  a0^5  a1  a2  a3^5  a4^4 +   20717102  a0  a1^6  a2  a3^5  a4^4 +   269088998  a0^2  a1^4  a2^2  a3^5  a4^4 -   184304746  a0^3  a1^2  a2^3  a3^5  a4^4 -   106035080  a0^4  a2^4  a3^5  a4^4 +   1032570  a1^5  a2^4  a3^5  a4^4 -   16955652  a0  a1^3  a2^5  a3^5  a4^4 -   3267348  a0^2  a1  a2^6  a3^5  a4^4 - 5092  a1^2  a2^8  a3^5  a4^4 -   33596  a0  a2^9  a3^5  a4^4 - 588515000  a0^6  a3^6  a4^4 -   44471908  a0^2  a1^5  a3^6  a4^4 -   233452008  a0^3  a1^3  a2  a3^6  a4^4 +   34754490  a0^4  a1  a2^2  a3^6  a4^4 -   2289606  a1^6  a2^2  a3^6  a4^4 -   12711042  a0  a1^4  a2^3  a3^6  a4^4 +   32597968  a0^2  a1^2  a2^4  a3^6  a4^4 +   9364828  a0^3  a2^5  a3^6  a4^4 - 166348  a1^3  a2^6  a3^6  a4^4 +   195344  a0  a1  a2^7  a3^6  a4^4 + 98  a2^10  a3^6  a4^4 +   195394440  a0^4  a1^2  a3^7  a4^4 + 459188  a1^7  a3^7  a4^4 +   49085550  a0^5  a2  a3^7  a4^4 +   12198220  a0  a1^5  a2  a3^7  a4^4 +   1524796  a0^2  a1^3  a2^2  a3^7  a4^4 +   8723164  a0^3  a1  a2^3  a3^7  a4^4 +   395992  a1^4  a2^4  a3^7  a4^4 +   285204  a0  a1^2  a2^5  a3^7  a4^4 -   478152  a0^2  a2^6  a3^7  a4^4 - 1214  a1  a2^8  a3^7  a4^4 -   2607057  a0^2  a1^4  a3^8  a4^4 -   41994452  a0^3  a1^2  a2  a3^8  a4^4 +   16879637  a0^4  a2^2  a3^8  a4^4 - 9436  a1^5  a2^2  a3^8  a4^4 -   1577296  a0  a1^3  a2^3  a3^8  a4^4 +   714056  a0^2  a1  a2^4  a3^8  a4^4 + 5050  a1^2  a2^6  a3^8  a4^4 +   1880  a0  a2^7  a3^8  a4^4 - 7625536  a0^4  a1  a3^9  a4^4 -   44916  a1^6  a3^9  a4^4 - 931532  a0  a1^4  a2  a3^9  a4^4 +   2355600  a0^2  a1^2  a2^2  a3^9  a4^4 +   317336  a0^3  a2^3  a3^9  a4^4 - 7260  a1^3  a2^4  a3^9  a4^4 -   14220  a0  a1  a2^5  a3^9  a4^4 + 456528  a0^2  a1^3  a3^10  a4^4 +   1479880  a0^3  a1  a2  a3^10  a4^4 + 832  a1^4  a2^2  a3^10  a4^4 +   22384  a0  a1^2  a2^3  a3^10  a4^4 +   15682  a0^2  a2^4  a3^10  a4^4 + 8184  a0^4  a3^11  a4^4 +   778  a1^5  a3^11  a4^4 + 11228  a0  a1^3  a2  a3^11  a4^4 -   45132  a0^2  a1  a2^2  a3^11  a4^4 - 7794  a0^2  a1^2  a3^12  a4^4 -   6048  a0^3  a2  a3^12  a4^4 + 8600000  a0^5  a1^4  a4^5 +   4943168  a0  a1^9  a4^5 - 4949250000  a0^6  a1^2  a2  a4^5 +   538134160  a0^2  a1^7  a2  a4^5 + 1467750000  a0^7  a2^2  a4^5 -   235843320  a0^3  a1^5  a2^2  a4^5 -   499782500  a0^4  a1^3  a2^3  a4^5 - 21522448  a1^8  a2^3  a4^5 -   3421477500  a0^5  a1  a2^4  a4^5 + 56080132  a0  a1^6  a2^4  a4^5 -   83396036  a0^2  a1^4  a2^5  a4^5 +   34136200  a0^3  a1^2  a2^6  a4^5 - 46345260  a0^4  a2^7  a4^5 +   1864808  a1^5  a2^7  a4^5 - 4224244  a0  a1^3  a2^8  a4^5 +   3771362  a0^2  a1  a2^9  a4^5 + 6910  a1^2  a2^11  a4^5 -   7948  a0  a2^12  a4^5 + 893250000  a0^7  a1  a3  a4^5 +   729565840  a0^3  a1^6  a3  a4^5 -   6650136500  a0^4  a1^4  a2  a3  a4^5 -   14179360  a1^9  a2  a3  a4^5 +   12753157500  a0^5  a1^2  a2^2  a3  a4^5 +   163385040  a0  a1^7  a2^2  a3  a4^5 -   4419350000  a0^6  a2^3  a3  a4^5 +   265914530  a0^2  a1^5  a2^3  a3  a4^5 -   418968920  a0^3  a1^3  a2^4  a3  a4^5 -   767677930  a0^4  a1  a2^5  a3  a4^5 -   2592412  a1^6  a2^5  a3  a4^5 - 7398336  a0  a1^4  a2^6  a3  a4^5 +   1466500  a0^2  a1^2  a2^7  a3  a4^5 +   17440842  a0^3  a2^8  a3  a4^5 - 422244  a1^3  a2^9  a3  a4^5 +   457034  a0  a1  a2^10  a3  a4^5 - 270  a2^13  a3  a4^5 -   1174035000  a0^5  a1^3  a3^2  a4^5 +   157190592  a0  a1^8  a3^2  a4^5 +   1441950000  a0^6  a1  a2  a3^2  a4^5 -   779784684  a0^2  a1^6  a2  a3^2  a4^5 +   132437070  a0^3  a1^4  a2^2  a3^2  a4^5 +   810037200  a0^4  a1^2  a2^3  a3^2  a4^5 -   29026420  a1^7  a2^3  a3^2  a4^5 -   110021250  a0^5  a2^4  a3^2  a4^5 +   86036780  a0  a1^5  a2^4  a3^2  a4^5 +   4618736  a0^2  a1^3  a2^5  a3^2  a4^5 -   185559156  a0^3  a1  a2^6  a3^2  a4^5 +   4031632  a1^4  a2^7  a3^2  a4^5 -   3955112  a0  a1^2  a2^8  a3^2  a4^5 +   860920  a0^2  a2^9  a3^2  a4^5 + 5226  a1  a2^11  a3^2  a4^5 -   6928850000  a0^7  a3^3  a4^5 - 96499932  a0^3  a1^5  a3^3  a4^5 +   698772150  a0^4  a1^3  a2  a3^3  a4^5 +   18118608  a1^8  a2  a3^3  a4^5 +   1047939500  a0^5  a1  a2^2  a3^3  a4^5 +   135025572  a0  a1^6  a2^2  a3^3  a4^5 -   111733272  a0^2  a1^4  a2^3  a3^3  a4^5 +   64159152  a0^3  a1^2  a2^4  a3^3  a4^5 -   106826516  a0^4  a2^5  a3^3  a4^5 -   10847172  a1^5  a2^5  a3^3  a4^5 -   3295936  a0  a1^3  a2^6  a3^3  a4^5 +   8924262  a0^2  a1  a2^7  a3^3  a4^5 -   51492  a1^2  a2^9  a3^3  a4^5 + 14402  a0  a2^10  a3^3  a4^5 -   2579649250  a0^5  a1^2  a3^4  a4^5 -   44539804  a0  a1^7  a3^4  a4^5 - 61300000  a0^6  a2  a3^4  a4^5 -   424611298  a0^2  a1^5  a2  a3^4  a4^5 +   132901976  a0^3  a1^3  a2^2  a3^4  a4^5 -   13466620  a0^4  a1  a2^3  a3^4  a4^5 +   4908762  a1^6  a2^3  a3^4  a4^5 +   47010876  a0  a1^4  a2^4  a3^4  a4^5 -   32517000  a0^2  a1^2  a2^5  a3^4  a4^5 -   2650814  a0^3  a2^6  a3^4  a4^5 + 201744  a1^3  a2^7  a3^4  a4^5 -   44950  a0  a1  a2^8  a3^4  a4^5 - 280  a2^11  a3^4  a4^5 +   533262422  a0^3  a1^4  a3^5  a4^5 +   238202720  a0^4  a1^2  a2  a3^5  a4^5 +   13550  a1^7  a2  a3^5  a4^5 + 55483940  a0^5  a2^2  a3^5  a4^5 -   6040534  a0  a1^5  a2^2  a3^5  a4^5 -   24296842  a0^2  a1^3  a2^3  a3^5  a4^5 -   44674620  a0^3  a1  a2^4  a3^5  a4^5 -   35952  a1^4  a2^5  a3^5  a4^5 - 590016  a0  a1^2  a2^6  a3^5  a4^5 +   457104  a0^2  a2^7  a3^5  a4^5 + 3444  a1  a2^9  a3^5  a4^5 -   572714880  a0^5  a1  a3^6  a4^5 - 7443794  a0  a1^6  a3^6  a4^5 -   12136724  a0^2  a1^4  a2  a3^6  a4^5 +   54416914  a0^3  a1^2  a2^2  a3^6  a4^5 -   70501892  a0^4  a2^3  a3^6  a4^5 - 858214  a1^5  a2^3  a3^6  a4^5 +   599004  a0  a1^3  a2^4  a3^6  a4^5 -   241164  a0^2  a1  a2^5  a3^6  a4^5 - 13160  a1^2  a2^7  a3^6  a4^5 -   6356  a0  a2^8  a3^6  a4^5 + 31933272  a0^3  a1^3  a3^7  a4^5 +   61104142  a0^4  a1  a2  a3^7  a4^5 + 252096  a1^6  a2  a3^7  a4^5 +   4747826  a0  a1^4  a2^2  a3^7  a4^5 -   3178012  a0^2  a1^2  a2^3  a3^7  a4^5 +   554372  a0^3  a2^4  a3^7  a4^5 + 11428  a1^3  a2^5  a3^7  a4^5 +   46192  a0  a1  a2^6  a3^7  a4^5 + 2553894  a0^5  a3^8  a4^5 +   654198  a0  a1^5  a3^8  a4^5 - 3248532  a0^2  a1^3  a2  a3^8  a4^5 -   7076160  a0^3  a1  a2^2  a3^8  a4^5 +   17288  a1^4  a2^3  a3^8  a4^5 - 48364  a0  a1^2  a2^4  a3^8  a4^5 -   63040  a0^2  a2^5  a3^8  a4^5 - 2184068  a0^3  a1^2  a3^9  a4^5 -   63662  a0^4  a2  a3^9  a4^5 - 8332  a1^5  a2  a3^9  a4^5 -   105552  a0  a1^3  a2^2  a3^9  a4^5 +   159160  a0^2  a1  a2^3  a3^9  a4^5 - 9236  a0  a1^4  a3^10  a4^5 +   106584  a0^2  a1^2  a2  a3^10  a4^5 +   42344  a0^3  a2^2  a3^10  a4^5 + 18120  a0^3  a1  a3^11  a4^5 -   237500000  a0^8  a4^6 - 320436000  a0^4  a1^5  a4^6 -   598368  a1^10  a4^6 + 1310730000  a0^5  a1^3  a2  a4^6 -   2491760  a0  a1^8  a2  a4^6 + 954600000  a0^6  a1  a2^2  a4^6 -   190489700  a0^2  a1^6  a2^2  a4^6 +   65877540  a0^3  a1^4  a2^3  a4^6 +   651599750  a0^4  a1^2  a2^4  a4^6 + 3566850  a1^7  a2^4  a4^6 +   126898000  a0^5  a2^5  a4^6 - 10885012  a0  a1^5  a2^5  a4^6 +   22186212  a0^2  a1^3  a2^6  a4^6 - 19065744  a0^3  a1  a2^7  a4^6 -   27850  a1^4  a2^8  a4^6 + 19326  a0  a1^2  a2^9  a4^6 +   130670  a0^2  a2^10  a4^6 + 2850  a1  a2^12  a4^6 +   807850000  a0^6  a1^2  a3  a4^6 - 293212688  a0^2  a1^7  a3  a4^6 -   4656100000  a0^7  a2  a3  a4^6 +   911918368  a0^3  a1^5  a2  a3  a4^6 -   1594526100  a0^4  a1^3  a2^2  a3  a4^6 +   13299648  a1^8  a2^2  a3  a4^6 +   3538130000  a0^5  a1  a2^3  a3  a4^6 -   54422438  a0  a1^6  a2^3  a3  a4^6 +   44526248  a0^2  a1^4  a2^4  a3  a4^6 +   6240044  a0^3  a1^2  a2^5  a3  a4^6 +   119889664  a0^4  a2^6  a3  a4^6 - 1580964  a1^5  a2^6  a3  a4^6 +   3991444  a0  a1^3  a2^7  a3  a4^6 -   4962870  a0^2  a1  a2^8  a3  a4^6 - 46408  a1^2  a2^10  a3  a4^6 +   554  a0  a2^11  a3  a4^6 + 4649471150  a0^4  a1^4  a3^2  a4^6 -   7748560  a1^9  a3^2  a4^6 -   14471252000  a0^5  a1^2  a2  a3^2  a4^6 -   68743644  a0  a1^7  a2  a3^2  a4^6 +   3650270000  a0^6  a2^2  a3^2  a4^6 -   159964578  a0^2  a1^5  a2^2  a3^2  a4^6 +   93347816  a0^3  a1^3  a2^3  a3^2  a4^6 +   603541480  a0^4  a1  a2^4  a3^2  a4^6 +   8493496  a1^6  a2^4  a3^2  a4^6 -   11256636  a0  a1^4  a2^5  a3^2  a4^6 +   16441148  a0^2  a1^2  a2^6  a3^2  a4^6 -   4355592  a0^3  a2^7  a3^2  a4^6 + 295142  a1^3  a2^8  a3^2  a4^6 +   63382  a0  a1  a2^9  a3^2  a4^6 + 353  a2^12  a3^2  a4^6 +   4178690000  a0^6  a1  a3^3  a4^6 +   371084868  a0^2  a1^6  a3^3  a4^6 +   322400090  a0^3  a1^4  a2  a3^3  a4^6 -   686890840  a0^4  a1^2  a2^2  a3^3  a4^6 -   3967688  a1^7  a2^2  a3^3  a4^6 -   237372800  a0^5  a2^3  a3^3  a4^6 -   37946792  a0  a1^5  a2^3  a3^3  a4^6 +   20418912  a0^2  a1^3  a2^4  a3^3  a4^6 +   12042308  a0^3  a1  a2^5  a3^3  a4^6 -   953932  a1^4  a2^6  a3^3  a4^6 -   590426  a0  a1^2  a2^7  a3^3  a4^6 -   160350  a0^2  a2^8  a3^3  a4^6 - 4114  a1  a2^10  a3^3  a4^6 -   1755607240  a0^4  a1^3  a3^4  a4^6 + 651562  a1^8  a3^4  a4^6 +   1106318000  a0^5  a1  a2  a3^4  a4^6 +   8276146  a0  a1^6  a2  a3^4  a4^6 -   17625782  a0^2  a1^4  a2^2  a3^4  a4^6 +   72421324  a0^3  a1^2  a2^3  a3^4  a4^6 +   125001086  a0^4  a2^4  a3^4  a4^6 +   1204672  a1^5  a2^4  a3^4  a4^6 +   2912896  a0  a1^3  a2^5  a3^4  a4^6 +   531930  a0^2  a1  a2^6  a3^4  a4^6 + 10887  a1^2  a2^8  a3^4  a4^6 +   10992  a0  a2^9  a3^4  a4^6 + 476942000  a0^6  a3^5  a4^6 +   24712414  a0^2  a1^5  a3^5  a4^6 -   13782464  a0^3  a1^3  a2  a3^5  a4^6 -   64771292  a0^4  a1  a2^2  a3^5  a4^6 +   554084  a1^6  a2^2  a3^5  a4^6 -   5002216  a0  a1^4  a2^3  a3^5  a4^6 -   493044  a0^2  a1^2  a2^4  a3^5  a4^6 -   2923066  a0^3  a2^5  a3^5  a4^6 + 21112  a1^3  a2^6  a3^5  a4^6 -   72120  a0  a1  a2^7  a3^5  a4^6 -   110735936  a0^4  a1^2  a3^6  a4^6 - 181804  a1^7  a3^6  a4^6 -   18728976  a0^5  a2  a3^6  a4^6 - 6390266  a0  a1^5  a2  a3^6  a4^6 +   3660678  a0^2  a1^3  a2^2  a3^6  a4^6 +   11872892  a0^3  a1  a2^3  a3^6  a4^6 -   85512  a1^4  a2^4  a3^6  a4^6 - 15904  a0  a1^2  a2^5  a3^6  a4^6 +   142380  a0^2  a2^6  a3^6  a4^6 + 801206  a0^2  a1^4  a3^7  a4^6 +   19376826  a0^3  a1^2  a2  a3^7  a4^6 -   927988  a0^4  a2^2  a3^7  a4^6 + 8430  a1^5  a2^2  a3^7  a4^6 +   388628  a0  a1^3  a2^3  a3^7  a4^6 -   272780  a0^2  a1  a2^4  a3^7  a4^6 + 2614580  a0^4  a1  a3^8  a4^6 +   6883  a1^6  a3^8  a4^6 + 166776  a0  a1^4  a2  a3^8  a4^6 -   515994  a0^2  a1^2  a2^2  a3^8  a4^6 -   130808  a0^3  a2^3  a3^8  a4^6 - 65444  a0^2  a1^3  a3^9  a4^6 -   258244  a0^3  a1  a2  a3^9  a4^6 - 5637  a0^4  a3^10  a4^6 -   47800000  a0^7  a1  a4^7 - 46757696  a0^3  a1^6  a4^7 +   664321600  a0^4  a1^4  a2  a4^7 + 2033616  a1^9  a2  a4^7 -   1845846000  a0^5  a1^2  a2^2  a4^7 - 6648360  a0  a1^7  a2^2  a4^7 +   450520000  a0^6  a2^3  a4^7 + 29273876  a0^2  a1^5  a2^3  a4^7 -   41644104  a0^3  a1^3  a2^4  a4^7 - 4862208  a0^4  a1  a2^5  a4^7 -   819464  a1^6  a2^5  a4^7 + 2687744  a0  a1^4  a2^6  a4^7 -   2336744  a0^2  a1^2  a2^7  a4^7 - 903768  a0^3  a2^8  a4^7 +   54070  a1^3  a2^9  a4^7 - 61908  a0  a1  a2^10  a4^7 -   132  a2^13  a4^7 + 17514000  a0^5  a1^3  a3  a4^7 -   18960688  a0  a1^8  a3  a4^7 + 345660000  a0^6  a1  a2  a3  a4^7 +   250012520  a0^2  a1^6  a2  a3  a4^7 -   125527820  a0^3  a1^4  a2^2  a3  a4^7 -   640656800  a0^4  a1^2  a2^3  a3  a4^7 +   886778  a1^7  a2^3  a3  a4^7 - 231416000  a0^5  a2^4  a3  a4^7 +   1114220  a0  a1^5  a2^4  a3  a4^7 -   23178052  a0^2  a1^3  a2^5  a3  a4^7 +   39438144  a0^3  a1  a2^6  a3  a4^7 - 564756  a1^4  a2^7  a3  a4^7 +   488462  a0  a1^2  a2^8  a3  a4^7 - 25192  a0^2  a2^9  a3  a4^7 +   1162  a1  a2^11  a3  a4^7 + 2774700000  a0^7  a3^2  a4^7 -   576446872  a0^3  a1^5  a3^2  a4^7 +   1038353760  a0^4  a1^3  a2  a3^2  a4^7 -   2542956  a1^8  a2  a3^2  a4^7 -   241001600  a0^5  a1  a2^2  a3^2  a4^7 +   4338150  a0  a1^6  a2^2  a3^2  a4^7 +   60745332  a0^2  a1^4  a2^3  a3^2  a4^7 -   109650380  a0^3  a1^2  a2^4  a3^2  a4^7 -   59519392  a0^4  a2^5  a3^2  a4^7 + 1941660  a1^5  a2^5  a3^2  a4^7 +   368620  a0  a1^3  a2^6  a3^2  a4^7 -   1162288  a0^2  a1  a2^7  a3^2  a4^7 + 5026  a1^2  a2^9  a3^2  a4^7 -   9082  a0  a2^10  a3^2  a4^7 + 1703314400  a0^5  a1^2  a3^3  a4^7 +   5048516  a0  a1^7  a3^3  a4^7 - 836520000  a0^6  a2  a3^3  a4^7 +   66667130  a0^2  a1^5  a2  a3^3  a4^7 -   79948552  a0^3  a1^3  a2^2  a3^3  a4^7 -   88360128  a0^4  a1  a2^3  a3^3  a4^7 -   2484792  a1^6  a2^3  a3^3  a4^7 -   6991268  a0  a1^4  a2^4  a3^3  a4^7 +   1876884  a0^2  a1^2  a2^5  a3^3  a4^7 +   3137024  a0^3  a2^6  a3^3  a4^7 - 59698  a1^3  a2^7  a3^3  a4^7 +   48294  a0  a1  a2^8  a3^3  a4^7 -   131714850  a0^3  a1^4  a3^4  a4^7 +   124552688  a0^4  a1^2  a2  a3^4  a4^7 +   138114  a1^7  a2  a3^4  a4^7 - 33884560  a0^5  a2^2  a3^4  a4^7 +   11379132  a0  a1^5  a2^2  a3^4  a4^7 +   4704348  a0^2  a1^3  a2^3  a3^4  a4^7 -   2195196  a0^3  a1  a2^4  a3^4  a4^7 +   83720  a1^4  a2^5  a3^4  a4^7 + 161658  a0  a1^2  a2^6  a3^4  a4^7 -   181644  a0^2  a2^7  a3^4  a4^7 + 216130032  a0^5  a1  a3^5  a4^7 +   2982794  a0  a1^6  a3^5  a4^7 +   5464552  a0^2  a1^4  a2  a3^5  a4^7 -   46171940  a0^3  a1^2  a2^2  a3^5  a4^7 +   9187856  a0^4  a2^3  a3^5  a4^7 + 128408  a1^5  a2^3  a3^5  a4^7 -   487592  a0  a1^3  a2^4  a3^5  a4^7 +   198702  a0^2  a1  a2^5  a3^5  a4^7 -   11709728  a0^3  a1^3  a3^6  a4^7 -   22448560  a0^4  a1  a2  a3^6  a4^7 - 41362  a1^6  a2  a3^6  a4^7 -   895368  a0  a1^4  a2^2  a3^6  a4^7 +   1066232  a0^2  a1^2  a2^3  a3^6  a4^7 +   130794  a0^3  a2^4  a3^6  a4^7 - 729648  a0^5  a3^7  a4^7 -   96170  a0  a1^5  a3^7  a4^7 + 498538  a0^2  a1^3  a2  a3^7  a4^7 +   1308164  a0^3  a1  a2^2  a3^7  a4^7 +   286790  a0^3  a1^2  a3^8  a4^7 + 75160  a0^4  a2  a3^8  a4^7 -   72420000  a0^6  a1^2  a4^8 + 32828096  a0^2  a1^7  a4^8 +   468000000  a0^7  a2  a4^8 - 143596688  a0^3  a1^5  a2  a4^8 +   257319040  a0^4  a1^3  a2^2  a4^8 - 2078883  a1^8  a2^2  a4^8 -   236806400  a0^5  a1  a2^3  a4^8 + 6305476  a0  a1^6  a2^3  a4^8 -   8647786  a0^2  a1^4  a2^4  a4^8 + 6108832  a0^3  a1^2  a2^5  a4^8 -   11745856  a0^4  a2^6  a4^8 + 336742  a1^5  a2^6  a4^8 -   819856  a0  a1^3  a2^7  a4^8 + 797744  a0^2  a1  a2^8  a4^8 -   1922  a1^2  a2^10  a4^8 + 3040  a0  a2^11  a4^8 -   981907600  a0^4  a1^4  a3  a4^8 + 1871208  a1^9  a3  a4^8 +   3116651200  a0^5  a1^2  a2  a3  a4^8 +   9829632  a0  a1^7  a2  a3  a4^8 - 848704000  a0^6  a2^2  a3  a4^8 -   40182876  a0^2  a1^5  a2^2  a3  a4^8 +   82994912  a0^3  a1^3  a2^3  a3  a4^8 -   25892288  a0^4  a1  a2^4  a3  a4^8 - 1729628  a1^6  a2^4  a3  a4^8 +   1922190  a0  a1^4  a2^5  a3  a4^8 -   1542592  a0^2  a1^2  a2^6  a3  a4^8 - 558528  a0^3  a2^7  a3  a4^8 +   5214  a1^3  a2^8  a3  a4^8 - 13832  a0  a1  a2^9  a3  a4^8 -   1765104000  a0^6  a1  a3^2  a4^8 -   86842884  a0^2  a1^6  a3^2  a4^8 -   37614512  a0^3  a1^4  a2  a3^2  a4^8 +   224587168  a0^4  a1^2  a2^2  a3^2  a4^8 +   1899510  a1^7  a2^2  a3^2  a4^8 +   152686720  a0^5  a2^3  a3^2  a4^8 +   6711060  a0  a1^5  a2^3  a3^2  a4^8 -   1359192  a0^2  a1^3  a2^4  a3^2  a4^8 -   4442880  a0^3  a1  a2^5  a3^2  a4^8 +   88046  a1^4  a2^6  a3^2  a4^8 - 113128  a0  a1^2  a2^7  a3^2  a4^8 +   123224  a0^2  a2^8  a3^2  a4^8 + 411452064  a0^4  a1^3  a3^3  a4^8 -   196116  a1^8  a3^3  a4^8 - 451230400  a0^5  a1  a2  a3^3  a4^8 -   9061518  a0  a1^6  a2  a3^3  a4^8 -   17288028  a0^2  a1^4  a2^2  a3^3  a4^8 +   24754880  a0^3  a1^2  a2^3  a3^3  a4^8 -   23262656  a0^4  a2^4  a3^3  a4^8 - 289772  a1^5  a2^4  a3^3  a4^8 -   26628  a0  a1^3  a2^5  a3^3  a4^8 -   25536  a0^2  a1  a2^6  a3^3  a4^8 - 175732000  a0^6  a3^4  a4^8 -   7477628  a0^2  a1^5  a3^4  a4^8 +   32771216  a0^3  a1^3  a2  a3^4  a4^8 +   44046976  a0^4  a1  a2^2  a3^4  a4^8 -   50782  a1^6  a2^2  a3^4  a4^8 +   1518488  a0  a1^4  a2^3  a3^4  a4^8 -   998322  a0^2  a1^2  a2^4  a3^4  a4^8 +   159632  a0^3  a2^5  a3^4  a4^8 + 30083856  a0^4  a1^2  a3^5  a4^8 +   24154  a1^7  a3^5  a4^8 + 5513568  a0^5  a2  a3^5  a4^8 +   959224  a0  a1^5  a2  a3^5  a4^8 -   884900  a0^2  a1^3  a2^2  a3^5  a4^8 -   2766768  a0^3  a1  a2^3  a3^5  a4^8 -   92456  a0^2  a1^4  a3^6  a4^8 -   2636672  a0^3  a1^2  a2  a3^6  a4^8 -   295248  a0^4  a2^2  a3^6  a4^8 - 316816  a0^4  a1  a3^7  a4^8 +   8099200  a0^5  a1^3  a4^9 + 226368  a0  a1^8  a4^9 -   97088000  a0^6  a1  a2  a4^9 - 22863408  a0^2  a1^6  a2  a4^9 +   20195600  a0^3  a1^4  a2^2  a4^9 +   48949888  a0^4  a1^2  a2^3  a4^9 + 520212  a1^7  a2^3  a4^9 +   31095040  a0^5  a2^4  a4^9 - 1396156  a0  a1^5  a2^4  a4^9 +   3190400  a0^2  a1^3  a2^5  a4^9 - 3004544  a0^3  a1  a2^6  a4^9 -   6412  a1^4  a2^7  a4^9 + 30440  a0  a1^2  a2^8  a4^9 -   33216  a0^2  a2^9  a4^9 - 524480000  a0^7  a3  a4^9 +   199333232  a0^3  a1^5  a3  a4^9 -   390638656  a0^4  a1^3  a2  a3  a4^9 - 237654  a1^8  a2  a3  a4^9 -   73669120  a0^5  a1  a2^2  a3  a4^9 -   3304524  a0  a1^6  a2^2  a3  a4^9 -   5096560  a0^2  a1^4  a2^3  a3  a4^9 +   8692672  a0^3  a1^2  a2^4  a3  a4^9 +   16430336  a0^4  a2^5  a3  a4^9 - 61362  a1^5  a2^5  a3  a4^9 +   43904  a0  a1^3  a2^6  a3  a4^9 - 44480  a0^2  a1  a2^7  a3  a4^9 -   426646720  a0^5  a1^2  a3^2  a4^9 + 1858104  a0  a1^7  a3^2  a4^9 +   414681600  a0^6  a2  a3^2  a4^9 +   13245552  a0^2  a1^5  a2  a3^2  a4^9 -   8555648  a0^3  a1^3  a2^2  a3^2  a4^9 -   6461184  a0^4  a1  a2^3  a3^2  a4^9 +   383752  a1^6  a2^3  a3^2  a4^9 -   207330  a0  a1^4  a2^4  a3^2  a4^9 +   593952  a0^2  a1^2  a2^5  a3^2  a4^9 -   378432  a0^3  a2^6  a3^2  a4^9 + 12766064  a0^3  a1^4  a3^3  a4^9 -   78953920  a0^4  a1^2  a2  a3^3  a4^9 - 31278  a1^7  a2  a3^3  a4^9 +   1565184  a0^5  a2^2  a3^3  a4^9 -   2203364  a0  a1^5  a2^2  a3^3  a4^9 +   112896  a0^2  a1^3  a2^3  a3^3  a4^9 +   2128832  a0^3  a1  a2^4  a3^3  a4^9 -   42544832  a0^5  a1  a3^4  a4^9 - 389246  a0  a1^6  a3^4  a4^9 -   646672  a0^2  a1^4  a2  a3^4  a4^9 +   7285104  a0^3  a1^2  a2^2  a3^4  a4^9 +   162240  a0^4  a2^3  a3^4  a4^9 + 1386320  a0^3  a1^3  a3^5  a4^9 +   2812896  a0^4  a1  a2  a3^5  a4^9 + 86432  a0^5  a3^6  a4^9 +   77742688  a0^4  a1^4  a4^10 - 154224  a1^9  a4^10 -   238653440  a0^5  a1^2  a2  a4^10 + 55728  a0  a1^7  a2  a4^10 +   71779840  a0^6  a2^2  a4^10 + 7490112  a0^2  a1^5  a2^2  a4^10 -   13786880  a0^3  a1^3  a2^3  a4^10 - 4954112  a0^4  a1  a2^4  a4^10 +   20634  a1^6  a2^4  a4^10 - 2160  a0  a1^4  a2^5  a4^10 -   79168  a0^2  a1^2  a2^6  a4^10 + 164864  a0^3  a2^7  a4^10 +   361669120  a0^6  a1  a3  a4^10 + 3306672  a0^2  a1^6  a3  a4^10 -   5020704  a0^3  a1^4  a2  a3  a4^10 +   9498624  a0^4  a1^2  a2^2  a3  a4^10 -   255420  a1^7  a2^2  a3  a4^10 - 28945920  a0^5  a2^3  a3  a4^10 +   258256  a0  a1^5  a2^3  a3  a4^10 -   445760  a0^2  a1^3  a2^4  a3  a4^10 -   217344  a0^3  a1  a2^5  a3  a4^10 -   32645504  a0^4  a1^3  a3^2  a4^10 + 24165  a1^8  a3^2  a4^10 +   101505536  a0^5  a1  a2  a3^2  a4^10 +   1521216  a0  a1^6  a2  a3^2  a4^10 +   2930736  a0^2  a1^4  a2^2  a3^2  a4^10 -   6483840  a0^3  a1^2  a2^3  a3^2  a4^10 +   912384  a0^4  a2^4  a3^2  a4^10 + 31353344  a0^6  a3^3  a4^10 +   832144  a0^2  a1^5  a3^3  a4^10 -   5186368  a0^3  a1^3  a2  a3^3  a4^10 -   6772224  a0^4  a1  a2^2  a3^3  a4^10 -   3041824  a0^4  a1^2  a3^4  a4^10 - 691456  a0^5  a2  a3^4  a4^10 +   38144000  a0^7  a4^11 - 20150976  a0^3  a1^5  a4^11 +   38797824  a0^4  a1^3  a2  a4^11 + 66744  a1^8  a2  a4^11 +   14883840  a0^5  a1  a2^2  a4^11 - 46224  a0  a1^6  a2^2  a4^11 -   239168  a0^2  a1^4  a2^3  a4^11 + 1232128  a0^3  a1^2  a2^4  a4^11 -   1014784  a0^4  a2^5  a4^11 + 35620352  a0^5  a1^2  a3  a4^11 -   393552  a0  a1^7  a3  a4^11 - 81299456  a0^6  a2  a3  a4^11 -   3191328  a0^2  a1^5  a2  a3  a4^11 +   3539968  a0^3  a1^3  a2^2  a3  a4^11 +   3961344  a0^4  a1  a2^3  a3  a4^11 -   137248  a0^3  a1^4  a3^2  a4^11 +   10523648  a0^4  a1^2  a2  a3^2  a4^11 +   704000  a0^5  a2^2  a3^2  a4^11 + 3419648  a0^5  a1  a3^3  a4^11 -   28561408  a0^6  a1  a4^12 + 787104  a0^2  a1^6  a4^12 +   1106688  a0^3  a1^4  a2  a4^12 - 5753344  a0^4  a1^2  a2^2  a4^12 +   1433600  a0^5  a2^3  a4^12 - 555520  a0^4  a1^3  a3  a4^12 -   9267200  a0^5  a1  a2  a3  a4^12 - 2205696  a0^6  a3^2  a4^12 +   444416  a0^5  a1^2  a4^13 + 5881856  a0^6  a2  a4^13"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "0e22705c-5156-4f00-a87f-486c2e849a45",
   "metadata": {},
   "outputs": [],
   "source": [
    "# BB  \n",
    "\n",
    "bb=-3906250 a0^6 + 80000 a0^2 a1^5 - 500000 a0^3 a1^3 a2 +   1031250 a0^4 a1 a2^2 - 21120 a1^6 a2^2 + 172000 a0 a1^4 a2^3 -   473750 a0^2 a1^2 a2^4 + 433750 a0^3 a2^5 + 1390 a1^3 a2^6 -   4410 a0 a1 a2^7 - 27 a2^10 - 250000 a0^4 a1^2 a3 + 56320 a1^7 a3 -   1718750 a0^5 a2 a3 - 476800 a0 a1^5 a2 a3 +   1380000 a0^2 a1^3 a2^2 a3 - 1312500 a0^3 a1 a2^3 a3 -   11120 a1^4 a2^4 a3 + 34210 a0 a1^2 a2^5 a3 + 7350 a0^2 a2^6 a3 +   360 a1 a2^8 a3 + 100000 a0^2 a1^4 a3^2 - 750000 a0^3 a1^2 a2 a3^2 +   1231250 a0^4 a2^2 a3^2 + 24224 a1^5 a2^2 a3^2 -   48400 a0 a1^3 a2^3 a3^2 - 126000 a0^2 a1 a2^4 a3^2 -   1658 a1^2 a2^6 a3^2 - 888 a0 a2^7 a3^2 - 412500 a0^4 a1 a3^3 -   13312 a1^6 a3^3 - 23200 a0 a1^4 a2 a3^3 +   245000 a0^2 a1^2 a2^2 a3^3 + 242500 a0^3 a2^3 a3^3 +   3100 a1^3 a2^4 a3^3 + 7224 a0 a1 a2^5 a3^3 - 4 a2^8 a3^3 +   103000 a0^2 a1^3 a3^4 - 776250 a0^3 a1 a2 a3^4 -   2120 a1^4 a2^2 a3^4 - 16890 a0 a1^2 a2^3 a3^4 -   7000 a0^2 a2^4 a3^4 + 48 a1 a2^6 a3^4 + 433750 a0^4 a3^5 +   128 a1^5 a3^5 + 12840 a0 a1^3 a2 a3^5 + 23940 a0^2 a1 a2^2 a3^5 -   184 a1^2 a2^4 a3^5 - 128 a0 a2^5 a3^5 - 26690 a0^2 a1^2 a3^6 +   7350 a0^3 a2 a3^6 + 238 a1^3 a2^2 a3^6 + 840 a0 a1 a2^3 a3^6 -   64 a1^4 a3^7 - 1166 a0 a1^2 a2 a3^7 - 888 a0^2 a2^2 a3^7 +   1764 a0^2 a1 a3^8 + a1^2 a2^2 a3^8 - 4 a0 a2^3 a3^8 - 4 a1^3 a3^9 +   18 a0 a1 a2 a3^9 - 27 a0^2 a3^10 + 4687500 a0^5 a1 a4 -   32000 a0 a1^6 a4 + 140000 a0^2 a1^4 a2 a4 -   225000 a0^3 a1^2 a2^2 a4 - 412500 a0^4 a2^3 a4 +   16288 a1^5 a2^3 a4 - 85700 a0 a1^3 a2^4 a4 +   118750 a0^2 a1 a2^5 a4 - 786 a1^2 a2^7 a4 + 1764 a0 a2^8 a4 +   500000 a0^3 a1^3 a3 a4 + 681250 a0^4 a1 a2 a3 a4 -   36992 a1^6 a2 a3 a4 + 92000 a0 a1^4 a2^2 a3 a4 +   268500 a0^2 a1^2 a2^3 a3 a4 - 776250 a0^3 a2^4 a3 a4 +   5946 a1^3 a2^5 a3 a4 - 11786 a0 a1 a2^6 a3 a4 + 18 a2^9 a3 a4 +   1031250 a0^5 a3^2 a4 + 246080 a0 a1^5 a3^2 a4 -   1366000 a0^2 a1^3 a2 a3^2 a4 + 1977500 a0^3 a1 a2^2 a3^2 a4 -   12080 a1^4 a2^3 a3^2 a4 + 5850 a0 a1^2 a2^4 a3^2 a4 +   23940 a0^2 a2^5 a3^2 a4 - 224 a1 a2^7 a3^2 a4 +   780000 a0^3 a1^2 a3^3 a4 - 1312500 a0^4 a2 a3^3 a4 +   7520 a1^5 a2 a3^3 a4 + 26240 a0 a1^3 a2^2 a3^3 a4 -   39100 a0^2 a1 a2^3 a3^3 a4 + 804 a1^2 a2^5 a3^3 a4 +   840 a0 a2^6 a3^3 a4 - 27280 a0 a1^4 a3^4 a4 +   48150 a0^2 a1^2 a2 a3^4 a4 - 126000 a0^3 a2^2 a3^4 a4 -   670 a1^3 a2^3 a3^4 a4 - 5360 a0 a1 a2^4 a3^4 a4 +   118750 a0^3 a1 a3^5 a4 - 280 a1^4 a2 a3^5 a4 +   5418 a0 a1^2 a2^2 a3^5 a4 + 7224 a0^2 a2^3 a3^5 a4 +   2972 a0 a1^3 a3^6 a4 - 11786 a0^2 a1 a2 a3^6 a4 -   12 a1^2 a2^3 a3^6 a4 + 48 a0 a2^4 a3^6 a4 - 4410 a0^3 a3^7 a4 +   50 a1^3 a2 a3^7 a4 - 224 a0 a1 a2^2 a3^7 a4 - 6 a0 a1^2 a3^8 a4 +   360 a0^2 a2 a3^8 a4 - 2243750 a0^4 a1^2 a4^2 - 19328 a1^7 a4^2 -   250000 a0^5 a2 a4^2 + 201120 a0 a1^5 a2 a4^2 -   596500 a0^2 a1^3 a2^2 a4^2 + 780000 a0^3 a1 a2^3 a4^2 -   3270 a1^4 a2^4 a4^2 + 13986 a0 a1^2 a2^5 a4^2 -   26690 a0^2 a2^6 a4^2 - 6 a1 a2^8 a4^2 - 272000 a0^2 a1^4 a3 a4^2 +   162500 a0^3 a1^2 a2 a3 a4^2 - 750000 a0^4 a2^2 a3 a4^2 +   1152 a1^5 a2^2 a3 a4^2 + 14260 a0 a1^3 a2^3 a3 a4^2 +   48150 a0^2 a1 a2^4 a3 a4^2 + 588 a1^2 a2^6 a3 a4^2 -   1166 a0 a2^7 a3 a4^2 - 225000 a0^4 a1 a3^2 a4^2 +   2464 a1^6 a3^2 a4^2 - 240 a0 a1^4 a2 a3^2 a4^2 -   309300 a0^2 a1^2 a2^2 a3^2 a4^2 + 245000 a0^3 a2^3 a3^2 a4^2 -   3560 a1^3 a2^4 a3^2 a4^2 + 5418 a0 a1 a2^5 a3^2 a4^2 +   a2^8 a3^2 a4^2 + 11000 a0^2 a1^3 a3^3 a4^2 +   268500 a0^3 a1 a2 a3^3 a4^2 + 4120 a1^4 a2^2 a3^3 a4^2 +   12080 a0 a1^2 a2^3 a3^3 a4^2 - 16890 a0^2 a2^4 a3^3 a4^2 -   12 a1 a2^6 a3^3 a4^2 - 473750 a0^4 a3^4 a4^2 + 216 a1^5 a3^4 a4^2 -   29230 a0 a1^3 a2 a3^4 a4^2 + 5850 a0^2 a1 a2^2 a3^4 a4^2 +   100 a1^2 a2^4 a3^4 a4^2 - 184 a0 a2^5 a3^4 a4^2 +   13986 a0^2 a1^2 a3^5 a4^2 + 34210 a0^3 a2 a3^5 a4^2 -   286 a1^3 a2^2 a3^5 a4^2 + 804 a0 a1 a2^3 a3^5 a4^2 -   34 a1^4 a3^6 a4^2 + 588 a0 a1^2 a2 a3^6 a4^2 -   1658 a0^2 a2^2 a3^6 a4^2 - 786 a0^2 a1 a3^7 a4^2 +   465000 a0^3 a1^3 a4^3 + 500000 a0^4 a1 a2 a4^3 +   14496 a1^6 a2 a4^3 - 79080 a0 a1^4 a2^2 a4^3 +   11000 a0^2 a1^2 a2^3 a4^3 + 103000 a0^3 a2^4 a4^3 -   774 a1^3 a2^5 a4^3 + 2972 a0 a1 a2^6 a4^3 - 4 a2^9 a4^3 -   500000 a0^5 a3 a4^3 - 135200 a0 a1^5 a3 a4^3 +   1079700 a0^2 a1^3 a2 a3 a4^3 - 1366000 a0^3 a1 a2^2 a3 a4^3 +   7340 a1^4 a2^3 a3 a4^3 - 29230 a0 a1^2 a2^4 a3 a4^3 +   12840 a0^2 a2^5 a3 a4^3 + 50 a1 a2^7 a3 a4^3 -   596500 a0^3 a1^2 a3^2 a4^3 + 1380000 a0^4 a2 a3^2 a4^3 -   8432 a1^5 a2 a3^2 a4^3 + 11820 a0 a1^3 a2^2 a3^2 a4^3 +   26240 a0^2 a1 a2^3 a3^2 a4^3 - 286 a1^2 a2^5 a3^2 a4^3 +   238 a0 a2^6 a3^2 a4^3 + 27680 a0 a1^4 a3^3 a4^3 +   14260 a0^2 a1^2 a2 a3^3 a4^3 - 48400 a0^3 a2^2 a3^3 a4^3 +   560 a1^3 a2^3 a3^3 a4^3 - 670 a0 a1 a2^4 a3^3 a4^3 -   85700 a0^3 a1 a3^4 a4^3 + 530 a1^4 a2 a3^4 a4^3 -   3560 a0 a1^2 a2^2 a3^4 a4^3 + 3100 a0^2 a2^3 a3^4 a4^3 -   774 a0 a1^3 a3^5 a4^3 + 5946 a0^2 a1 a2 a3^5 a4^3 +   1390 a0^3 a3^6 a4^3 - 15350 a0^2 a1^4 a4^4 -   272000 a0^3 a1^2 a2 a4^4 + 100000 a0^4 a2^2 a4^4 -   4974 a1^5 a2^2 a4^4 + 27680 a0 a1^3 a2^3 a4^4 -   27280 a0^2 a1 a2^4 a4^4 - 34 a1^2 a2^6 a4^4 - 64 a0 a2^7 a4^4 +   140000 a0^4 a1 a3 a4^4 + 3600 a1^6 a3 a4^4 -   16550 a0 a1^4 a2 a3 a4^4 - 240 a0^2 a1^2 a2^2 a3 a4^4 -   23200 a0^3 a2^3 a3 a4^4 + 530 a1^3 a2^4 a3 a4^4 -   280 a0 a1 a2^5 a3 a4^4 - 79080 a0^2 a1^3 a3^2 a4^4 +   92000 a0^3 a1 a2 a3^2 a4^4 - 2150 a1^4 a2^2 a3^2 a4^4 +   4120 a0 a1^2 a2^3 a3^2 a4^4 - 2120 a0^2 a2^4 a3^2 a4^4 +   172000 a0^4 a3^3 a4^4 - 292 a1^5 a3^3 a4^4 +   7340 a0 a1^3 a2 a3^3 a4^4 - 12080 a0^2 a1 a2^2 a3^3 a4^4 -   3270 a0^2 a1^2 a3^4 a4^4 - 11120 a0^3 a2 a3^4 a4^4 +   80000 a0^5 a4^5 + 22860 a0 a1^5 a4^5 - 135200 a0^2 a1^3 a2 a4^5 +   246080 a0^3 a1 a2^2 a4^5 - 292 a1^4 a2^3 a4^5 +   216 a0 a1^2 a2^4 a4^5 + 128 a0^2 a2^5 a4^5 +   201120 a0^3 a1^2 a3 a4^5 - 476800 a0^4 a2 a3 a4^5 +   2826 a1^5 a2 a3 a4^5 - 8432 a0 a1^3 a2^2 a3 a4^5 +   7520 a0^2 a1 a2^3 a3 a4^5 - 4974 a0 a1^4 a3^2 a4^5 +   1152 a0^2 a1^2 a2 a3^2 a4^5 + 24224 a0^3 a2^2 a3^2 a4^5 +   16288 a0^3 a1 a3^3 a4^5 - 32000 a0^4 a1 a4^6 - 1242 a1^6 a4^6 +   3600 a0 a1^4 a2 a4^6 + 2464 a0^2 a1^2 a2^2 a4^6 -   13312 a0^3 a2^3 a4^6 + 14496 a0^2 a1^3 a3 a4^6 -   36992 a0^3 a1 a2 a3 a4^6 - 21120 a0^4 a3^2 a4^6 -   19328 a0^3 a1^2 a4^7 + 56320 a0^4 a2 a4^7"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "fa6b7475-5a65-43f0-9545-56475077b6d2",
   "metadata": {},
   "outputs": [],
   "source": [
    "# BC   \n",
    "\n",
    "bc=-5000 a0^2 a1^2 + 6250 a0^3 a2 + 40 a1^3 a2^2 + 450 a0 a1 a2^3 -   27 a2^6 - 320 a1^4 a3 - 200 a0 a1^2 a2 a3 - 3000 a0^2 a2^2 a3 +   198 a1 a2^4 a3 + 3750 a0^2 a1 a3^2 - 434 a1^2 a2^2 a3^2 -   60 a0 a2^3 a3^2 + 224 a1^3 a3^3 + 330 a0 a1 a2 a3^3 - 4 a2^4 a3^3 -   675 a0^2 a3^4 + 24 a1 a2^2 a3^4 - 36 a1^2 a3^5 + 2000 a0 a1^3 a4 +   250 a0^2 a1 a2 a4 - 138 a1^2 a2^3 a4 - 180 a0 a2^4 a4 -   3750 a0^3 a3 a4 + 504 a1^3 a2 a3 a4 + 550 a0 a1 a2^2 a3 a4 +   18 a2^5 a3 a4 - 1380 a0 a1^2 a3^2 a4 + 2100 a0^2 a2 a3^2 a4 -   116 a1 a2^3 a3^2 a4 + 186 a1^2 a2 a3^3 a4 - 24 a0 a2^2 a3^3 a4 +   72 a0 a1 a3^4 a4 - 72 a1^4 a4^2 - 1170 a0 a1^2 a2 a4^2 +   1150 a0^2 a2^2 a4^2 - 6 a1 a2^4 a4^2 - 1950 a0^2 a1 a3 a4^2 +   114 a1^2 a2^2 a3 a4^2 + 154 a0 a2^3 a3 a4^2 - 282 a1^3 a3^2 a4^2 -   594 a0 a1 a2 a3^2 a4^2 + a2^4 a3^2 a4^2 + 450 a0^2 a3^3 a4^2 -   6 a1 a2^2 a3^3 a4^2 + 9 a1^2 a3^4 a4^2 + 1000 a0^3 a4^3 -   18 a1^3 a2 a4^3 + 12 a0 a1 a2^2 a4^3 - 4 a2^5 a4^3 +   1230 a0 a1^2 a3 a4^3 - 1320 a0^2 a2 a3 a4^3 + 26 a1 a2^3 a3 a4^3 -   42 a1^2 a2 a3^2 a4^3 + 6 a0 a2^2 a3^2 a4^3 - 18 a0 a1 a3^3 a4^3 +   240 a0^2 a1 a4^4 - 18 a1^2 a2^2 a4^4 - 32 a0 a2^3 a4^4 +   54 a1^3 a3 a4^4 + 120 a0 a1 a2 a3 a4^4 - 72 a0^2 a3^2 a4^4 -   216 a0 a1^2 a4^5 + 192 a0^2 a2 a4^5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "4091f913-b103-40cd-a6ee-dd828871d363",
   "metadata": {},
   "outputs": [],
   "source": [
    "# BD  \n",
    "\n",
    "bd=14250000 a0^4 a1^3 + 143360 a1^8 - 10312500 a0^5 a1 a2 -   460800 a0 a1^6 a2 + 1540000 a0^2 a1^4 a2^2 -   1425000 a0^3 a1^2 a2^3 - 365625 a0^4 a2^4 - 95472 a1^5 a2^4 +   84780 a0 a1^3 a2^5 - 214650 a0^2 a1 a2^6 + 22599 a1^2 a2^8 -   24786 a0 a2^9 - 1562500 a0^6 a3 - 608000 a0^2 a1^5 a3 +   1100000 a0^3 a1^3 a2 a3 + 6600000 a0^4 a1 a2^2 a3 +   378112 a1^6 a2^2 a3 - 247200 a0 a1^4 a2^3 a3 +   1510500 a0^2 a1^2 a2^4 a3 - 65250 a0^3 a2^5 a3 -   179712 a1^3 a2^6 a3 + 107406 a0 a1 a2^7 a3 + 2916 a2^10 a3 -   11337500 a0^4 a1^2 a3^2 - 304128 a1^7 a3^2 + 4562500 a0^5 a2 a3^2 +   424960 a0 a1^5 a2 a3^2 - 3953000 a0^2 a1^3 a2^2 a3^2 +   1357500 a0^3 a1 a2^3 a3^2 + 487620 a1^4 a2^4 a3^2 -   70164 a0 a1^2 a2^5 a3^2 + 234855 a0^2 a2^6 a3^2 -   26730 a1 a2^8 a3^2 + 1344000 a0^2 a1^4 a3^3 +   1315000 a0^3 a1^2 a2 a3^3 - 3050000 a0^4 a2^2 a3^3 -   545280 a1^5 a2^2 a3^3 - 12040 a0 a1^3 a2^3 a3^3 -   1353900 a0^2 a1 a2^4 a3^3 + 99792 a1^2 a2^6 a3^3 -   18198 a0 a2^7 a3^3 + 2468750 a0^4 a1 a3^4 + 257280 a1^6 a3^4 -   113280 a0 a1^4 a2 a3^4 + 2035800 a0^2 a1^2 a2^2 a3^4 +   459000 a0^3 a2^3 a3^4 - 204050 a1^3 a2^4 a3^4 +   92214 a0 a1 a2^5 a3^4 + 1593 a2^8 a3^4 - 782320 a0^2 a1^3 a3^5 -   646900 a0^3 a1 a2 a3^5 + 235344 a1^4 a2^2 a3^5 -   129052 a0 a1^2 a2^3 a3^5 + 56624 a0^2 a2^4 a3^5 -   13086 a1 a2^6 a3^5 - 132125 a0^4 a3^6 - 108224 a1^5 a3^6 +   55616 a0 a1^3 a2 a3^6 - 231024 a0^2 a1 a2^2 a3^6 +   38225 a1^2 a2^4 a3^6 - 3232 a0 a2^5 a3^6 + 162936 a0^2 a1^2 a3^7 +   46880 a0^3 a2 a3^7 - 48040 a1^3 a2^2 a3^7 + 13840 a0 a1 a2^3 a3^7 +   280 a2^6 a3^7 + 24384 a1^4 a3^8 - 12432 a0 a1^2 a2 a3^8 +   3984 a0^2 a2^2 a3^8 - 2000 a1 a2^4 a3^8 - 10752 a0^2 a1 a3^9 +   4440 a1^2 a2^2 a3^9 - 160 a0 a2^3 a3^9 - 2880 a1^3 a3^10 +   480 a0 a1 a2 a3^10 + 16 a2^4 a3^10 - 96 a1 a2^2 a3^11 +   144 a1^2 a3^12 - 11400000 a0^3 a1^4 a4 - 6787500 a0^4 a1^2 a2 a4 -   366592 a1^7 a2 a4 + 4125000 a0^5 a2^2 a4 + 489920 a0 a1^5 a2^2 a4 -   1609000 a0^2 a1^3 a2^3 a4 + 1432500 a0^3 a1 a2^4 a4 +   173988 a1^4 a2^5 a4 - 15876 a0 a1^2 a2^6 a4 + 85860 a0^2 a2^7 a4 -   13122 a1 a2^9 a4 + 8062500 a0^5 a1 a3 a4 + 519680 a0 a1^6 a3 a4 -   1292000 a0^2 a1^4 a2 a3 a4 - 4035000 a0^3 a1^2 a2^2 a3 a4 -   1762500 a0^4 a2^3 a3 a4 - 628896 a1^5 a2^3 a3 a4 -   463020 a0 a1^3 a2^4 a3 a4 - 396510 a0^2 a1 a2^5 a3 a4 +   85698 a1^2 a2^7 a3 a4 + 90882 a0 a2^8 a3 a4 +   8410000 a0^3 a1^3 a3^2 a4 - 3412500 a0^4 a1 a2 a3^2 a4 +   312832 a1^6 a2 a3^2 a4 + 1176240 a0 a1^4 a2^2 a3^2 a4 +   303900 a0^2 a1^2 a2^3 a3^2 a4 - 347250 a0^3 a2^4 a3^2 a4 -   119196 a1^3 a2^5 a3^2 a4 - 488916 a0 a1 a2^6 a3^2 a4 -   6804 a2^9 a3^2 a4 - 2737500 a0^5 a3^3 a4 - 792576 a0 a1^5 a3^3 a4 +   1804200 a0^2 a1^3 a2 a3^3 a4 - 1055500 a0^3 a1 a2^2 a3^3 a4 -   77320 a1^4 a2^3 a3^3 a4 + 766500 a0 a1^2 a2^4 a3^3 a4 -   303918 a0^2 a2^5 a3^3 a4 + 52110 a1 a2^7 a3^3 a4 -   2764000 a0^3 a1^2 a3^4 a4 + 2672500 a0^4 a2 a3^4 a4 +   59520 a1^5 a2 a3^4 a4 - 611400 a0 a1^3 a2^2 a3^4 a4 +   1345320 a0^2 a1 a2^3 a3^4 a4 - 132834 a1^2 a2^5 a3^4 a4 +   39546 a0 a2^6 a3^4 a4 + 380896 a0 a1^4 a3^5 a4 -   1116036 a0^2 a1^2 a2 a3^5 a4 - 567440 a0^3 a2^2 a3^5 a4 +   138980 a1^3 a2^3 a3^5 a4 - 196050 a0 a1 a2^4 a3^5 a4 -   2412 a2^7 a3^5 a4 + 493840 a0^3 a1 a3^6 a4 - 77088 a1^4 a2 a3^6 a4 +   257964 a0 a1^2 a2^2 a3^6 a4 - 43488 a0^2 a2^3 a3^6 a4 +   17176 a1 a2^5 a3^6 a4 - 98544 a0 a1^3 a3^7 a4 +   118752 a0^2 a1 a2 a3^7 a4 - 36860 a1^2 a2^3 a3^7 a4 +   4160 a0 a2^4 a3^7 a4 - 28128 a0^3 a3^8 a4 + 21120 a1^3 a2 a3^8 a4 -   16560 a0 a1 a2^2 a3^8 a4 - 208 a2^5 a3^8 a4 +   11760 a0 a1^2 a3^9 a4 - 480 a0^2 a2 a3^9 a4 + 1280 a1 a2^3 a3^9 a4 -   1968 a1^2 a2 a3^10 a4 + 96 a0 a2^2 a3^10 a4 - 288 a0 a1 a3^11 a4 +   625000 a0^6 a4^2 + 3663200 a0^2 a1^5 a4^2 +   11395000 a0^3 a1^3 a2 a4^2 - 1987500 a0^4 a1 a2^2 a4^2 +   312992 a1^6 a2^2 a4^2 - 69240 a0 a1^4 a2^3 a4^2 -   68550 a0^2 a1^2 a2^4 a4^2 - 260400 a0^3 a2^5 a4^2 -   65718 a1^3 a2^6 a4^2 - 53784 a0 a1 a2^7 a4^2 + 1458 a2^10 a4^2 +   7075000 a0^4 a1^2 a3 a4^2 + 301312 a1^7 a3 a4^2 -   7737500 a0^5 a2 a3 a4^2 - 999136 a0 a1^5 a2 a3 a4^2 +   6854600 a0^2 a1^3 a2^2 a3 a4^2 - 486000 a0^3 a1 a2^3 a3 a4^2 +   24120 a1^4 a2^4 a3 a4^2 + 441822 a0 a1^2 a2^5 a3 a4^2 -   288888 a0^2 a2^6 a3 a4^2 + 13446 a1 a2^8 a3 a4^2 -   3748200 a0^2 a1^4 a3^2 a4^2 - 2838000 a0^3 a1^2 a2 a3^2 a4^2 +   5928750 a0^4 a2^2 a3^2 a4^2 + 727320 a1^5 a2^2 a3^2 a4^2 -   431700 a0 a1^3 a2^3 a3^2 a4^2 + 2202060 a0^2 a1 a2^4 a3^2 a4^2 -   179307 a1^2 a2^6 a3^2 a4^2 - 98496 a0 a2^7 a3^2 a4^2 -   1557500 a0^4 a1 a3^3 a4^2 - 426240 a1^6 a3^3 a4^2 -   92760 a0 a1^4 a2 a3^3 a4^2 - 4296660 a0^2 a1^2 a2^2 a3^3 a4^2 -   106600 a0^3 a2^3 a3^3 a4^2 + 490480 a1^3 a2^4 a3^3 a4^2 +   486690 a0 a1 a2^5 a3^3 a4^2 + 5400 a2^8 a3^3 a4^2 +   1852580 a0^2 a1^3 a3^4 a4^2 + 1963700 a0^3 a1 a2 a3^4 a4^2 -   399480 a1^4 a2^2 a3^4 a4^2 - 563920 a0 a1^2 a2^3 a3^4 a4^2 +   73565 a0^2 a2^4 a3^4 a4^2 - 34080 a1 a2^6 a3^4 a4^2 -   484650 a0^4 a3^5 a4^2 + 203792 a1^5 a3^5 a4^2 +   151852 a0 a1^3 a2 a3^5 a4^2 - 39684 a0^2 a1 a2^2 a3^5 a4^2 +   43728 a1^2 a2^4 a3^5 a4^2 - 24216 a0 a2^5 a3^5 a4^2 -   269562 a0^2 a1^2 a3^6 a4^2 + 110432 a0^3 a2 a3^6 a4^2 +   45304 a1^3 a2^2 a3^6 a4^2 + 102020 a0 a1 a2^3 a3^6 a4^2 +   846 a2^6 a3^6 a4^2 - 45048 a1^4 a3^7 a4^2 -   79620 a0 a1^2 a2 a3^7 a4^2 + 2640 a0^2 a2^2 a3^7 a4^2 -   5036 a1 a2^4 a3^7 a4^2 + 11520 a0^2 a1 a3^8 a4^2 +   6174 a1^2 a2^2 a3^8 a4^2 - 1104 a0 a2^3 a3^8 a4^2 +   4008 a1^3 a3^9 a4^2 + 3408 a0 a1 a2 a3^9 a4^2 - 8 a2^4 a3^9 a4^2 +   144 a0^2 a3^10 a4^2 + 48 a1 a2^2 a3^10 a4^2 - 72 a1^2 a3^11 a4^2 -   2400000 a0^5 a1 a4^3 - 627008 a0 a1^6 a4^3 -   4376600 a0^2 a1^4 a2 a4^3 - 2952000 a0^3 a1^2 a2^2 a4^3 +   735000 a0^4 a2^3 a4^3 - 78072 a1^5 a2^3 a4^3 +   169540 a0 a1^3 a2^4 a4^3 + 176096 a0^2 a1 a2^5 a4^3 +   7020 a1^2 a2^7 a4^3 - 17064 a0 a2^8 a4^3 -   8651000 a0^3 a1^3 a3 a4^3 + 3307500 a0^4 a1 a2 a3 a4^3 -   506656 a1^6 a2 a3 a4^3 - 833640 a0 a1^4 a2^2 a3 a4^3 -   2751880 a0^2 a1^2 a2^3 a3 a4^3 + 510400 a0^3 a2^4 a3 a4^3 +   100114 a1^3 a2^5 a3 a4^3 + 256752 a0 a1 a2^6 a3 a4^3 -   1080 a2^9 a3 a4^3 + 3737500 a0^5 a3^2 a4^3 +   1333648 a0 a1^5 a3^2 a4^3 - 1618560 a0^2 a1^3 a2 a3^2 a4^3 +   311800 a0^3 a1 a2^2 a3^2 a4^3 - 413540 a1^4 a2^3 a3^2 a4^3 -   1175950 a0 a1^2 a2^4 a3^2 a4^3 + 296192 a0^2 a2^5 a3^2 a4^3 -   8820 a1 a2^7 a3^2 a4^3 + 3931200 a0^3 a1^2 a3^3 a4^3 -   5014500 a0^4 a2 a3^3 a4^3 - 7240 a1^5 a2 a3^3 a4^3 +   1533540 a0 a1^3 a2^2 a3^3 a4^3 - 2029560 a0^2 a1 a2^3 a3^3 a4^3 +   128220 a1^2 a2^5 a3^3 a4^3 + 30820 a0 a2^6 a3^3 a4^3 -   736320 a0 a1^4 a3^4 a4^3 + 2072940 a0^2 a1^2 a2 a3^4 a4^3 +   558720 a0^3 a2^2 a3^4 a4^3 - 327040 a1^3 a2^3 a3^4 a4^3 -   84720 a0 a1 a2^4 a3^4 a4^3 - 880 a2^7 a3^4 a4^3 -   1053644 a0^3 a1 a3^5 a4^3 + 137148 a1^4 a2 a3^5 a4^3 -   129840 a0 a1^2 a2^2 a3^5 a4^3 + 16020 a0^2 a2^3 a3^5 a4^3 +   3368 a1 a2^5 a3^5 a4^3 + 189520 a0 a1^3 a3^6 a4^3 -   156000 a0^2 a1 a2 a3^6 a4^3 + 8900 a1^2 a2^3 a3^6 a4^3 +   2848 a0 a2^4 a3^6 a4^3 + 37920 a0^3 a3^7 a4^3 -   33844 a1^3 a2 a3^7 a4^3 - 5004 a0 a1 a2^2 a3^7 a4^3 +   100 a2^5 a3^7 a4^3 - 13836 a0 a1^2 a3^8 a4^3 -   1440 a0^2 a2 a3^8 a4^3 - 616 a1 a2^3 a3^8 a4^3 +   948 a1^2 a2 a3^9 a4^3 - 48 a0 a2^2 a3^9 a4^3 +   144 a0 a1 a3^10 a4^3 - 815000 a0^4 a1^2 a4^4 - 28912 a1^7 a4^4 +   1787500 a0^5 a2 a4^4 + 1013692 a0 a1^5 a2 a4^4 +   822520 a0^2 a1^3 a2^2 a4^4 + 540600 a0^3 a1 a2^3 a4^4 +   25735 a1^4 a2^4 a4^4 - 156836 a0 a1^2 a2^5 a4^4 +   40168 a0^2 a2^6 a4^4 - 3240 a1 a2^8 a4^4 +   3453420 a0^2 a1^4 a3 a4^4 + 3954600 a0^3 a1^2 a2 a3 a4^4 -   3033000 a0^4 a2^2 a3 a4^4 + 89880 a1^5 a2^2 a3 a4^4 +   679600 a0 a1^3 a2^3 a3 a4^4 - 539080 a0^2 a1 a2^4 a3 a4^4 +   21480 a1^2 a2^6 a3 a4^4 + 34200 a0 a2^7 a3 a4^4 -   496000 a0^4 a1 a3^2 a4^4 + 265060 a1^6 a3^2 a4^4 -   199220 a0 a1^4 a2 a3^2 a4^4 + 4255140 a0^2 a1^2 a2^2 a3^2 a4^4 -   273460 a0^3 a2^3 a3^2 a4^4 - 145160 a1^3 a2^4 a3^2 a4^4 -   317520 a0 a1 a2^5 a3^2 a4^4 - 900 a2^8 a3^2 a4^4 -   1828960 a0^2 a1^3 a3^3 a4^4 - 1447840 a0^3 a1 a2 a3^3 a4^4 +   432620 a1^4 a2^2 a3^3 a4^4 + 899600 a0 a1^2 a2^3 a3^3 a4^4 -   78040 a0^2 a2^4 a3^3 a4^4 + 9340 a1 a2^6 a3^3 a4^4 +   1236825 a0^4 a3^4 a4^4 - 165890 a1^5 a3^4 a4^4 -   524680 a0 a1^3 a2 a3^4 a4^4 + 454590 a0^2 a1 a2^2 a3^4 a4^4 -   37545 a1^2 a2^4 a3^4 a4^4 + 4950 a0 a2^5 a3^4 a4^4 +   170580 a0^2 a1^2 a3^5 a4^4 - 194770 a0^3 a2 a3^5 a4^4 +   44436 a1^3 a2^2 a3^5 a4^4 - 47226 a0 a1 a2^3 a3^5 a4^4 -   428 a2^6 a3^5 a4^4 + 33019 a1^4 a3^6 a4^4 +   109164 a0 a1^2 a2 a3^6 a4^4 + 4695 a0^2 a2^2 a3^6 a4^4 +   2602 a1 a2^4 a3^6 a4^4 - 720 a0^2 a1 a3^7 a4^4 -   3480 a1^2 a2^2 a3^7 a4^4 + 558 a0 a2^3 a3^7 a4^4 -   1446 a1^3 a3^8 a4^4 - 1722 a0 a1 a2 a3^8 a4^4 + a2^4 a3^8 a4^4 -   72 a0^2 a3^9 a4^4 - 6 a1 a2^2 a3^9 a4^4 + 9 a1^2 a3^10 a4^4 +   1514560 a0^3 a1^3 a4^5 - 756300 a0^4 a1 a2 a4^5 +   56708 a1^6 a2 a4^5 - 337896 a0 a1^4 a2^2 a4^5 +   178024 a0^2 a1^2 a2^3 a4^5 - 124912 a0^3 a2^4 a4^5 -   17980 a1^3 a2^5 a4^5 - 19200 a0 a1 a2^6 a4^5 + 432 a2^9 a4^5 -   1410500 a0^5 a3 a4^5 - 824684 a0 a1^5 a3 a4^5 -   1259112 a0^2 a1^3 a2 a3 a4^5 - 441848 a0^3 a1 a2^2 a3 a4^5 +   56844 a1^4 a2^3 a3 a4^5 + 350428 a0 a1^2 a2^4 a3 a4^5 -   80576 a0^2 a2^5 a3 a4^5 + 1128 a1 a2^7 a3 a4^5 -   2282168 a0^3 a1^2 a3^2 a4^5 + 3174560 a0^4 a2 a3^2 a4^5 -   137356 a1^5 a2 a3^2 a4^5 - 1257416 a0 a1^3 a2^2 a3^2 a4^5 +   584940 a0^2 a1 a2^3 a3^2 a4^5 - 29472 a1^2 a2^5 a3^2 a4^5 -   18120 a0 a2^6 a3^2 a4^5 + 641468 a0 a1^4 a3^3 a4^5 -   1735224 a0^2 a1^2 a2 a3^3 a4^5 - 143308 a0^3 a2^2 a3^3 a4^5 +   104560 a1^3 a2^3 a3^3 a4^5 + 107040 a0 a1 a2^4 a3^3 a4^5 +   680 a2^7 a3^3 a4^5 + 818764 a0^3 a1 a3^4 a4^5 -   126204 a1^4 a2 a3^4 a4^5 - 130428 a0 a1^2 a2^2 a3^4 a4^5 -   11724 a0^2 a2^3 a3^4 a4^5 - 3610 a1 a2^5 a3^4 a4^5 -   132624 a0 a1^3 a3^5 a4^5 + 36738 a0^2 a1 a2 a3^5 a4^5 +   702 a1^2 a2^3 a3^5 a4^5 - 1926 a0 a2^4 a3^5 a4^5 -   19098 a0^3 a3^6 a4^5 + 12308 a1^3 a2 a3^6 a4^5 +   4764 a0 a1 a2^2 a3^6 a4^5 - 12 a2^5 a3^6 a4^5 +   4668 a0 a1^2 a3^7 a4^5 + 774 a0^2 a2 a3^7 a4^5 +   74 a1 a2^3 a3^7 a4^5 - 114 a1^2 a2 a3^8 a4^5 + 6 a0 a2^2 a3^8 a4^5 -   18 a0 a1 a3^9 a4^5 - 611912 a0^2 a1^4 a4^6 -   729352 a0^3 a1^2 a2 a4^6 + 454820 a0^4 a2^2 a4^6 -   23404 a1^5 a2^2 a4^6 - 12376 a0 a1^3 a2^3 a4^6 +   60632 a0^2 a1 a2^4 a4^6 + 1372 a1^2 a2^6 a4^6 - 3280 a0 a2^7 a4^6 +   442980 a0^4 a1 a3 a4^6 - 48864 a1^6 a3 a4^6 +   479540 a0 a1^4 a2 a3 a4^6 - 892104 a0^2 a1^2 a2^2 a3 a4^6 +   152344 a0^3 a2^3 a3 a4^6 + 20860 a1^3 a2^4 a3 a4^6 +   54840 a0 a1 a2^5 a3 a4^6 - 224 a2^8 a3 a4^6 +   1085712 a0^2 a1^3 a3^2 a4^6 + 548520 a0^3 a1 a2 a3^2 a4^6 -   102402 a1^4 a2^2 a3^2 a4^6 - 287524 a0 a1^2 a2^3 a3^2 a4^6 +   32508 a0^2 a2^4 a3^2 a4^6 + 8 a1 a2^6 a3^2 a4^6 -   977096 a0^4 a3^3 a4^6 + 80828 a1^5 a3^3 a4^6 +   475936 a0 a1^3 a2 a3^3 a4^6 - 172236 a0^2 a1 a2^2 a3^3 a4^6 +   10280 a1^2 a2^4 a3^3 a4^6 + 1096 a0 a2^5 a3^3 a4^6 -   22074 a0^2 a1^2 a3^4 a4^6 + 103924 a0^3 a2 a3^4 a4^6 -   22990 a1^3 a2^2 a3^4 a4^6 + 6840 a0 a1 a2^3 a3^4 a4^6 +   50 a2^6 a3^4 a4^6 - 9374 a1^4 a3^5 a4^6 -   37170 a0 a1^2 a2 a3^5 a4^6 - 2688 a0^2 a2^2 a3^5 a4^6 -   306 a1 a2^4 a3^5 a4^6 - 1092 a0^2 a1 a3^6 a4^6 +   417 a1^2 a2^2 a3^6 a4^6 - 68 a0 a2^3 a3^6 a4^6 +   156 a1^3 a3^7 a4^6 + 210 a0 a1 a2 a3^7 a4^6 + 9 a0^2 a3^8 a4^6 +   161200 a0^5 a4^7 + 129216 a0 a1^5 a4^7 + 346280 a0^2 a1^3 a2 a4^7 +   81872 a0^3 a1 a2^2 a4^7 + 544 a1^4 a2^3 a4^7 -   41392 a0 a1^2 a2^4 a4^7 + 5744 a0^2 a2^5 a4^7 - 192 a1 a2^7 a4^7 +   533528 a0^3 a1^2 a3 a4^7 - 828896 a0^4 a2 a3 a4^7 +   38460 a1^5 a2 a3 a4^7 + 231960 a0 a1^3 a2^2 a3 a4^7 -   65592 a0^2 a1 a2^3 a3 a4^7 + 888 a1^2 a2^5 a3 a4^7 +   2976 a0 a2^6 a3 a4^7 - 323076 a0 a1^4 a3^2 a4^7 +   514728 a0^2 a1^2 a2 a3^2 a4^7 - 21384 a0^3 a2^2 a3^2 a4^7 -   11380 a1^3 a2^3 a3^2 a4^7 - 29200 a0 a1 a2^4 a3^2 a4^7 -   80 a2^7 a3^2 a4^7 - 309640 a0^3 a1 a3^3 a4^7 +   38556 a1^4 a2 a3^3 a4^7 + 61812 a0 a1^2 a2^2 a3^3 a4^7 +   4056 a0^2 a2^3 a3^3 a4^7 + 440 a1 a2^5 a3^3 a4^7 +   36252 a0 a1^3 a3^4 a4^7 + 2148 a0^2 a1 a2 a3^4 a4^7 -   180 a1^2 a2^3 a3^4 a4^7 + 240 a0 a2^4 a3^4 a4^7 +   4188 a0^3 a3^5 a4^7 - 1294 a1^3 a2 a3^5 a4^7 -   624 a0 a1 a2^2 a3^5 a4^7 - 486 a0 a1^2 a3^6 a4^7 -   96 a0^2 a2 a3^6 a4^7 - 64448 a0^4 a1 a4^8 + 1656 a1^6 a4^8 -   97572 a0 a1^4 a2 a4^8 + 31128 a0^2 a1^2 a2^2 a4^8 -   19328 a0^3 a2^3 a4^8 - 1160 a1^3 a2^4 a4^8 - 1632 a0 a1 a2^5 a4^8 +   32 a2^8 a4^8 - 283128 a0^2 a1^3 a3 a4^8 - 92448 a0^3 a1 a2 a3 a4^8 +   4944 a1^4 a2^2 a3 a4^8 + 38408 a0 a1^2 a2^3 a3 a4^8 -   5376 a0^2 a2^4 a3 a4^8 - 64 a1 a2^6 a3 a4^8 +   355296 a0^4 a3^2 a4^8 - 19056 a1^5 a3^2 a4^8 -   138696 a0 a1^3 a2 a3^2 a4^8 + 16560 a0^2 a1 a2^2 a3^2 a4^8 -   980 a1^2 a2^4 a3^2 a4^8 - 208 a0 a2^5 a3^2 a4^8 -   6552 a0^2 a1^2 a3^3 a4^8 - 22880 a0^3 a2 a3^3 a4^8 +   2500 a1^3 a2^2 a3^3 a4^8 - 360 a0 a1 a2^3 a3^3 a4^8 +   889 a1^4 a3^4 a4^8 + 3768 a0 a1^2 a2 a3^4 a4^8 +   324 a0^2 a2^2 a3^4 a4^8 + 180 a0^2 a1 a3^5 a4^8 -   41696 a0^3 a1^2 a4^9 + 76544 a0^4 a2 a4^9 - 1692 a1^5 a2 a4^9 -   4656 a0 a1^3 a2^2 a4^9 + 4352 a0^2 a1 a2^3 a4^9 +   112 a1^2 a2^5 a4^9 - 192 a0 a2^6 a4^9 + 76524 a0 a1^4 a3 a4^9 -   51744 a0^2 a1^2 a2 a3 a4^9 + 11776 a0^3 a2^2 a3 a4^9 +   600 a1^3 a2^3 a3 a4^9 + 2560 a0 a1 a2^4 a3 a4^9 +   57152 a0^3 a1 a3^2 a4^9 - 3624 a1^4 a2 a3^2 a4^9 -   6408 a0 a1^2 a2^2 a3^2 a4^9 - 384 a0^2 a2^3 a3^2 a4^9 -   3352 a0 a1^3 a3^3 a4^9 - 864 a0^2 a1 a2 a3^3 a4^9 -   336 a0^3 a3^4 a4^9 + 25152 a0^2 a1^3 a4^10 + 4608 a0^3 a1 a2 a4^10 +   36 a1^4 a2^2 a4^10 - 2688 a0 a1^2 a2^3 a4^10 + 256 a0^2 a2^4 a4^10 -   61440 a0^4 a3 a4^10 + 1620 a1^5 a3 a4^10 +   12576 a0 a1^3 a2 a3 a4^10 + 1248 a0^2 a1^2 a3^2 a4^10 +   1792 a0^3 a2 a3^2 a4^10 - 6480 a0 a1^4 a4^11 +   768 a0^2 a1^2 a2 a4^11 - 1024 a0^3 a2^2 a4^11 -   4096 a0^3 a1 a3 a4^11 + 4096 a0^4 a4^12"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "e585ec25-a380-4da0-ad42-518414648aa9",
   "metadata": {},
   "outputs": [],
   "source": [
    "# BDA  \n",
    "\n",
    "bda=5078125000  a0^8  a1 + 4452000000  a0^4  a1^6 + 2949120  a1^11 -    7837500000  a0^5  a1^4  a2 + 64512000  a0  a1^9  a2 +    6796875000  a0^6  a1^2  a2^2 - 43200000  a0^2  a1^7  a2^2 -    292968750  a0^7  a2^3 + 317000000  a0^3  a1^5  a2^3 -    900125000  a0^4  a1^3  a2^4 - 5584640  a1^8  a2^4 +    839437500  a0^5  a1  a2^5 - 34794080  a0  a1^6  a2^5 +    37321000  a0^2  a1^4  a2^6 - 103518750  a0^3  a1^2  a2^7 +    77175000  a0^4  a2^8 + 1485216  a1^5  a2^8 -    5161320  a0  a1^3  a2^9 + 3586680  a0^2  a1  a2^10 +    577368  a1^2  a2^12 - 275562  a0  a2^13 -    15265625000  a0^6  a1^3  a3 - 341760000  a0^2  a1^8  a3 +    7089843750  a0^7  a1  a2  a3 + 124800000  a0^3  a1^6  a2  a3 +    3079125000  a0^4  a1^4  a2^2  a3 + 17541120  a1^9  a2^2  a3 -    4558593750  a0^5  a1^2  a2^3  a3 + 208256000  a0  a1^7  a2^3  a3 +    2130468750  a0^6  a2^4  a3 + 92733000  a0^2  a1^5  a2^4  a3 +    289201250  a0^3  a1^3  a2^5  a3 - 115856250  a0^4  a1  a2^6  a3 -    11968872  a1^6  a2^6  a3 - 5094690  a0  a1^4  a2^7  a3 +    27531750  a0^2  a1^2  a2^8  a3 - 32424750  a0^3  a2^9  a3 -    5086962  a1^3  a2^10  a3 - 389286  a0  a1  a2^11  a3 +    39366  a2^14  a3 - 263671875  a0^8  a3^2 -    2077200000  a0^4  a1^5  a3^2 - 1277952  a1^10  a3^2 +    4093125000  a0^5  a1^3  a2  a3^2 - 249907200  a0  a1^8  a2  a3^2 -    8974218750  a0^6  a1  a2^2  a3^2 -    691968000  a0^2  a1^6  a2^2  a3^2 -    1054450000  a0^3  a1^4  a2^3  a3^2 +    872943750  a0^4  a1^2  a2^4  a3^2 + 26178432  a1^7  a2^4  a3^2 -    1263600000  a0^5  a2^5  a3^2 + 161952648  a0  a1^5  a2^5  a3^2 -    130762350  a0^2  a1^3  a2^6  a3^2 +    161458500  a0^3  a1  a2^7  a3^2 + 16843473  a1^4  a2^8  a3^2 +    10426086  a0  a1^2  a2^9  a3^2 + 9216162  a0^2  a2^10  a3^2 -    323676  a1  a2^12  a3^2 + 8700781250  a0^6  a1^2  a3^3 +    623168000  a0^2  a1^7  a3^3 - 2187500000  a0^7  a2  a3^3 +    1411200000  a0^3  a1^5  a2  a3^3 +    791268750  a0^4  a1^3  a2^2  a3^3 - 8861184  a1^8  a2^2  a3^3 +    1158968750  a0^5  a1  a2^3  a3^3 -    363758080  a0  a1^6  a2^3  a3^3 -    75263250  a0^2  a1^4  a2^4  a3^3 -    383799750  a0^3  a1^2  a2^5  a3^3 - 33168750  a0^4  a2^6  a3^3 -    28318878  a1^5  a2^6  a3^3 - 24965532  a0  a1^3  a2^7  a3^3 -    69919740  a0^2  a1  a2^8  a3^3 + 1341846  a1^2  a2^10  a3^3 -    912708  a0  a2^11  a3^3 - 1877850000  a0^4  a1^4  a3^4 -    6848512  a1^9  a3^4 - 1427062500  a0^5  a1^2  a2  a3^4 +    225661440  a0  a1^7  a2  a3^4 + 1680781250  a0^6  a2^2  a3^4 +    492981600  a0^2  a1^5  a2^2  a3^4 +    847790000  a0^3  a1^3  a2^3  a3^4 +    259068750  a0^4  a1  a2^4  a3^4 + 30087280  a1^6  a2^4  a3^4 -    4059876  a0  a1^4  a2^5  a3^4 + 218478870  a0^2  a1^2  a2^6  a3^4 -    6775200  a0^3  a2^7  a3^4 - 4712472  a1^3  a2^8  a3^4 +    6725592  a0  a1  a2^9  a3^4 + 53217  a2^12  a3^4 -    970562500  a0^6  a1  a3^5 - 345329280  a0^2  a1^6  a3^5 -    770064000  a0^3  a1^4  a2  a3^5 -    947343750  a0^4  a1^2  a2^2  a3^5 - 21761664  a1^7  a2^2  a3^5 -    82762500  a0^5  a2^3  a3^5 + 80347776  a0  a1^5  a2^3  a3^5 -    310548570  a0^2  a1^3  a2^4  a3^5 + 1539510  a0^3  a1  a2^5  a3^5 +    12259464  a1^4  a2^6  a3^5 - 19726794  a0  a1^2  a2^7  a3^5 +    3902256  a0^2  a2^8  a3^5 - 492966  a1  a2^10  a3^5 +    1191120000  a0^4  a1^3  a3^6 + 9936896  a1^8  a3^6 -    20700000  a0^5  a1  a2  a3^6 - 73538432  a0  a1^6  a2  a3^6 +    101618160  a0^2  a1^4  a2^2  a3^6 +    52873000  a0^3  a1^2  a2^3  a3^6 - 26896000  a0^4  a2^4  a3^6 -    18512032  a1^5  a2^4  a3^6 + 32818688  a0  a1^3  a2^5  a3^6 -    23803122  a0^2  a1  a2^6  a3^6 + 1888497  a1^2  a2^8  a3^6 -    426438  a0  a2^9  a3^6 - 33412500  a0^6  a3^7 +    59392608  a0^2  a1^5  a3^7 + 22130400  a0^3  a1^3  a2  a3^7 +    87088500  a0^4  a1  a2^2  a3^7 + 15677024  a1^6  a2^2  a3^7 -    34493504  a0  a1^4  a2^3  a3^7 + 51552726  a0^2  a1^2  a2^4  a3^7 -    137996  a0^3  a2^5  a3^7 - 4218806  a1^3  a2^6  a3^7 +    3015078  a0  a1  a2^7  a3^7 + 23382  a2^10  a3^7 -    185484750  a0^4  a1^2  a3^8 - 5915392  a1^7  a3^8 +    46500000  a0^5  a2  a3^8 + 18150144  a0  a1^5  a2  a3^8 -    42212412  a0^2  a1^3  a2^2  a3^8 - 5559140  a0^3  a1  a2^3  a3^8 +    6202794  a1^4  a2^4  a3^8 - 7704984  a0  a1^2  a2^5  a3^8 +    567279  a0^2  a2^6  a3^8 - 207840  a1  a2^8  a3^8 +    1447584  a0^2  a1^4  a3^9 + 13780820  a0^3  a1^2  a2  a3^9 -    1976200  a0^4  a2^2  a3^9 - 5294304  a1^5  a2^2  a3^9 +    8882212  a0  a1^3  a2^3  a3^9 - 2526756  a0^2  a1  a2^4  a3^9 +    704118  a1^2  a2^6  a3^9 - 77142  a0  a2^7  a3^9 +    5186080  a0^4  a1  a3^10 + 1993344  a1^6  a3^10 -    4150944  a0  a1^4  a2  a3^10 + 3170622  a0^2  a1^2  a2^2  a3^10 -    1472  a0^3  a2^3  a3^10 - 1186780  a1^3  a2^4  a3^10 +    464406  a0  a1  a2^5  a3^10 + 4665  a2^8  a3^10 -    883464  a0^2  a1^3  a3^11 - 273936  a0^3  a1  a2  a3^11 +    1082040  a1^4  a2^2  a3^11 - 874620  a0  a1^2  a2^3  a3^11 +    31920  a0^2  a2^4  a3^11 - 37710  a1  a2^6  a3^11 +    280192  a0^4  a3^12 - 423072  a1^5  a3^12 +    527520  a0  a1^3  a2  a3^12 - 84720  a0^2  a1  a2^2  a3^12 +    106561  a1^2  a2^4  a3^12 - 5984  a0  a2^5  a3^12 +    23640  a0^2  a1^2  a3^13 - 640  a0^3  a2  a3^13 -    125112  a1^3  a2^2  a3^13 + 27920  a0  a1  a2^3  a3^13 +    440  a2^6  a3^13 + 56592  a1^4  a3^14 -    29904  a0  a1^2  a2  a3^14 + 528  a0^2  a2^2  a3^14 -    3120  a1  a2^4  a3^14 - 384  a0^2  a1  a3^15 +    6840  a1^2  a2^2  a3^15 - 160  a0  a2^3  a3^15 -    4320  a1^3  a3^16 + 480  a0  a1  a2  a3^16 + 16  a2^4  a3^16 -    96  a1  a2^2  a3^17 + 144  a1^2  a3^18 -    8125000000  a0^7  a1^2  a4 - 3561600000  a0^3  a1^7  a4 -    2031250000  a0^8  a2  a4 - 2847300000  a0^4  a1^5  a2  a4 -    25878528  a1^10  a2  a4 + 4383750000  a0^5  a1^3  a2^2  a4 -    214963200  a0  a1^8  a2^2  a4 - 5027343750  a0^6  a1  a2^3  a4 -    69240000  a0^2  a1^6  a2^3  a4 + 86100000  a0^3  a1^4  a2^4  a4 +    240712500  a0^4  a1^2  a2^5  a4 + 24829664  a1^7  a2^5  a4 -    335775000  a0^5  a2^6  a4 + 68577392  a0  a1^5  a2^6  a4 +    2397650  a0^2  a1^3  a2^7  a4 + 21075000  a0^3  a1  a2^8  a4 -    1938168  a1^4  a2^9  a4 + 4758912  a0  a1^2  a2^10  a4 -    1434672  a0^2  a2^11  a4 - 406782  a1  a2^13  a4 +    23021250000  a0^5  a1^4  a3  a4 + 97996800  a0  a1^9  a3  a4 +    236718750  a0^6  a1^2  a2  a3  a4 +    1070592000  a0^2  a1^7  a2  a3  a4 -    2308593750  a0^7  a2^2  a3  a4 -    3333420000  a0^3  a1^5  a2^2  a3  a4 +    1792293750  a0^4  a1^3  a2^3  a3  a4 -    91396096  a1^8  a2^3  a3  a4 - 1428000000  a0^5  a1  a2^4  a3  a4 -    515827760  a0  a1^6  a2^4  a3  a4 -    493342350  a0^2  a1^4  a2^5  a3  a4 +    180422250  a0^3  a1^2  a2^6  a3  a4 -    324097500  a0^4  a2^7  a3  a4 + 22615194  a1^5  a2^7  a3  a4 +    25009932  a0  a1^3  a2^8  a3  a4 -    24090630  a0^2  a1  a2^9  a3  a4 + 2025162  a1^2  a2^11  a3  a4 +    2305098  a0  a2^12  a3  a4 - 3832031250  a0^7  a1  a3^2  a4 +    1586880000  a0^3  a1^6  a3^2  a4 -    3633675000  a0^4  a1^4  a2  a3^2  a4 +    34043904  a1^9  a2  a3^2  a4 +    14062781250  a0^5  a1^2  a2^2  a3^2  a4 +    701629440  a0  a1^7  a2^2  a3^2  a4 -    1523437500  a0^6  a2^3  a3^2  a4 +    2070834000  a0^2  a1^5  a2^3  a3^2  a4 +    121161250  a0^3  a1^3  a2^4  a3^2  a4 +    982327500  a0^4  a1  a2^5  a3^2  a4 -    62602200  a1^6  a2^5  a3^2  a4 -    250202658  a0  a1^4  a2^6  a3^2  a4 -    72112680  a0^2  a1^2  a2^7  a3^2  a4 +    110510250  a0^3  a2^8  a3^2  a4 + 1486998  a1^3  a2^9  a3^2  a4 -    9458046  a0  a1  a2^10  a3^2  a4 - 201204  a2^13  a3^2  a4 -    12896812500  a0^5  a1^3  a3^3  a4 - 99322880  a0  a1^8  a3^3  a4 +    6870937500  a0^6  a1  a2  a3^3  a4 -    1761228800  a0^2  a1^6  a2  a3^3  a4 -    1557405000  a0^3  a1^4  a2^2  a3^3  a4 -    4203556250  a0^4  a1^2  a2^3  a3^3  a4 +    38279168  a1^7  a2^3  a3^3  a4 + 3327212500  a0^5  a2^4  a3^3  a4 +    417266748  a0  a1^5  a2^4  a3^3  a4 +    821445510  a0^2  a1^3  a2^5  a3^3  a4 -    344550900  a0^3  a1  a2^6  a3^3  a4 -    19217808  a1^4  a2^7  a3^3  a4 +    1625670  a0  a1^2  a2^8  a3^3  a4 -    27329076  a0^2  a2^9  a3^3  a4 + 1439532  a1  a2^11  a3^3  a4 +    1312500000  a0^7  a3^4  a4 + 655560000  a0^3  a1^5  a3^4  a4 +    3482100000  a0^4  a1^3  a2  a3^4  a4 -    9844224  a1^8  a2  a3^4  a4 -    2961431250  a0^5  a1  a2^2  a3^4  a4 -    174280128  a0  a1^6  a2^2  a3^4  a4 -    1314005400  a0^2  a1^4  a2^3  a3^4  a4 -    73203750  a0^3  a1^2  a2^4  a3^4  a4 +    15780000  a0^4  a2^5  a3^4  a4 + 30550464  a1^5  a2^5  a3^4  a4 +    23959488  a0  a1^3  a2^6  a3^4  a4 +    164896776  a0^2  a1  a2^7  a3^4  a4 -    3741228  a1^2  a2^9  a3^4  a4 + 3333636  a0  a2^10  a3^4  a4 +    2020912500  a0^5  a1^2  a3^5  a4 + 2734848  a0  a1^7  a3^5  a4 -    1628712500  a0^6  a2  a3^5  a4 +    699250752  a0^2  a1^5  a2  a3^5  a4 +    463955400  a0^3  a1^3  a2^2  a3^5  a4 +    218872500  a0^4  a1  a2^3  a3^5  a4 -    27346368  a1^6  a2^3  a3^5  a4 -    24296496  a0  a1^4  a2^4  a3^5  a4 -    414789354  a0^2  a1^2  a2^5  a3^5  a4 +    27840036  a0^3  a2^6  a3^5  a4 + 6950082  a1^3  a2^7  a3^5  a4 -    22097664  a0  a1  a2^8  a3^5  a4 - 185976  a2^11  a3^5  a4 -    490857600  a0^3  a1^4  a3^6  a4 -    271831500  a0^4  a1^2  a2  a3^6  a4 + 9023616  a1^7  a2  a3^6  a4 +    157252500  a0^5  a2^2  a3^6  a4 -    8781024  a0  a1^5  a2^2  a3^6  a4 +    551003712  a0^2  a1^3  a2^3  a3^6  a4 -    25400130  a0^3  a1  a2^4  a3^6  a4 -    13673744  a1^4  a2^5  a3^6  a4 +    52991358  a0  a1^2  a2^6  a3^6  a4 -    9209580  a0^2  a2^7  a3^6  a4 + 1532286  a1  a2^9  a3^6  a4 +    52515000  a0^5  a1  a3^7  a4 + 20366016  a0  a1^6  a3^7  a4 -    254005248  a0^2  a1^4  a2  a3^7  a4 -    191398680  a0^3  a1^2  a2^2  a3^7  a4 +    29715000  a0^4  a2^3  a3^7  a4 + 13702720  a1^5  a2^3  a3^7  a4 -    63887548  a0  a1^3  a2^4  a3^7  a4 +    44531856  a0^2  a1  a2^5  a3^7  a4 -    4605234  a1^2  a2^7  a3^7  a4 + 1096734  a0  a2^8  a3^7  a4 +    135109560  a0^3  a1^3  a3^8  a4 - 2618400  a0^4  a1  a2  a3^8  a4 -    5879360  a1^6  a2  a3^8  a4 + 42672984  a0  a1^4  a2^2  a3^8  a4 -    69736164  a0^2  a1^2  a2^3  a3^8  a4 +    2637644  a0^3  a2^4  a3^8  a4 + 6804228  a1^3  a2^5  a3^8  a4 -    6726252  a0  a1  a2^6  a3^8  a4 - 57156  a2^9  a3^8  a4 -    27900000  a0^5  a3^9  a4 - 11469120  a0  a1^5  a3^9  a4 +    40070268  a0^2  a1^3  a2  a3^9  a4 +    562756  a0^3  a1  a2^2  a3^9  a4 - 6074540  a1^4  a2^3  a3^9  a4 +    13467000  a0  a1^2  a2^4  a3^9  a4 -    1031502  a0^2  a2^5  a3^9  a4 + 449766  a1  a2^7  a3^9  a4 -    12417356  a0^3  a1^2  a3^10  a4 + 297008  a0^4  a2  a3^10  a4 +    2399328  a1^5  a2  a3^10  a4 -    10614720  a0  a1^3  a2^2  a3^10  a4 +    3528600  a0^2  a1  a2^3  a3^10  a4 -    1203570  a1^2  a2^5  a3^10  a4 + 138234  a0  a2^6  a3^10  a4 +    2843952  a0  a1^4  a3^11  a4 - 2580228  a0^2  a1^2  a2  a3^11  a4 +    112224  a0^3  a2^2  a3^11  a4 + 1291932  a1^3  a2^3  a3^11  a4 -    706290  a0  a1  a2^4  a3^11  a4 - 7308  a2^7  a3^11  a4 -    59792  a0^3  a1  a3^12  a4 - 557808  a1^4  a2  a3^12  a4 +    975180  a0  a1^2  a2^2  a3^12  a4 - 42720  a0^2  a2^3  a3^12  a4 +    51704  a1  a2^5  a3^12  a4 - 325968  a0  a1^3  a3^13  a4 +    83136  a0^2  a1  a2  a3^13  a4 - 111196  a1^2  a2^3  a3^13  a4 +    6784  a0  a2^4  a3^13  a4 + 384  a0^3  a3^14  a4 +    65568  a1^3  a2  a3^14  a4 - 26544  a0  a1  a2^2  a3^14  a4 -    336  a2^5  a3^14  a4 + 18096  a0  a1^2  a3^15  a4 -    480  a0^2  a2  a3^15  a4 + 2048  a1  a2^3  a3^15  a4 -    3120  a1^2  a2  a3^16  a4 + 96  a0  a2^2  a3^16  a4 -    288  a0  a1  a3^17  a4 + 11793750000  a0^6  a1^3  a4^2 +    1205184000  a0^2  a1^8  a4^2 + 2039062500  a0^7  a1  a2  a4^2 +    6075240000  a0^3  a1^6  a2  a4^2 -    576225000  a0^4  a1^4  a2^2  a4^2 + 66236928  a1^9  a2^2  a4^2 +    2209593750  a0^5  a1^2  a2^3  a4^2 +    274486720  a0  a1^7  a2^3  a4^2 + 153281250  a0^6  a2^4  a4^2 +    20164800  a0^2  a1^5  a2^4  a4^2 -    280845500  a0^3  a1^3  a2^5  a4^2 +    117945000  a0^4  a1  a2^6  a4^2 - 36831720  a1^6  a2^6  a4^2 -    67019046  a0  a1^4  a2^7  a4^2 - 18773790  a0^2  a1^2  a2^8  a4^2 +    8754900  a0^3  a2^9  a4^2 + 3109428  a1^3  a2^10  a4^2 -    1460916  a0  a1  a2^11  a4^2 + 65610  a2^14  a4^2 +    820312500  a0^8  a3  a4^2 - 8994675000  a0^4  a1^5  a3  a4^2 -    1013760  a1^10  a3  a4^2 - 24463781250  a0^5  a1^3  a2  a3  a4^2 -    61608960  a0  a1^8  a2  a3  a4^2 +    13225312500  a0^6  a1  a2^2  a3  a4^2 +    117087600  a0^2  a1^6  a2^2  a3  a4^2 +    3356742500  a0^3  a1^4  a2^3  a3  a4^2 -    1420800000  a0^4  a1^2  a2^4  a3  a4^2 +    139629288  a1^7  a2^4  a3  a4^2 +    1900875000  a0^5  a2^5  a3  a4^2 +    464660358  a0  a1^5  a2^5  a3  a4^2 +    440122020  a0^2  a1^3  a2^6  a3  a4^2 -    122276700  a0^3  a1  a2^7  a3  a4^2 -    33357912  a1^4  a2^8  a3  a4^2 -    32805438  a0  a1^2  a2^9  a3  a4^2 +    2179614  a0^2  a2^10  a3  a4^2 + 804816  a1  a2^12  a3  a4^2 -    7829531250  a0^6  a1^2  a3^2  a4^2 -    1545043200  a0^2  a1^7  a3^2  a4^2 +    4776562500  a0^7  a2  a3^2  a4^2 -    144174000  a0^3  a1^5  a2  a3^2  a4^2 -    6687037500  a0^4  a1^3  a2^2  a3^2  a4^2 -    38552064  a1^8  a2^2  a3^2  a4^2 -    4388212500  a0^5  a1  a2^3  a3^2  a4^2 -    340945008  a0  a1^6  a2^3  a3^2  a4^2 -    1276852950  a0^2  a1^4  a2^4  a3^2  a4^2 -    329828100  a0^3  a1^2  a2^5  a3^2  a4^2 +    523941750  a0^4  a2^6  a3^2  a4^2 +    86633652  a1^5  a2^6  a3^2  a4^2 +    184519464  a0  a1^3  a2^7  a3^2  a4^2 +    144640386  a0^2  a1  a2^8  a3^2  a4^2 -    8239644  a1^2  a2^10  a3^2  a4^2 - 5311494  a0  a2^11  a3^2  a4^2 +    10543068750  a0^4  a1^4  a3^3  a4^2 + 10676736  a1^9  a3^3  a4^2 -    2538843750  a0^5  a1^2  a2  a3^3  a4^2 -    270873600  a0  a1^7  a2  a3^3  a4^2 -    2692343750  a0^6  a2^2  a3^3  a4^2 -    71825100  a0^2  a1^5  a2^2  a3^3  a4^2 +    1425489000  a0^3  a1^3  a2^3  a3^3  a4^2 -    1870185000  a0^4  a1  a2^4  a3^3  a4^2 -    49553858  a1^6  a2^4  a3^3  a4^2 -    124695264  a0  a1^4  a2^5  a3^3  a4^2 -    587631600  a0^2  a1^2  a2^6  a3^3  a4^2 -    185474100  a0^3  a2^7  a3^3  a4^2 +    18736740  a1^3  a2^8  a3^3  a4^2 +    22428738  a0  a1  a2^9  a3^3  a4^2 + 411642  a2^12  a3^3  a4^2 -    1038906250  a0^6  a1  a3^4  a4^2 +    1022359200  a0^2  a1^6  a3^4  a4^2 +    426171000  a0^3  a1^4  a2  a3^4  a4^2 +    5069343750  a0^4  a1^2  a2^2  a3^4  a4^2 +    42250848  a1^7  a2^2  a3^4  a4^2 -    3234843750  a0^5  a2^3  a3^4  a4^2 -    189478416  a0  a1^5  a2^3  a3^4  a4^2 +    462094320  a0^2  a1^3  a2^4  a3^4  a4^2 +    640082100  a0^3  a1  a2^5  a3^4  a4^2 -    17107944  a1^4  a2^6  a3^4  a4^2 -    11803068  a0  a1^2  a2^7  a3^4  a4^2 +    33004638  a0^2  a2^8  a3^4  a4^2 - 2601396  a1  a2^10  a3^4  a4^2 -    4913774250  a0^4  a1^3  a3^5  a4^2 - 21168768  a1^8  a3^5  a4^2 +    1995401250  a0^5  a1  a2  a3^5  a4^2 +    137381376  a0  a1^6  a2  a3^5  a4^2 +    100283904  a0^2  a1^4  a2^2  a3^5  a4^2 -    404972940  a0^3  a1^2  a2^3  a3^5  a4^2 -    2894100  a0^4  a2^4  a3^5  a4^2 +    33848472  a1^5  a2^4  a3^5  a4^2 -    19496862  a0  a1^3  a2^5  a3^5  a4^2 -    131592006  a0^2  a1  a2^6  a3^5  a4^2 +    3608640  a1^2  a2^8  a3^5  a4^2 - 4557924  a0  a2^9  a3^5  a4^2 +    582168750  a0^6  a3^6  a4^2 - 228817248  a0^2  a1^5  a3^6  a4^2 +    161080320  a0^3  a1^3  a2  a3^6  a4^2 -    410726700  a0^4  a1  a2^2  a3^6  a4^2 -    31038896  a1^6  a2^2  a3^6  a4^2 +    24317888  a0  a1^4  a2^3  a3^6  a4^2 +    154854210  a0^2  a1^2  a2^4  a3^6  a4^2 -    44645650  a0^3  a2^5  a3^6  a4^2 +    2857344  a1^3  a2^6  a3^6  a4^2 +    25237548  a0  a1  a2^7  a3^6  a4^2 + 241794  a2^10  a3^6  a4^2 +    648843150  a0^4  a1^2  a3^7  a4^2 + 14185568  a1^7  a3^7  a4^2 -    253654500  a0^5  a2  a3^7  a4^2 -    26450016  a0  a1^5  a2  a3^7  a4^2 -    100199820  a0^2  a1^3  a2^2  a3^7  a4^2 +    112942876  a0^3  a1  a2^3  a3^7  a4^2 -    6652290  a1^4  a2^4  a3^7  a4^2 -    41302338  a0  a1^2  a2^5  a3^7  a4^2 +    8618454  a0^2  a2^6  a3^7  a4^2 - 1739664  a1  a2^8  a3^7  a4^2 +    30457404  a0^2  a1^4  a3^8  a4^2 -    14790120  a0^3  a1^2  a2  a3^8  a4^2 -    19105500  a0^4  a2^2  a3^8  a4^2 +    9514980  a1^5  a2^2  a3^8  a4^2 +    24497940  a0  a1^3  a2^3  a3^8  a4^2 -    30598290  a0^2  a1  a2^4  a3^8  a4^2 +    3726255  a1^2  a2^6  a3^8  a4^2 - 1009200  a0  a2^7  a3^8  a4^2 -    6008800  a0^4  a1  a3^9  a4^2 - 5062656  a1^6  a3^9  a4^2 -    5544948  a0  a1^4  a2  a3^9  a4^2 +    25869072  a0^2  a1^2  a2^2  a3^9  a4^2 -    3271836  a0^3  a2^3  a3^9  a4^2 - 1946290  a1^3  a2^4  a3^9  a4^2 +    5069130  a0  a1  a2^5  a3^9  a4^2 + 45708  a2^8  a3^9  a4^2 -    4408632  a0^2  a1^3  a3^10  a4^2 +    5715804  a0^3  a1  a2  a3^10  a4^2 -    631746  a1^4  a2^2  a3^10  a4^2 -    6648960  a0  a1^2  a2^3  a3^10  a4^2 +    701085  a0^2  a2^4  a3^10  a4^2 - 310980  a1  a2^6  a3^10  a4^2 -    1434024  a0^4  a3^11  a4^2 + 1026552  a1^5  a3^11  a4^2 +    2077620  a0  a1^3  a2  a3^11  a4^2 -    1770660  a0^2  a1  a2^2  a3^11  a4^2 +    589332  a1^2  a2^4  a3^11  a4^2 - 78840  a0  a2^5  a3^11  a4^2 +    669078  a0^2  a1^2  a3^12  a4^2 - 52048  a0^3  a2  a3^12  a4^2 -    163428  a1^3  a2^2  a3^12  a4^2 +    320836  a0  a1  a2^3  a3^12  a4^2 + 2718  a2^6  a3^12  a4^2 -    116976  a1^4  a3^13  a4^2 - 238692  a0  a1^2  a2  a3^13  a4^2 +    18864  a0^2  a2^2  a3^13  a4^2 - 16284  a1  a2^4  a3^13  a4^2 -    22752  a0^2  a1  a3^14  a4^2 + 22350  a1^2  a2^2  a3^14  a4^2 -    1872  a0  a2^3  a3^14  a4^2 + 6168  a1^3  a3^15  a4^2 +    5712  a0  a1  a2  a3^15  a4^2 - 8  a2^4  a3^15  a4^2 +    144  a0^2  a3^16  a4^2 + 48  a1  a2^2  a3^16  a4^2 -    72  a1^2  a3^17  a4^2 - 10856500000  a0^5  a1^4  a4^3 -    186823680  a0  a1^9  a4^3 - 5732187500  a0^6  a1^2  a2  a4^3 -    2786068800  a0^2  a1^7  a2  a4^3 + 343750000  a0^7  a2^2  a4^3 -    3817620000  a0^3  a1^5  a2^2  a4^3 -    907156250  a0^4  a1^3  a2^3  a4^3 - 73411136  a1^8  a2^3  a4^3 -    269737500  a0^5  a1  a2^4  a4^3 - 121322176  a0  a1^6  a2^4  a4^3 +    174283860  a0^2  a1^4  a2^5  a4^3 +    32773600  a0^3  a1^2  a2^6  a4^3 + 70700000  a0^4  a2^7  a4^3 +    27902594  a1^5  a2^7  a4^3 + 31577348  a0  a1^3  a2^8  a4^3 +    9679532  a0^2  a1  a2^9  a4^3 - 1686420  a1^2  a2^11  a4^3 -    419904  a0  a2^12  a4^3 + 1198437500  a0^7  a1  a3  a4^3 +    337196000  a0^3  a1^6  a3  a4^3 +    16319493750  a0^4  a1^4  a2  a3  a4^3 -    39192576  a1^9  a2  a3  a4^3 -    4330518750  a0^5  a1^2  a2^2  a3  a4^3 -    488789856  a0  a1^7  a2^2  a3  a4^3 -    1073500000  a0^6  a2^3  a3  a4^3 -    1885595220  a0^2  a1^5  a2^3  a3  a4^3 -    1195156500  a0^3  a1^3  a2^4  a3  a4^3 -    920187000  a0^4  a1  a2^5  a3  a4^3 -    83712122  a1^6  a2^5  a3  a4^3 -    141188426  a0  a1^4  a2^6  a3  a4^3 -    83095308  a0^2  a1^2  a2^7  a3  a4^3 -    58394060  a0^3  a2^8  a3  a4^3 + 12965994  a1^3  a2^9  a3  a4^3 +    16715808  a0  a1  a2^10  a3  a4^3 - 183708  a2^13  a3  a4^3 +    18342018750  a0^5  a1^3  a3^2  a4^3 +    297785856  a0  a1^8  a3^2  a4^3 -    10928062500  a0^6  a1  a2  a3^2  a4^3 +    2833023120  a0^2  a1^6  a2  a3^2  a4^3 +    1111204500  a0^3  a1^4  a2^2  a3^2  a4^3 +    8637037500  a0^4  a1^2  a2^3  a3^2  a4^3 -    78474896  a1^7  a2^3  a3^2  a4^3 -    3977550000  a0^5  a2^4  a3^2  a4^3 -    355470690  a0  a1^5  a2^4  a3^2  a4^3 -    438348972  a0^2  a1^3  a2^5  a3^2  a4^3 +    395064460  a0^3  a1  a2^6  a3^2  a4^3 -    1310160  a1^4  a2^7  a3^2  a4^3 -    35343918  a0  a1^2  a2^8  a3^2  a4^3 -    1781352  a0^2  a2^9  a3^2  a4^3 - 531846  a1  a2^11  a3^2  a4^3 -    2355312500  a0^7  a3^3  a4^3 - 3481914200  a0^3  a1^5  a3^3  a4^3 -    5816113750  a0^4  a1^3  a2  a3^3  a4^3 +    31167488  a1^8  a2  a3^3  a4^3 +    7545750000  a0^5  a1  a2^2  a3^3  a4^3 +    652857848  a0  a1^6  a2^2  a3^3  a4^3 +    2185873720  a0^2  a1^4  a2^3  a3^3  a4^3 +    336432500  a0^3  a1^2  a2^4  a3^3  a4^3 -    396204100  a0^4  a2^5  a3^3  a4^3 -    88591440  a1^5  a2^5  a3^3  a4^3 -    139029016  a0  a1^3  a2^6  a3^3  a4^3 -    213517932  a0^2  a1  a2^7  a3^3  a4^3 +    11479986  a1^2  a2^9  a3^3  a4^3 + 5138910  a0  a2^10  a3^3  a4^3 -    1771218750  a0^5  a1^2  a3^4  a4^3 -    85786304  a0  a1^7  a3^4  a4^3 + 3387075000  a0^6  a2  a3^4  a4^3 -    1806725856  a0^2  a1^5  a2  a3^4  a4^3 -    3053016800  a0^3  a1^3  a2^2  a3^4  a4^3 +    930774250  a0^4  a1  a2^3  a3^4  a4^3 +    49302680  a1^6  a2^3  a3^4  a4^3 +    221796960  a0  a1^4  a2^4  a3^4  a4^3 +    945356244  a0^2  a1^2  a2^5  a3^4  a4^3 +    137199412  a0^3  a2^6  a3^4  a4^3 -    29334452  a1^3  a2^7  a3^4  a4^3 -    12161310  a0  a1  a2^8  a3^4  a4^3 - 393120  a2^11  a3^4  a4^3 +    2010477760  a0^3  a1^4  a3^5  a4^3 -    292431150  a0^4  a1^2  a2  a3^5  a4^3 -    17916864  a1^7  a2  a3^5  a4^3 +    1423248750  a0^5  a2^2  a3^5  a4^3 +    4460400  a0  a1^5  a2^2  a3^5  a4^3 -    1223771556  a0^2  a1^3  a2^3  a3^5  a4^3 -    490677348  a0^3  a1  a2^4  a3^5  a4^3 +    21141666  a1^4  a2^5  a3^5  a4^3 -    42917532  a0  a1^2  a2^6  a3^5  a4^3 -    20526492  a0^2  a2^7  a3^5  a4^3 + 2092692  a1  a2^9  a3^5  a4^3 -    729975750  a0^5  a1  a3^6  a4^3 - 34983872  a0  a1^6  a3^6  a4^3 +    554358336  a0^2  a1^4  a2  a3^6  a4^3 +    645356292  a0^3  a1^2  a2^2  a3^6  a4^3 +    1610840  a0^4  a2^3  a3^6  a4^3 -    29447264  a1^5  a2^3  a3^6  a4^3 +    105136850  a0  a1^3  a2^4  a3^6  a4^3 +    42418950  a0^2  a1  a2^5  a3^6  a4^3 -    2828  a1^2  a2^7  a3^6  a4^3 + 2792020  a0  a2^8  a3^6  a4^3 -    493474632  a0^3  a1^3  a3^7  a4^3 +    81403260  a0^4  a1  a2  a3^7  a4^3 +    13481664  a1^6  a2  a3^7  a4^3 -    74633112  a0  a1^4  a2^2  a3^7  a4^3 +    42378468  a0^2  a1^2  a2^3  a3^7  a4^3 +    23959626  a0^3  a2^4  a3^7  a4^3 -    11643122  a1^3  a2^5  a3^7  a4^3 -    11118400  a0  a1  a2^6  a3^7  a4^3 - 129700  a2^9  a3^7  a4^3 +    117690900  a0^5  a3^8  a4^3 + 28754904  a0  a1^5  a3^8  a4^3 -    69374640  a0^2  a1^3  a2  a3^8  a4^3 -    60077508  a0^3  a1  a2^2  a3^8  a4^3 +    11924212  a1^4  a2^3  a3^8  a4^3 +    3262134  a0  a1^2  a2^4  a3^8  a4^3 -    3786768  a0^2  a2^5  a3^8  a4^3 + 777636  a1  a2^7  a3^8  a4^3 +    37673320  a0^3  a1^2  a3^9  a4^3 + 7651352  a0^4  a2  a3^9  a4^3 -    5784412  a1^5  a2  a3^9  a4^3 +    13115252  a0  a1^3  a2^2  a3^9  a4^3 +    8824980  a0^2  a1  a2^3  a3^9  a4^3 -    821412  a1^2  a2^5  a3^9  a4^3 + 368372  a0  a2^6  a3^9  a4^3 -    6645452  a0  a1^4  a3^10  a4^3 -    2158668  a0^2  a1^2  a2  a3^10  a4^3 +    871804  a0^3  a2^2  a3^10  a4^3 -    1452440  a1^3  a2^3  a3^10  a4^3 -    1317768  a0  a1  a2^4  a3^10  a4^3 - 10232  a2^7  a3^10  a4^3 -    569420  a0^3  a1  a3^11  a4^3 + 1214808  a1^4  a2  a3^11  a4^3 +    273840  a0  a1^2  a2^2  a3^11  a4^3 -    188076  a0^2  a2^3  a3^11  a4^3 + 55824  a1  a2^5  a3^11  a4^3 +    625288  a0  a1^3  a3^12  a4^3 + 252048  a0^2  a1  a2  a3^12  a4^3 -    42004  a1^2  a2^3  a3^12  a4^3 + 12544  a0  a2^4  a3^12  a4^3 +    8976  a0^3  a3^13  a4^3 - 101116  a1^3  a2  a3^13  a4^3 -    32268  a0  a1  a2^2  a3^13  a4^3 + 164  a2^5  a3^13  a4^3 -    21612  a0  a1^2  a3^14  a4^3 - 2592  a0^2  a2  a3^14  a4^3 -    1000  a1  a2^3  a3^14  a4^3 + 1524  a1^2  a2  a3^15  a4^3 -    48  a0  a2^2  a3^15  a4^3 + 144  a0  a1  a3^16  a4^3 -    164062500  a0^8  a4^4 + 4513060000  a0^4  a1^5  a4^4 +    9543936  a1^10  a4^4 + 10955012500  a0^5  a1^3  a2  a4^4 +    459069984  a0  a1^8  a2  a4^4 - 1618937500  a0^6  a1  a2^2  a4^4 +    2499473640  a0^2  a1^6  a2^2  a4^4 +    1418892750  a0^3  a1^4  a2^3  a4^4 +    623741250  a0^4  a1^2  a2^4  a4^4 + 36869160  a1^7  a2^4  a4^4 -    353201250  a0^5  a2^5  a4^4 - 37567152  a0  a1^5  a2^5  a4^4 -    162653988  a0^2  a1^3  a2^6  a4^4 + 3760620  a0^3  a1  a2^7  a4^4 -    8858582  a1^4  a2^8  a4^4 - 3880070  a0  a1^2  a2^9  a4^4 -    1403876  a0^2  a2^10  a4^4 + 197316  a1  a2^12  a4^4 +    3572187500  a0^6  a1^2  a3  a4^4 +    985348200  a0^2  a1^7  a3  a4^4 - 2133593750  a0^7  a2  a3  a4^4 -    2263260750  a0^3  a1^5  a2  a3  a4^4 -    2362132500  a0^4  a1^3  a2^2  a3  a4^4 +    108168648  a1^8  a2^2  a3  a4^4 +    3105281250  a0^5  a1  a2^3  a3  a4^4 +    739883730  a0  a1^6  a2^3  a3  a4^4 +    1502099370  a0^2  a1^4  a2^4  a3  a4^4 +    645019350  a0^3  a1^2  a2^5  a3  a4^4 -    191793000  a0^4  a2^6  a3  a4^4 - 6664490  a1^5  a2^6  a3  a4^4 -    46915702  a0  a1^3  a2^7  a3  a4^4 -    45545352  a0^2  a1  a2^8  a3  a4^4 +    1352862  a1^2  a2^10  a3  a4^4 + 1208844  a0  a2^11  a3  a4^4 -    13359270000  a0^4  a1^4  a3^2  a4^4 - 15416448  a1^9  a3^2  a4^4 +    598275000  a0^5  a1^2  a2  a3^2  a4^4 -    212369880  a0  a1^7  a2  a3^2  a4^4 +    3191287500  a0^6  a2^2  a3^2  a4^4 -    974881638  a0^2  a1^5  a2^2  a3^2  a4^4 -    2310088800  a0^3  a1^3  a2^3  a3^2  a4^4 +    1079231250  a0^4  a1  a2^4  a3^2  a4^4 +    165222368  a1^6  a2^4  a3^2  a4^4 +    423456984  a0  a1^4  a2^5  a3^2  a4^4 +    512074056  a0^2  a1^2  a2^6  a3^2  a4^4 +    141850886  a0^3  a2^7  a3^2  a4^4 -    26454876  a1^3  a2^8  a3^2  a4^4 -    31284036  a0  a1  a2^9  a3^2  a4^4 + 164430  a2^12  a3^2  a4^4 +    3294693750  a0^6  a1  a3^3  a4^4 -    720553698  a0^2  a1^6  a3^3  a4^4 +    2229881700  a0^3  a1^4  a2  a3^3  a4^4 -    8083745250  a0^4  a1^2  a2^2  a3^3  a4^4 -    56063858  a1^7  a2^2  a3^3  a4^4 +    4219830000  a0^5  a2^3  a3^3  a4^4 -    245436934  a0  a1^5  a2^3  a3^3  a4^4 -    965728090  a0^2  a1^3  a2^4  a3^3  a4^4 -    855669374  a0^3  a1  a2^5  a3^3  a4^4 +    66309194  a1^4  a2^6  a3^3  a4^4 +    114915654  a0  a1^2  a2^7  a3^3  a4^4 -    2647092  a0^2  a2^8  a3^3  a4^4 + 405720  a1  a2^10  a3^3  a4^4 +    6228996000  a0^4  a1^3  a3^4  a4^4 + 20782960  a1^8  a3^4  a4^4 -    4921005000  a0^5  a1  a2  a3^4  a4^4 -    92515732  a0  a1^6  a2  a3^4  a4^4 +    277388370  a0^2  a1^4  a2^2  a3^4  a4^4 +    932863630  a0^3  a1^2  a2^3  a3^4  a4^4 +    206969750  a0^4  a2^4  a3^4  a4^4 -    8076348  a1^5  a2^4  a3^4  a4^4 -    38631432  a0  a1^3  a2^5  a3^4  a4^4 +    146134674  a0^2  a1  a2^6  a3^4  a4^4 -    9698220  a1^2  a2^8  a3^4  a4^4 - 1934310  a0  a2^9  a3^4  a4^4 -    1206663750  a0^6  a3^5  a4^4 + 244017912  a0^2  a1^5  a3^5  a4^4 -    23096218  a0^3  a1^3  a2  a3^5  a4^4 -    223302330  a0^4  a1  a2^2  a3^5  a4^4 +    27379254  a1^6  a2^2  a3^5  a4^4 -    42112686  a0  a1^4  a2^3  a3^5  a4^4 -    454109166  a0^2  a1^2  a2^4  a3^5  a4^4 -    20836956  a0^3  a2^5  a3^5  a4^4 +    21061572  a1^3  a2^6  a3^5  a4^4 -    5055330  a0  a1  a2^7  a3^5  a4^4 + 149226  a2^10  a3^5  a4^4 -    682021800  a0^4  a1^2  a3^6  a4^4 - 15423072  a1^7  a3^6  a4^4 +    1139250  a0^5  a2  a3^6  a4^4 + 1246392  a0  a1^5  a2  a3^6  a4^4 +    372430170  a0^2  a1^3  a2^2  a3^6  a4^4 +    6892956  a0^3  a1  a2^3  a3^6  a4^4 +    2923746  a1^4  a2^4  a3^6  a4^4 +    60666102  a0  a1^2  a2^5  a3^6  a4^4 +    5245086  a0^2  a2^6  a3^6  a4^4 - 528640  a1  a2^8  a3^6  a4^4 -    57864402  a0^2  a1^4  a3^7  a4^4 -    38180958  a0^3  a1^2  a2  a3^7  a4^4 +    21703596  a0^4  a2^2  a3^7  a4^4 -    6330042  a1^5  a2^2  a3^7  a4^4 -    76663416  a0  a1^3  a2^3  a3^7  a4^4 +    5073414  a0^2  a1  a2^4  a3^7  a4^4 -    1910182  a1^2  a2^6  a3^7  a4^4 - 623864  a0  a2^7  a3^7  a4^4 -    30817374  a0^4  a1  a3^8  a4^4 + 5652786  a1^6  a3^8  a4^4 +    24930852  a0  a1^4  a2  a3^8  a4^4 -    35810622  a0^2  a1^2  a2^2  a3^8  a4^4 -    2478720  a0^3  a2^3  a3^8  a4^4 + 7302872  a1^3  a2^4  a3^8  a4^4 +    608376  a0  a1  a2^5  a3^8  a4^4 + 15057  a2^8  a3^8  a4^4 +    13572462  a0^2  a1^3  a3^9  a4^4 -    2473290  a0^3  a1  a2  a3^9  a4^4 -    1865960  a1^4  a2^2  a3^9  a4^4 +    6523566  a0  a1^2  a2^3  a3^9  a4^4 +    555408  a0^2  a2^4  a3^9  a4^4 - 48694  a1  a2^6  a3^9  a4^4 +    2007150  a0^4  a3^10  a4^4 - 1058480  a1^5  a3^10  a4^4 -    5631292  a0  a1^3  a2  a3^10  a4^4 +    225174  a0^2  a1  a2^2  a3^10  a4^4 -    178851  a1^2  a2^4  a3^10  a4^4 - 26310  a0  a2^5  a3^10  a4^4 -    1196574  a0^2  a1^2  a3^11  a4^4 - 79684  a0^3  a2  a3^11  a4^4 +    546210  a1^3  a2^2  a3^11  a4^4 -    15306  a0  a1  a2^3  a3^11  a4^4 - 1362  a2^6  a3^11  a4^4 +    90652  a1^4  a3^12  a4^4 + 325656  a0  a1^2  a2  a3^12  a4^4 +    10383  a0^2  a2^2  a3^12  a4^4 + 8244  a1  a2^4  a3^12  a4^4 +    24552  a0^2  a1  a3^13  a4^4 - 11730  a1^2  a2^2  a3^13  a4^4 +    942  a0  a2^3  a3^13  a4^4 - 2256  a1^3  a3^14  a4^4 -    2874  a0  a1  a2  a3^14  a4^4 + a2^4  a3^14  a4^4 -    72  a0^2  a3^15  a4^4 - 6  a1  a2^2  a3^15  a4^4 +    9  a1^2  a3^16  a4^4 - 139250000  a0^7  a1  a4^5 -    776040960  a0^3  a1^6  a4^5 - 6607345500  a0^4  a1^4  a2  a4^5 -    19727136  a1^9  a2  a4^5 - 1547775000  a0^5  a1^2  a2^2  a4^5 -    415556304  a0  a1^7  a2^2  a4^5 + 301275000  a0^6  a2^3  a4^5 -    1068319242  a0^2  a1^5  a2^3  a4^5 -    362619240  a0^3  a1^3  a2^4  a4^5 +    118071570  a0^4  a1  a2^5  a4^5 - 5750104  a1^6  a2^5  a4^5 +    50629328  a0  a1^4  a2^6  a4^5 + 51880932  a0^2  a1^2  a2^7  a4^5 +    9042200  a0^3  a2^8  a4^5 + 915390  a1^3  a2^9  a4^5 -    1941408  a0  a1  a2^10  a4^5 + 13608  a2^13  a4^5 -    8041372500  a0^5  a1^3  a3  a4^5 - 229207728  a0  a1^8  a3  a4^5 +    3911381250  a0^6  a1  a2  a3  a4^5 -    1786644774  a0^2  a1^6  a2  a3  a4^5 +    416858670  a0^3  a1^4  a2^2  a3  a4^5 -    3117392250  a0^4  a1^2  a2^3  a3  a4^5 -    91408514  a1^7  a2^3  a3  a4^5 + 1236314250  a0^5  a2^4  a3  a4^5 -    339021228  a0  a1^5  a2^4  a3  a4^5 -    300691578  a0^2  a1^3  a2^5  a3  a4^5 -    202095764  a0^3  a1  a2^6  a3  a4^5 +    13465914  a1^4  a2^7  a3  a4^5 +    30403926  a0  a1^2  a2^8  a3  a4^5 +    5898312  a0^2  a2^9  a3  a4^5 - 378756  a1  a2^11  a3  a4^5 +    1386581250  a0^7  a3^2  a4^5 + 4080393306  a0^3  a1^5  a3^2  a4^5 +    7513957800  a0^4  a1^3  a2  a3^2  a4^5 -    21326232  a1^8  a2  a3^2  a4^5 -    5601494250  a0^5  a1  a2^2  a3^2  a4^5 -    382812246  a0  a1^6  a2^2  a3^2  a4^5 -    1103063772  a0^2  a1^4  a2^3  a3^2  a4^5 -    166754898  a0^3  a1^2  a2^4  a3^2  a4^5 +    241930428  a0^4  a2^5  a3^2  a4^5 -    48922692  a1^5  a2^5  a3^2  a4^5 -    70329042  a0  a1^3  a2^6  a3^2  a4^5 +    47258190  a0^2  a1  a2^7  a3^2  a4^5 +    466704  a1^2  a2^9  a3^2  a4^5 - 1559628  a0  a2^10  a3^2  a4^5 +    271060500  a0^5  a1^2  a3^3  a4^5 +    138031916  a0  a1^7  a3^3  a4^5 -    3197212500  a0^6  a2  a3^3  a4^5 +    1468556112  a0^2  a1^5  a2  a3^3  a4^5 +    3365399816  a0^3  a1^3  a2^2  a3^3  a4^5 -    664293280  a0^4  a1  a2^3  a3^3  a4^5 -    69647214  a1^6  a2^3  a3^3  a4^5 -    220591224  a0  a1^4  a2^4  a3^3  a4^5 -    639266250  a0^2  a1^2  a2^5  a3^3  a4^5 -    138508818  a0^3  a2^6  a3^3  a4^5 +    18355162  a1^3  a2^7  a3^3  a4^5 +    23395260  a0  a1  a2^8  a3^3  a4^5 - 17640  a2^11  a3^3  a4^5 -    2872607372  a0^3  a1^4  a3^4  a4^5 +    1663285740  a0^4  a1^2  a2  a3^4  a4^5 +    18188352  a1^7  a2  a3^4  a4^5 -    2264057400  a0^5  a2^2  a3^4  a4^5 +    107005458  a0  a1^5  a2^2  a3^4  a4^5 +    1241858814  a0^2  a1^3  a2^3  a3^4  a4^5 +    723570162  a0^3  a1  a2^4  a3^4  a4^5 -    59880156  a1^4  a2^5  a3^4  a4^5 -    64614354  a0  a1^2  a2^6  a3^4  a4^5 +    7271628  a0^2  a2^7  a3^4  a4^5 - 531930  a1  a2^9  a3^4  a4^5 +    1580896620  a0^5  a1  a3^5  a4^5 + 25164972  a0  a1^6  a3^5  a4^5 -    693592830  a0^2  a1^4  a2  a3^5  a4^5 -    914101482  a0^3  a1^2  a2^2  a3^5  a4^5 -    83027700  a0^4  a2^3  a3^5  a4^5 +    20688486  a1^5  a2^3  a3^5  a4^5 -    27947724  a0  a1^3  a2^4  a3^5  a4^5 -    70781256  a0^2  a1  a2^5  a3^5  a4^5 +    4460442  a1^2  a2^7  a3^5  a4^5 - 186858  a0  a2^8  a3^5  a4^5 +    664586622  a0^3  a1^3  a3^6  a4^5 +    71316546  a0^4  a1  a2  a3^6  a4^5 -    13083420  a1^6  a2  a3^6  a4^5 +    68456682  a0  a1^4  a2^2  a3^6  a4^5 +    80298120  a0^2  a1^2  a2^3  a3^6  a4^5 -    14884044  a0^3  a2^4  a3^6  a4^5 -    5486278  a1^3  a2^5  a3^6  a4^5 +    6572902  a0  a1  a2^6  a3^6  a4^5 + 8484  a2^9  a3^6  a4^5 -    150781062  a0^5  a3^7  a4^5 - 32326692  a0  a1^5  a3^7  a4^5 +    22514622  a0^2  a1^3  a2  a3^7  a4^5 +    77054124  a0^3  a1  a2^2  a3^7  a4^5 -    11067836  a1^4  a2^3  a3^7  a4^5 -    22581846  a0  a1^2  a2^4  a3^7  a4^5 +    664728  a0^2  a2^5  a3^7  a4^5 - 157296  a1  a2^7  a3^7  a4^5 -    44737086  a0^3  a1^2  a3^8  a4^5 - 13761420  a0^4  a2  a3^8  a4^5 +    6138192  a1^5  a2  a3^8  a4^5 +    3599844  a0  a1^3  a2^2  a3^8  a4^5 -    9116064  a0^2  a1  a2^3  a3^8  a4^5 +    781140  a1^2  a2^5  a3^8  a4^5 - 55080  a0  a2^6  a3^8  a4^5 +    6555224  a0  a1^4  a3^9  a4^5 +    9087822  a0^2  a1^2  a2  a3^9  a4^5 -    304684  a0^3  a2^2  a3^9  a4^5 - 845310  a1^3  a2^3  a3^9  a4^5 +    655200  a0  a1  a2^4  a3^9  a4^5 + 5812  a2^7  a3^9  a4^5 +    977830  a0^3  a1  a3^10  a4^5 - 1041588  a1^4  a2  a3^10  a4^5 -    1496946  a0  a1^2  a2^2  a3^10  a4^5 +    46404  a0^2  a2^3  a3^10  a4^5 - 33522  a1  a2^5  a3^10  a4^5 -    429072  a0  a1^3  a3^11  a4^5 - 336960  a0^2  a1  a2  a3^11  a4^5 +    36018  a1^2  a2^3  a3^11  a4^5 - 7074  a0  a2^4  a3^11  a4^5 -    9108  a0^3  a3^12  a4^5 + 37196  a1^3  a2  a3^12  a4^5 +    19692  a0  a1  a2^2  a3^12  a4^5 - 20  a2^5  a3^12  a4^5 +    7368  a0  a1^2  a3^13  a4^5 + 1350  a0^2  a2  a3^13  a4^5 +    122  a1  a2^3  a3^13  a4^5 - 186  a1^2  a2  a3^14  a4^5 +    6  a0  a2^2  a3^14  a4^5 - 18  a0  a1  a3^15  a4^5 -    443800000  a0^6  a1^2  a4^6 - 53775664  a0^2  a1^7  a4^6 +    293762500  a0^7  a2  a4^6 + 1493163884  a0^3  a1^5  a2  a4^6 +    2334872300  a0^4  a1^3  a2^2  a4^6 + 11265672  a1^8  a2^2  a4^6 -    267922500  a0^5  a1  a2^3  a4^6 + 166496394  a0  a1^6  a2^3  a4^6 +    192088422  a0^2  a1^4  a2^4  a4^6 -    29221608  a0^3  a1^2  a2^5  a4^6 + 17700962  a0^4  a2^6  a4^6 +    1500996  a1^5  a2^6  a4^6 - 10704456  a0  a1^3  a2^7  a4^6 -    1748964  a0^2  a1  a2^8  a4^6 - 298746  a1^2  a2^10  a4^6 -    31752  a0  a2^11  a4^6 + 5563435300  a0^4  a1^4  a3  a4^6 +    13724024  a1^9  a3  a4^6 + 976013250  a0^5  a1^2  a2  a3  a4^6 +    381097002  a0  a1^7  a2  a3  a4^6 -    1202151250  a0^6  a2^2  a3  a4^6 +    1253436252  a0^2  a1^5  a2^2  a3  a4^6 +    1065561364  a0^3  a1^3  a2^3  a3  a4^6 -    137230860  a0^4  a1  a2^4  a3  a4^6 +    12773768  a1^6  a2^4  a3  a4^6 -    10246278  a0  a1^4  a2^5  a3  a4^6 -    92521842  a0^2  a1^2  a2^6  a3  a4^6 -    31587612  a0^3  a2^7  a3  a4^6 + 1626408  a1^3  a2^8  a3  a4^6 +    5836740  a0  a1  a2^9  a3  a4^6 - 36288  a2^12  a3  a4^6 -    2032551250  a0^6  a1  a3^2  a4^6 +    58846626  a0^2  a1^6  a3^2  a4^6 -    3337316556  a0^3  a1^4  a2  a3^2  a4^6 +    3599506590  a0^4  a1^2  a2^2  a3^2  a4^6 +    73982496  a1^7  a2^2  a3^2  a4^6 -    1809024750  a0^5  a2^3  a3^2  a4^6 +    460445748  a0  a1^5  a2^3  a3^2  a4^6 +    847462854  a0^2  a1^3  a2^4  a3^2  a4^6 +    453501804  a0^3  a1  a2^5  a3^2  a4^6 -    17297952  a1^4  a2^6  a3^2  a4^6 -    59374140  a0  a1^2  a2^7  a3^2  a4^6 -    7400190  a0^2  a2^8  a3^2  a4^6 + 244104  a1  a2^10  a3^2  a4^6 -    4118703730  a0^4  a1^3  a3^3  a4^6 - 13552686  a1^8  a3^3  a4^6 +    4348135950  a0^5  a1  a2  a3^3  a4^6 -    36414462  a0  a1^6  a2  a3^3  a4^6 -    643080018  a0^2  a1^4  a2^2  a3^3  a4^6 -    1015332836  a0^3  a1^2  a2^3  a3^3  a4^6 -    187062862  a0^4  a2^4  a3^3  a4^6 +    63980658  a1^5  a2^4  a3^3  a4^6 +    164242932  a0  a1^3  a2^5  a3^3  a4^6 -    11932844  a0^2  a1  a2^6  a3^3  a4^6 +    301476  a1^2  a2^8  a3^3  a4^6 + 1031576  a0  a2^9  a3^3  a4^6 +    1124163750  a0^6  a3^4  a4^6 - 22273482  a0^2  a1^5  a3^4  a4^6 -    113425284  a0^3  a1^3  a2  a3^4  a4^6 +    503727672  a0^4  a1  a2^2  a3^4  a4^6 -    9413418  a1^6  a2^2  a3^4  a4^6 -    2147460  a0  a1^4  a2^3  a3^4  a4^6 +    301643790  a0^2  a1^2  a2^4  a3^4  a4^6 +    48758584  a0^3  a2^5  a3^4  a4^6 -    8767808  a1^3  a2^6  a3^4  a4^6 -    7215516  a0  a1  a2^7  a3^4  a4^6 - 44618  a2^10  a3^4  a4^6 +    115806096  a0^4  a1^2  a3^5  a4^6 + 9680790  a1^7  a3^5  a4^6 +    346506972  a0^5  a2  a3^5  a4^6 +    13775328  a0  a1^5  a2  a3^5  a4^6 -    394133544  a0^2  a1^3  a2^2  a3^5  a4^6 -    161991872  a0^3  a1  a2^3  a3^5  a4^6 +    21636510  a1^4  a2^4  a3^5  a4^6 +    544026  a0  a1^2  a2^5  a3^5  a4^6 -    4567458  a0^2  a2^6  a3^5  a4^6 + 313152  a1  a2^8  a3^5  a4^6 +    56907396  a0^2  a1^4  a3^6  a4^6 +    76029660  a0^3  a1^2  a2  a3^6  a4^6 -    102816  a0^4  a2^2  a3^6  a4^6 + 2652972  a1^5  a2^2  a3^6  a4^6 +    59123288  a0  a1^3  a2^3  a3^6  a4^6 +    21437430  a0^2  a1  a2^4  a3^6  a4^6 -    461314  a1^2  a2^6  a3^6  a4^6 + 293566  a0  a2^7  a3^6  a4^6 +    50870388  a0^4  a1  a3^7  a4^6 - 3643740  a1^6  a3^7  a4^6 -    31009656  a0  a1^4  a2  a3^7  a4^6 +    1900224  a0^2  a1^2  a2^2  a3^7  a4^6 +    3460644  a0^3  a2^3  a3^7  a4^6 - 1342440  a1^3  a2^4  a3^7  a4^6 -    1626078  a0  a1  a2^5  a3^7  a4^6 - 13210  a2^8  a3^7  a4^6 -    14064708  a0^2  a1^3  a3^8  a4^6 -    4643076  a0^3  a1  a2  a3^8  a4^6 +    3393444  a1^4  a2^2  a3^8  a4^6 +    1092228  a0  a1^2  a2^3  a3^8  a4^6 -    391116  a0^2  a2^4  a3^8  a4^6 + 66224  a1  a2^6  a3^8  a4^6 -    1300058  a0^4  a3^9  a4^6 + 578980  a1^5  a3^9  a4^6 +    4434506  a0  a1^3  a2  a3^9  a4^6 +    1253346  a0^2  a1  a2^2  a3^9  a4^6 -    4880  a1^2  a2^4  a3^9  a4^6 + 24448  a0  a2^5  a3^9  a4^6 +    748410  a0^2  a1^2  a3^10  a4^6 + 112618  a0^3  a2  a3^10  a4^6 -    219860  a1^3  a2^2  a3^10  a4^6 -    43132  a0  a1  a2^3  a3^10  a4^6 + 164  a2^6  a3^10  a4^6 -    26582  a1^4  a3^11  a4^6 - 113382  a0  a1^2  a2  a3^11  a4^6 -    8070  a0^2  a2^2  a3^11  a4^6 - 996  a1  a2^4  a3^11  a4^6 -    7950  a0^2  a1  a3^12  a4^6 + 1431  a1^2  a2^2  a3^12  a4^6 -    116  a0  a2^3  a3^12  a4^6 + 246  a1^3  a3^13  a4^6 +    354  a0  a1  a2  a3^13  a4^6 + 9  a0^2  a3^14  a4^6 +    995094000  a0^5  a1^3  a4^7 + 29268064  a0  a1^8  a4^7 -    455047500  a0^6  a1  a2  a4^7 + 97712764  a0^2  a1^6  a2  a4^7 -    741101792  a0^3  a1^4  a2^2  a4^7 -    5715780  a0^4  a1^2  a2^3  a4^7 + 539626  a1^7  a2^3  a4^7 -    125983200  a0^5  a2^4  a4^7 - 29315676  a0  a1^5  a2^4  a4^7 -    7036464  a0^2  a1^3  a2^5  a4^7 + 24413304  a0^3  a1  a2^6  a4^7 -    1661976  a1^4  a2^7  a4^7 - 1539744  a0  a1^2  a2^8  a4^7 -    574152  a0^2  a2^9  a4^7 + 78336  a1  a2^11  a4^7 -    342112500  a0^7  a3  a4^7 - 1696467980  a0^3  a1^5  a3  a4^7 -    3528812710  a0^4  a1^3  a2  a3  a4^7 -    15003246  a1^8  a2  a3  a4^7 +    1443774600  a0^5  a1  a2^2  a3  a4^7 -    179377146  a0  a1^6  a2^2  a3  a4^7 -    263188500  a0^2  a1^4  a2^3  a3  a4^7 -    116345184  a0^3  a1^2  a2^4  a3  a4^7 -    56559972  a0^4  a2^5  a3  a4^7 + 6323562  a1^5  a2^5  a3  a4^7 +    30126852  a0  a1^3  a2^6  a3  a4^7 +    3678852  a0^2  a1  a2^7  a3  a4^7 - 296184  a1^2  a2^9  a3  a4^7 +    52896  a0  a2^10  a3  a4^7 + 171844050  a0^5  a1^2  a3^2  a4^7 -    83353350  a0  a1^7  a3^2  a4^7 + 1418416000  a0^6  a2  a3^2  a4^7 -    452500020  a0^2  a1^5  a2  a3^2  a4^7 -    1076409828  a0^3  a1^3  a2^2  a3^2  a4^7 +    121868202  a0^4  a1  a2^3  a3^2  a4^7 -    23249124  a1^6  a2^3  a3^2  a4^7 -    99959838  a0  a1^4  a2^4  a3^2  a4^7 +    82608732  a0^2  a1^2  a2^5  a3^2  a4^7 +    40526916  a0^3  a2^6  a3^2  a4^7 -    1758228  a1^3  a2^7  a3^2  a4^7 -    5315376  a0  a1  a2^8  a3^2  a4^7 + 29424  a2^11  a3^2  a4^7 +    2069956644  a0^3  a1^4  a3^3  a4^7 -    1292516250  a0^4  a1^2  a2  a3^3  a4^7 -    13761462  a1^7  a2  a3^3  a4^7 +    1251710550  a0^5  a2^2  a3^3  a4^7 -    118084728  a0  a1^5  a2^2  a3^3  a4^7 -    624247332  a0^2  a1^3  a2^3  a3^3  a4^7 -    387716196  a0^3  a1  a2^4  a3^3  a4^7 +    13297032  a1^4  a2^5  a3^3  a4^7 +    37688420  a0  a1^2  a2^6  a3^3  a4^7 +    2432120  a0^2  a2^7  a3^3  a4^7 - 29992  a1  a2^9  a3^3  a4^7 -    1468780650  a0^5  a1  a3^4  a4^7 - 9985974  a0  a1^6  a3^4  a4^7 +    522667068  a0^2  a1^4  a2  a3^4  a4^7 +    745304748  a0^3  a1^2  a2^2  a3^4  a4^7 +    82795800  a0^4  a2^3  a3^4  a4^7 -    30469404  a1^5  a2^3  a3^4  a4^7 -    71165640  a0  a1^3  a2^4  a3^4  a4^7 +    7930440  a0^2  a1  a2^5  a3^4  a4^7 -    1046340  a1^2  a2^7  a3^4  a4^7 - 276696  a0  a2^8  a3^4  a4^7 -    459229356  a0^3  a1^3  a3^5  a4^7 -    197992068  a0^4  a1  a2  a3^5  a4^7 +    6319320  a1^6  a2  a3^5  a4^7 -    27803412  a0  a1^4  a2^2  a3^5  a4^7 -    77031528  a0^2  a1^2  a2^3  a3^5  a4^7 -    1433656  a0^3  a2^4  a3^5  a4^7 + 3310146  a1^3  a2^5  a3^5  a4^7 +    21000  a0  a1  a2^6  a3^5  a4^7 + 14532  a2^9  a3^5  a4^7 +    90924252  a0^5  a3^6  a4^7 + 21428760  a0  a1^5  a3^6  a4^7 +    30029820  a0^2  a1^3  a2  a3^6  a4^7 -    28665600  a0^3  a1  a2^2  a3^6  a4^7 -    1011192  a1^4  a2^3  a3^6  a4^7 +    6471906  a0  a1^2  a2^4  a3^6  a4^7 +    592200  a0^2  a2^5  a3^6  a4^7 - 44562  a1  a2^7  a3^6  a4^7 +    28571892  a0^3  a1^2  a3^7  a4^7 + 9692616  a0^4  a2  a3^7  a4^7 -    3931584  a1^5  a2  a3^7  a4^7 -    11515080  a0  a1^3  a2^2  a3^7  a4^7 +    470916  a0^2  a1  a2^3  a3^7  a4^7 -    200346  a1^2  a2^5  a3^7  a4^7 - 32862  a0  a2^6  a3^7  a4^7 -    3280848  a0  a1^4  a3^8  a4^7 -    6864156  a0^2  a1^2  a2  a3^8  a4^7 -    311172  a0^3  a2^2  a3^8  a4^7 + 522876  a1^3  a2^3  a3^8  a4^7 -    79506  a0  a1  a2^4  a3^8  a4^7 - 704  a2^7  a3^8  a4^7 -    570964  a0^3  a1  a3^9  a4^7 + 316530  a1^4  a2  a3^9  a4^7 +    598116  a0  a1^2  a2^2  a3^9  a4^7 + 9444  a0^2  a2^3  a3^9  a4^7 +    4112  a1  a2^5  a3^9  a4^7 + 116538  a0  a1^3  a3^10  a4^7 +    113562  a0^2  a1  a2  a3^10  a4^7 - 4684  a1^2  a2^3  a3^10  a4^7 +    880  a0  a2^4  a3^10  a4^7 + 2838  a0^3  a3^11  a4^7 -    4006  a1^3  a2  a3^11  a4^7 - 2496  a0  a1  a2^2  a3^11  a4^7 -    774  a0  a1^2  a3^12  a4^7 - 168  a0^2  a2  a3^12  a4^7 -    680730280  a0^4  a1^4  a4^8 - 2104104  a1^9  a4^8 -    178608300  a0^5  a1^2  a2  a4^8 - 54702564  a0  a1^7  a2  a4^8 +    142967500  a0^6  a2^2  a4^8 - 99074820  a0^2  a1^5  a2^2  a4^8 +    42235800  a0^3  a1^3  a2^3  a4^8 + 30042564  a0^4  a1  a2^4  a4^8 -    733354  a1^6  a2^4  a4^8 + 8705370  a0  a1^4  a2^5  a4^8 +    8476656  a0^2  a1^2  a2^6  a4^8 + 1938096  a0^3  a2^7  a4^8 +    208248  a1^3  a2^8  a4^8 - 400992  a0  a1  a2^9  a4^8 -    288  a2^12  a4^8 + 500508500  a0^6  a1  a3  a4^8 +    108137316  a0^2  a1^6  a3  a4^8 +    1555626846  a0^3  a1^4  a2  a3  a4^8 -    369765186  a0^4  a1^2  a2^2  a3  a4^8 -    4432188  a1^7  a2^2  a3  a4^8 + 327411180  a0^5  a2^3  a3  a4^8 -    16321878  a0  a1^5  a2^3  a3  a4^8 -    105490308  a0^2  a1^3  a2^4  a3  a4^8 -    84395832  a0^3  a1  a2^5  a3  a4^8 +    1998066  a1^4  a2^6  a3  a4^8 + 8095704  a0  a1^2  a2^7  a3  a4^8 +    1683648  a0^2  a2^8  a3  a4^8 - 85152  a1  a2^10  a3  a4^8 +    1478791566  a0^4  a1^3  a3^2  a4^8 + 7274883  a1^8  a3^2  a4^8 -    1750953780  a0^5  a1  a2  a3^2  a4^8 +    89629584  a0  a1^6  a2  a3^2  a4^8 +    445997160  a0^2  a1^4  a2^2  a3^2  a4^8 +    488778060  a0^3  a1^2  a2^3  a3^2  a4^8 +    71235438  a0^4  a2^4  a3^2  a4^8 -    12091800  a1^5  a2^4  a3^2  a4^8 -    46968432  a0  a1^3  a2^5  a3^2  a4^8 -    9651936  a0^2  a1  a2^6  a3^2  a4^8 +    506100  a1^2  a2^8  a3^2  a4^8 - 83376  a0  a2^9  a3^2  a4^8 -    556046700  a0^6  a3^3  a4^8 - 112399854  a0^2  a1^5  a3^3  a4^8 -    77908116  a0^3  a1^3  a2  a3^3  a4^8 -    256123608  a0^4  a1  a2^2  a3^3  a4^8 +    16765050  a1^6  a2^2  a3^3  a4^8 +    91580484  a0  a1^4  a2^3  a3^3  a4^8 -    28919976  a0^2  a1^2  a2^4  a3^3  a4^8 -    18354736  a0^3  a2^5  a3^3  a4^8 + 828576  a1^3  a2^6  a3^3  a4^8 +    2184984  a0  a1  a2^7  a3^3  a4^8 - 4928  a2^10  a3^3  a4^8 +    222633252  a0^4  a1^2  a3^4  a4^8 - 3558636  a1^7  a3^4  a4^8 -    287571036  a0^5  a2  a3^4  a4^8 -    12312516  a0  a1^5  a2  a3^4  a4^8 +    177091152  a0^2  a1^3  a2^2  a3^4  a4^8 +    114500740  a0^3  a1  a2^3  a3^4  a4^8 -    6408150  a1^4  a2^4  a3^4  a4^8 -    6953478  a0  a1^2  a2^5  a3^4  a4^8 +    610344  a0^2  a2^6  a3^4  a4^8 - 24780  a1  a2^8  a3^4  a4^8 -    38902266  a0^2  a1^4  a3^5  a4^8 -    68729898  a0^3  a1^2  a2  a3^5  a4^8 -    8667762  a0^4  a2^2  a3^5  a4^8 + 4063122  a1^5  a2^2  a3^5  a4^8 -    4712022  a0  a1^3  a2^3  a3^5  a4^8 -    8025696  a0^2  a1  a2^4  a3^5  a4^8 +    329070  a1^2  a2^6  a3^5  a4^8 - 11172  a0  a2^7  a3^5  a4^8 -    32125398  a0^4  a1  a3^6  a4^8 + 1540950  a1^6  a3^6  a4^8 +    19018590  a0  a1^4  a2  a3^6  a4^8 +    13647384  a0^2  a1^2  a2^2  a3^6  a4^8 -    559074  a0^3  a2^3  a3^6  a4^8 - 261156  a1^3  a2^4  a3^6  a4^8 +    452004  a0  a1  a2^5  a3^6  a4^8 + 1666  a2^8  a3^6  a4^8 +    6856638  a0^2  a1^3  a3^7  a4^8 +    4187850  a0^3  a1  a2  a3^7  a4^8 -    1216464  a1^4  a2^2  a3^7  a4^8 -    1111638  a0  a1^2  a2^3  a3^7  a4^8 +    67272  a0^2  a2^4  a3^7  a4^8 - 8728  a1  a2^6  a3^7  a4^8 +    443106  a0^4  a3^8  a4^8 - 144192  a1^5  a3^8  a4^8 -    1264416  a0  a1^3  a2  a3^8  a4^8 -    524214  a0^2  a1  a2^2  a3^8  a4^8 + 3078  a1^2  a2^4  a3^8  a4^8 -    3240  a0  a2^5  a3^8  a4^8 - 190776  a0^2  a1^2  a3^9  a4^8 -    37394  a0^3  a2  a3^9  a4^8 + 23954  a1^3  a2^2  a3^9  a4^8 +    6700  a0  a1  a2^3  a3^9  a4^8 + 2587  a1^4  a3^10  a4^8 +    11844  a0  a1^2  a2  a3^10  a4^8 + 1074  a0^2  a2^2  a3^10  a4^8 +    810  a0^2  a1  a3^11  a4^8 + 30410000  a0^7  a4^9 +    211306512  a0^3  a1^5  a4^9 + 454536324  a0^4  a1^3  a2  a4^9 +    3390876  a1^8  a2  a4^9 - 131521560  a0^5  a1  a2^2  a4^9 +    37366536  a0  a1^6  a2^2  a4^9 + 42595440  a0^2  a1^4  a2^3  a4^9 +    2039904  a0^3  a1^2  a2^4  a4^9 + 3692328  a0^4  a2^5  a4^9 -    559986  a1^5  a2^5  a4^9 - 4602304  a0  a1^3  a2^6  a4^9 -    1209696  a0^2  a1  a2^7  a4^9 + 7472  a1^2  a2^9  a4^9 +    13120  a0  a2^10  a4^9 - 85377300  a0^5  a1^2  a3  a4^9 +    13659108  a0  a1^7  a3  a4^9 - 293470000  a0^6  a2  a3  a4^9 -    38890650  a0^2  a1^5  a2  a3  a4^9 -    60773280  a0^3  a1^3  a2^2  a3  a4^9 -    33187812  a0^4  a1  a2^3  a3  a4^9 +    6070350  a1^6  a2^3  a3  a4^9 +    23184390  a0  a1^4  a2^4  a3  a4^9 +    1615104  a0^2  a1^2  a2^5  a3  a4^9 -    4358304  a0^3  a2^6  a3  a4^9 - 333608  a1^3  a2^7  a3  a4^9 +    391104  a0  a1  a2^8  a3  a4^9 - 1216  a2^11  a3  a4^9 -    787145034  a0^3  a1^4  a3^2  a4^9 +    391351236  a0^4  a1^2  a2  a3^2  a4^9 -    317712  a1^7  a2  a3^2  a4^9 - 321451548  a0^5  a2^2  a3^2  a4^9 -    8969682  a0  a1^5  a2^2  a3^2  a4^9 +    82723116  a0^2  a1^3  a2^3  a3^2  a4^9 +    81743952  a0^3  a1  a2^4  a3^2  a4^9 -    614292  a1^4  a2^5  a3^2  a4^9 -    7136808  a0  a1^2  a2^6  a3^2  a4^9 -    1117536  a0^2  a2^7  a3^2  a4^9 + 21632  a1  a2^9  a3^2  a4^9 +    713102932  a0^5  a1  a3^3  a4^9 + 2570812  a0  a1^6  a3^3  a4^9 -    215131848  a0^2  a1^4  a2  a3^3  a4^9 -    329598564  a0^3  a1^2  a2^2  a3^3  a4^9 -    37051352  a0^4  a2^3  a3^3  a4^9 +    7552244  a1^5  a2^3  a3^3  a4^9 +    25963840  a0  a1^3  a2^4  a3^3  a4^9 +    4835376  a0^2  a1  a2^5  a3^3  a4^9 -    56920  a1^2  a2^7  a3^3  a4^9 + 51296  a0  a2^8  a3^3  a4^9 +    189506188  a0^3  a1^3  a3^4  a4^9 +    134309004  a0^4  a1  a2  a3^4  a4^9 -    3663184  a1^6  a2  a3^4  a4^9 -    11093628  a0  a1^4  a2^2  a3^4  a4^9 +    10702692  a0^2  a1^2  a2^3  a3^4  a4^9 +    1666504  a0^3  a2^4  a3^4  a4^9 - 508858  a1^3  a2^5  a3^4  a4^9 -    438032  a0  a1  a2^6  a3^4  a4^9 - 2072  a2^9  a3^4  a4^9 -    29321532  a0^5  a3^5  a4^9 - 8878848  a0  a1^5  a3^5  a4^9 -    28130106  a0^2  a1^3  a2  a3^5  a4^9 -    732036  a0^3  a1  a2^2  a3^5  a4^9 +    1449938  a1^4  a2^3  a3^5  a4^9 -    148890  a0  a1^2  a2^4  a3^5  a4^9 -    203280  a0^2  a2^5  a3^5  a4^9 + 7980  a1  a2^7  a3^5  a4^9 -    10340482  a0^3  a1^2  a3^6  a4^9 - 3447464  a0^4  a2  a3^6  a4^9 +    1071014  a1^5  a2  a3^6  a4^9 +    4119710  a0  a1^3  a2^2  a3^6  a4^9 +    671342  a0^2  a1  a2^3  a3^6  a4^9 +    17808  a1^2  a2^5  a3^6  a4^9 + 5572  a0  a2^6  a3^6  a4^9 +    760402  a0  a1^4  a3^7  a4^9 +    1868118  a0^2  a1^2  a2  a3^7  a4^9 +    146966  a0^3  a2^2  a3^7  a4^9 - 61218  a1^3  a2^3  a3^7  a4^9 +    1692  a0  a1  a2^4  a3^7  a4^9 + 138194  a0^3  a1  a3^8  a4^9 -    30888  a1^4  a2  a3^8  a4^9 - 64278  a0  a1^2  a2^2  a3^8  a4^9 -    2196  a0^2  a2^3  a3^8  a4^9 - 10816  a0  a1^3  a3^9  a4^9 -    11598  a0^2  a1  a2  a3^9  a4^9 - 282  a0^3  a3^10  a4^9 -    44298080  a0^6  a1  a4^10 - 21329376  a0^2  a1^6  a4^10 -    203074356  a0^3  a1^4  a2  a4^10 -    11810988  a0^4  a1^2  a2^2  a4^10 - 1477836  a1^7  a2^2  a4^10 -    20932032  a0^5  a2^3  a4^10 - 9366036  a0  a1^5  a2^3  a4^10 +    1501560  a0^2  a1^3  a2^4  a4^10 + 6293088  a0^3  a1  a2^5  a4^10 +    44198  a1^4  a2^6  a4^10 - 46992  a0  a1^2  a2^7  a4^10 -    86304  a0^2  a2^8  a4^10 + 5952  a1  a2^10  a4^10 -    255341100  a0^4  a1^3  a3  a4^10 - 1640616  a1^8  a3  a4^10 +    337981776  a0^5  a1  a2  a3  a4^10 -    21093642  a0  a1^6  a2  a3  a4^10 -    67602198  a0^2  a1^4  a2^2  a3  a4^10 -    68746248  a0^3  a1^2  a2^3  a3  a4^10 -    11177856  a0^4  a2^4  a3  a4^10 + 182112  a1^5  a2^4  a3  a4^10 +    5397672  a0  a1^3  a2^5  a3  a4^10 +    2184672  a0^2  a1  a2^6  a3  a4^10 - 52800  a1^2  a2^8  a3  a4^10 -    10176  a0  a2^9  a3  a4^10 + 151059408  a0^6  a3^2  a4^10 +    76538106  a0^2  a1^5  a3^2  a4^10 +    120625848  a0^3  a1^3  a2  a3^2  a4^10 +    68280528  a0^4  a1  a2^2  a3^2  a4^10 -    4847922  a1^6  a2^2  a3^2  a4^10 -    29058558  a0  a1^4  a2^3  a3^2  a4^10 -    8375148  a0^2  a1^2  a2^4  a3^2  a4^10 +    2704368  a0^3  a2^5  a3^2  a4^10 +    182280  a1^3  a2^6  a3^2  a4^10 -    96480  a0  a1  a2^7  a3^2  a4^10 + 1120  a2^10  a3^2  a4^10 -    166034008  a0^4  a1^2  a3^3  a4^10 + 1106410  a1^7  a3^3  a4^10 +    102072800  a0^5  a2  a3^3  a4^10 +    13004646  a0  a1^5  a2  a3^3  a4^10 -    17362320  a0^2  a1^3  a2^2  a3^3  a4^10 -    26926792  a0^3  a1  a2^3  a3^3  a4^10 +    205170  a1^4  a2^4  a3^3  a4^10 +    1485288  a0  a1^2  a2^5  a3^3  a4^10 +    80640  a0^2  a2^6  a3^3  a4^10 - 224  a1  a2^8  a3^3  a4^10 +    17098446  a0^2  a1^4  a3^4  a4^10 +    33558324  a0^3  a1^2  a2  a3^4  a4^10 +    4763988  a0^4  a2^2  a3^4  a4^10 -    1883616  a1^5  a2^2  a3^4  a4^10 -    2999640  a0  a1^3  a2^3  a3^4  a4^10 +    803460  a0^2  a1  a2^4  a3^4  a4^10 -    37898  a1^2  a2^6  a3^4  a4^10 - 2632  a0  a2^7  a3^4  a4^10 +    10293804  a0^4  a1  a3^5  a4^10 - 342288  a1^6  a3^5  a4^10 -    4896714  a0  a1^4  a2  a3^5  a4^10 -    5057694  a0^2  a1^2  a2^2  a3^5  a4^10 -    102324  a0^3  a2^3  a3^5  a4^10 + 49000  a1^3  a2^4  a3^5  a4^10 -    39228  a0  a1  a2^5  a3^5  a4^10 -    1531482  a0^2  a1^3  a3^6  a4^10 -    1154316  a0^3  a1  a2  a3^6  a4^10 +    123634  a1^4  a2^2  a3^6  a4^10 +    137032  a0  a1^2  a2^3  a3^6  a4^10 -    3542  a0^2  a2^4  a3^6  a4^10 - 76740  a0^4  a3^7  a4^10 +    12814  a1^5  a3^7  a4^10 + 118472  a0  a1^3  a2  a3^7  a4^10 +    56388  a0^2  a1  a2^2  a3^7  a4^10 +    16980  a0^2  a1^2  a3^8  a4^10 + 3760  a0^3  a2  a3^8  a4^10 +    11041776  a0^5  a1^2  a4^11 - 217776  a0  a1^7  a4^11 +    22954112  a0^6  a2  a4^11 + 18558876  a0^2  a1^5  a2  a4^11 +    34816944  a0^3  a1^3  a2^2  a4^11 +    5175552  a0^4  a1  a2^3  a4^11 + 104988  a1^6  a2^3  a4^11 -    37824  a0  a1^4  a2^4  a4^11 - 624528  a0^2  a1^2  a2^5  a4^11 +    88128  a0^3  a2^6  a4^11 + 18688  a1^3  a2^7  a4^11 -    21888  a0  a1  a2^8  a4^11 - 128  a2^11  a4^11 +    144140868  a0^3  a1^4  a3  a4^11 -    58505568  a0^4  a1^2  a2  a3  a4^11 +    1068222  a1^7  a2  a3  a4^11 + 37891584  a0^5  a2^2  a3  a4^11 +    9897816  a0  a1^5  a2^2  a3  a4^11 +    1222776  a0^2  a1^3  a2^3  a3  a4^11 -    7793664  a0^3  a1  a2^4  a3  a4^11 - 56364  a1^4  a2^5  a3  a4^11 +    387744  a0  a1^2  a2^6  a3  a4^11 + 120768  a0^2  a2^7  a3  a4^11 -    2368  a1  a2^9  a3  a4^11 - 190500672  a0^5  a1  a3^2  a4^11 -    2193546  a0  a1^6  a3^2  a4^11 +    33817032  a0^2  a1^4  a2  a3^2  a4^11 +    65036760  a0^3  a1^2  a2^2  a3^2  a4^11 +    8039808  a0^4  a2^3  a3^2  a4^11 -    101430  a1^5  a2^3  a3^2  a4^11 -    2605680  a0  a1^3  a2^4  a3^2  a4^11 -    1308384  a0^2  a1  a2^5  a3^2  a4^11 +    17328  a1^2  a2^7  a3^2  a4^11 - 2688  a0  a2^8  a3^2  a4^11 -    49633464  a0^3  a1^3  a3^3  a4^11 -    43724640  a0^4  a1  a2  a3^3  a4^11 +    1076438  a1^6  a2  a3^3  a4^11 +    6249150  a0  a1^4  a2^2  a3^3  a4^11 +    2076600  a0^2  a1^2  a2^3  a3^3  a4^11 -    243200  a0^3  a2^4  a3^3  a4^11 + 31528  a1^3  a2^5  a3^3  a4^11 +    53312  a0  a1  a2^6  a3^3  a4^11 + 5094768  a0^5  a3^4  a4^11 +    1897566  a0  a1^5  a3^4  a4^11 +    7805700  a0^2  a1^3  a2  a3^4  a4^11 +    1885320  a0^3  a1  a2^2  a3^4  a4^11 -    175000  a1^4  a2^3  a3^4  a4^11 -    52920  a0  a1^2  a2^4  a3^4  a4^11 +    18312  a0^2  a2^5  a3^4  a4^11 + 1933116  a0^3  a1^2  a3^5  a4^11 +    610320  a0^4  a2  a3^5  a4^11 - 98154  a1^5  a2  a3^5  a4^11 -    410676  a0  a1^3  a2^2  a3^5  a4^11 -    94836  a0^2  a1  a2^3  a3^5  a4^11 - 64330  a0  a1^4  a3^6  a4^11 -    169260  a0^2  a1^2  a2  a3^6  a4^11 -    16100  a0^3  a2^2  a3^6  a4^11 - 11860  a0^3  a1  a3^7  a4^11 +    16102592  a0^4  a1^3  a4^12 + 113004  a1^8  a4^12 -    25563648  a0^5  a1  a2  a4^12 + 838428  a0  a1^6  a2  a4^12 -    327180  a0^2  a1^4  a2^2  a4^12 + 756352  a0^3  a1^2  a2^3  a4^12 +    572672  a0^4  a2^4  a4^12 - 32508  a1^5  a2^4  a4^12 -    333984  a0  a1^3  a2^5  a4^12 - 108416  a0^2  a1  a2^6  a4^12 +    2016  a1^2  a2^8  a4^12 + 1408  a0  a2^9  a4^12 -    21288960  a0^6  a3  a4^12 - 18340068  a0^2  a1^5  a3  a4^12 -    34883552  a0^3  a1^3  a2  a3  a4^12 -    9137664  a0^4  a1  a2^2  a3  a4^12 +    216426  a1^6  a2^2  a3  a4^12 +    2191644  a0  a1^4  a2^3  a3  a4^12 +    1540224  a0^2  a1^2  a2^4  a3  a4^12 -    127232  a0^3  a2^5  a3  a4^12 - 29792  a1^3  a2^6  a3  a4^12 -    8256  a0  a1  a2^7  a3  a4^12 + 52007136  a0^4  a1^2  a3^2  a4^12 -    238134  a1^7  a3^2  a4^12 - 17853696  a0^5  a2  a3^2  a4^12 -    4279236  a0  a1^5  a2  a3^2  a4^12 -    4471728  a0^2  a1^3  a2^2  a3^2  a4^12 +    2072320  a0^3  a1  a2^3  a3^2  a4^12 +    33390  a1^4  a2^4  a3^2  a4^12 -    109200  a0  a1^2  a2^5  a3^2  a4^12 -    14784  a0^2  a2^6  a3^2  a4^12 - 3768764  a0^2  a1^4  a3^3  a4^12 -    7574240  a0^3  a1^2  a2  a3^3  a4^12 -    1018880  a0^4  a2^2  a3^3  a4^12 +    198072  a1^5  a2^2  a3^3  a4^12 +    418600  a0  a1^3  a2^3  a3^3  a4^12 -    13440  a0^2  a1  a2^4  a3^3  a4^12 -    1669600  a0^4  a1  a3^4  a4^12 + 28648  a1^6  a3^4  a4^12 +    430872  a0  a1^4  a2  a3^4  a4^12 +    499572  a0^2  a1^2  a2^2  a3^4  a4^12 +    19904  a0^3  a2^3  a3^4  a4^12 + 125652  a0^2  a1^3  a3^5  a4^12 +    103632  a0^3  a1  a2  a3^5  a4^12 + 5296  a0^4  a3^6  a4^12 -    9861136  a0^3  a1^4  a4^13 + 4080384  a0^4  a1^2  a2  a4^13 -    106452  a1^7  a2  a4^13 - 1545216  a0^5  a2^2  a4^13 -    753816  a0  a1^5  a2^2  a4^13 - 69888  a0^2  a1^3  a2^3  a4^13 +    397824  a0^3  a1  a2^4  a4^13 + 13608  a1^4  a2^5  a4^13 +    10304  a0  a1^2  a2^6  a4^13 - 4096  a0^2  a2^7  a4^13 +    26591232  a0^5  a1  a3  a4^13 + 795588  a0  a1^6  a3  a4^13 +    299664  a0^2  a1^4  a2  a3  a4^13 -    4326912  a0^3  a1^2  a2^2  a3  a4^13 -    814080  a0^4  a2^3  a3  a4^13 - 55188  a1^5  a2^3  a3  a4^13 +    80640  a0  a1^3  a2^4  a3  a4^13 +    102144  a0^2  a1  a2^5  a3  a4^13 +    7572672  a0^3  a1^3  a3^2  a4^13 +    7088640  a0^4  a1  a2  a3^2  a4^13 -    101580  a1^6  a2  a3^2  a4^13 -    661212  a0  a1^4  a2^2  a3^2  a4^13 -    350592  a0^2  a1^2  a2^3  a3^2  a4^13 +    10496  a0^3  a2^4  a3^2  a4^13 - 430080  a0^5  a3^3  a4^13 -    153628  a0  a1^5  a3^3  a4^13 -    695200  a0^2  a1^3  a2  a3^3  a4^13 -    222208  a0^3  a1  a2^2  a3^3  a4^13 -    142480  a0^3  a1^2  a3^4  a4^13 - 42368  a0^4  a2  a3^4  a4^13 +    1216512  a0^6  a4^14 + 1470624  a0^2  a1^5  a4^14 +    2887168  a0^3  a1^3  a2  a4^14 + 399360  a0^4  a1  a2^2  a4^14 +    19692  a1^6  a2^2  a4^14 - 15552  a0  a1^4  a2^3  a4^14 -    99072  a0^2  a1^2  a2^4  a4^14 - 4096  a0^3  a2^5  a4^14 -    8017920  a0^4  a1^2  a3  a4^14 + 20412  a1^7  a3  a4^14 +    1413120  a0^5  a2  a3  a4^14 + 408720  a0  a1^5  a2  a3  a4^14 +    671232  a0^2  a1^3  a2^2  a3  a4^14 -    11264  a0^3  a1  a2^3  a3  a4^14 +    308688  a0^2  a1^4  a3^2  a4^14 +    615168  a0^3  a1^2  a2  a3^2  a4^14 +    76800  a0^4  a2^2  a3^2  a4^14 + 108544  a0^4  a1  a3^3  a4^14 -    1515520  a0^5  a1  a4^15 - 81648  a0  a1^6  a4^15 -    327552  a0^2  a1^4  a2  a4^15 - 21504  a0^3  a1^2  a2^2  a4^15 +    32768  a0^4  a2^3  a4^15 - 495616  a0^3  a1^3  a3  a4^15 -    454656  a0^4  a1  a2  a3  a4^15 + 12288  a0^5  a3^2  a4^15 +    495616  a0^4  a1^2  a4^16 - 32768  a0^5  a2  a4^16"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "bb7b5046-651d-43d7-bbdf-f587b1c2b66a",
   "metadata": {},
   "outputs": [],
   "source": [
    "# BDB   \n",
    "\n",
    "bdb=48828125  a0^8 + 996750000  a0^4  a1^5 + 4526080  a1^10 +   173437500  a0^5  a1^3  a2 + 19968000  a0  a1^8  a2 -   316406250  a0^6  a1  a2^2 - 25620000  a0^2  a1^6  a2^2 +   122875000  a0^3  a1^4  a2^3 - 200859375  a0^4  a1^2  a2^4 -   4741200  a1^7  a2^4 + 72281250  a0^5  a2^5 -   11698020  a0  a1^5  a2^5 - 688500  a0^2  a1^3  a2^6 -   11947500  a0^3  a1  a2^7 + 1326780  a1^4  a2^8 +   1312200  a0  a1^2  a2^9 - 2875905  a0^2  a2^10 +   39062500  a0^6  a1^2  a3 - 4000000  a0^2  a1^7  a3 -   273437500  a0^7  a2  a3 - 335900000  a0^3  a1^5  a2  a3 +   609625000  a0^4  a1^3  a2^2  a3 + 8129280  a1^8  a2^2  a3 +   381562500  a0^5  a1  a2^3  a3 + 99885600  a0  a1^6  a2^3  a3 -   96142500  a0^2  a1^4  a2^4  a3 + 315018750  a0^3  a1^2  a2^5  a3 -   87862500  a0^4  a2^6  a3 - 5112072  a1^5  a2^6  a3 -   21595410  a0  a1^3  a2^7  a3 + 24020550  a0^2  a1  a2^8  a3 -   1045386  a1^2  a2^10  a3 + 1666494  a0  a2^11  a3 -   1467437500  a0^4  a1^4  a3^2 - 17761280  a1^9  a3^2 -   26250000  a0^5  a1^2  a2  a3^2 - 24998400  a0  a1^7  a2  a3^2 +   494140625  a0^6  a2^2  a3^2 - 198165000  a0^2  a1^5  a2^2  a3^2 -   518537500  a0^3  a1^3  a2^3  a3^2 +   139743750  a0^4  a1  a2^4  a3^2 + 9718308  a1^6  a2^4  a3^2 +   78901560  a0  a1^4  a2^5  a3^2 - 76547700  a0^2  a1^2  a2^6  a3^2 +   48791250  a0^3  a2^7  a3^2 + 7181136  a1^3  a2^8  a3^2 -   7912566  a0  a1  a2^9  a3^2 - 164025  a2^12  a3^2 +   11718750  a0^6  a1  a3^3 + 42800000  a0^2  a1^6  a3^3 +   635975000  a0^3  a1^4  a2  a3^3 -   422606250  a0^4  a1^2  a2^2  a3^3 - 25757824  a1^7  a2^2  a3^3 -   411031250  a0^5  a2^3  a3^3 - 105880680  a0  a1^5  a2^3  a3^3 +   70158750  a0^2  a1^3  a2^4  a3^3 - 282862500  a0^3  a1  a2^5  a3^3 -   13261374  a1^4  a2^6  a3^3 + 11361708  a0  a1^2  a2^7  a3^3 -   14907240  a0^2  a2^8  a3^3 + 1399680  a1  a2^10  a3^3 +   823450000  a0^4  a1^3  a3^4 + 25469184  a1^8  a3^4 -   72968750  a0^5  a1  a2  a3^4 + 10336000  a0  a1^6  a2  a3^4 +   213057500  a0^2  a1^4  a2^2  a3^4 +   299735000  a0^3  a1^2  a2^3  a3^4 + 134050000  a0^4  a2^4  a3^4 -   2232048  a1^5  a2^4  a3^4 - 17963568  a0  a1^3  a2^5  a3^4 +   68210100  a0^2  a1  a2^6  a3^4 - 4370517  a1^2  a2^8  a3^4 +   849528  a0  a2^9  a3^4 - 8343750  a0^6  a3^5 -   56714320  a0^2  a1^5  a3^5 - 409531000  a0^3  a1^3  a2  a3^5 +   126652500  a0^4  a1  a2^2  a3^5 + 23745008  a1^6  a2^2  a3^5 +   23755200  a0  a1^4  a2^3  a3^5 - 43723050  a0^2  a1^2  a2^4  a3^5 -   1919960  a0^3  a2^5  a3^5 + 5500026  a1^3  a2^6  a3^5 -   3644028  a0  a1  a2^7  a3^5 - 64638  a2^10  a3^5 -   214043750  a0^4  a1^2  a3^6 - 18800832  a1^7  a3^6 +   21800000  a0^5  a2  a3^6 + 3201440  a0  a1^5  a2  a3^6 -   73039360  a0^2  a1^3  a2^2  a3^6 - 54847200  a0^3  a1  a2^3  a3^6 +   1061144  a1^4  a2^4  a3^6 + 2768220  a0  a1^2  a2^5  a3^6 -   2391816  a0^2  a2^6  a3^6 + 442260  a1  a2^8  a3^6 +   30536960  a0^2  a1^4  a3^7 + 114500800  a0^3  a1^2  a2  a3^7 -   17970000  a0^4  a2^2  a3^7 - 10874784  a1^5  a2^2  a3^7 +   2827392  a0  a1^3  a2^3  a3^7 + 4558304  a0^2  a1  a2^4  a3^7 -   747822  a1^2  a2^6  a3^7 + 28368  a0  a2^7  a3^7 +   24880000  a0^4  a1  a3^8 + 8091936  a1^6  a3^8 -   4150848  a0  a1^4  a2  a3^8 + 9577968  a0^2  a1^2  a2^2  a3^8 +   4411360  a0^3  a2^3  a3^8 - 716960  a1^3  a2^4  a3^8 +   195696  a0  a1  a2^5  a3^8 - 2520  a2^8  a3^8 -   7918048  a0^2  a1^3  a3^9 - 13496000  a0^3  a1  a2  a3^9 +   2881600  a1^4  a2^2  a3^9 - 1232800  a0  a1^2  a2^3  a3^9 +   5440  a0^2  a2^4  a3^9 - 8400  a1  a2^6  a3^9 -   971680  a0^4  a3^10 - 2124032  a1^5  a3^10 +   1235840  a0  a1^3  a2  a3^10 - 511680  a0^2  a1  a2^2  a3^10 +   155816  a1^2  a2^4  a3^10 - 17664  a0  a2^5  a3^10 +   972000  a0^2  a1^2  a3^11 + 496000  a0^3  a2  a3^11 -   436192  a1^3  a2^2  a3^11 + 98240  a0  a1  a2^3  a3^11 +   1376  a2^6  a3^11 + 337152  a1^4  a3^12 -   135744  a0  a1^2  a2  a3^12 + 18048  a0^2  a2^2  a3^12 -   11584  a1  a2^4  a3^12 - 44544  a0^2  a1  a3^13 +   32352  a1^2  a2^2  a3^13 - 1280  a0  a2^3  a3^13 -   29952  a1^3  a3^14 + 3840  a0  a1  a2  a3^14 + 128  a2^4  a3^14 -   768  a1  a2^2  a3^15 + 1152  a1^2  a3^16 - 78125000  a0^7  a1  a4 -   797400000  a0^3  a1^6  a4 - 2166937500  a0^4  a1^4  a2  a4 -   22097920  a1^9  a2  a4 + 171562500  a0^5  a1^2  a2^2  a4 -   53649600  a0  a1^7  a2^2  a4 + 126562500  a0^6  a2^3  a4 -   12237000  a0^2  a1^5  a2^3  a4 - 35912500  a0^3  a1^3  a2^4  a4 +   88406250  a0^4  a1  a2^5  a4 + 15614964  a1^6  a2^5  a4 +   23671440  a0  a1^4  a2^6  a4 + 7994700  a0^2  a1^2  a2^7  a4 +   4779000  a0^3  a2^8  a4 - 2385288  a1^3  a2^9  a4 +   100602  a0  a1  a2^10  a4 - 150937500  a0^5  a1^3  a3  a4 -   10380800  a0  a1^8  a3  a4 + 731250000  a0^6  a1  a2  a3  a4 +   243484000  a0^2  a1^6  a2  a3  a4 -   37075000  a0^3  a1^4  a2^2  a3  a4 -   631050000  a0^4  a1^2  a2^3  a3  a4 - 34611936  a1^7  a2^3  a3  a4 -   369468750  a0^5  a2^4  a3  a4 - 166174380  a0  a1^5  a2^4  a3  a4 -   32704650  a0^2  a1^3  a2^5  a3  a4 -   131545500  a0^3  a1  a2^6  a3  a4 + 8174682  a1^4  a2^7  a3  a4 +   9220392  a0  a1^2  a2^8  a3  a4 + 7647210  a0^2  a2^9  a3  a4 +   503010  a1  a2^11  a3  a4 + 164062500  a0^7  a3^2  a4 +   1375490000  a0^3  a1^5  a3^2  a4 +   1642600000  a0^4  a1^3  a2  a3^2  a4 +   59185152  a1^8  a2  a3^2  a4 -   1258781250  a0^5  a1  a2^2  a3^2  a4 -   30532560  a0  a1^6  a2^2  a3^2  a4 +   938194500  a0^2  a1^4  a2^3  a3^2  a4 -   434606250  a0^3  a1^2  a2^4  a3^2  a4 +   260407500  a0^4  a2^5  a3^2  a4 - 20700792  a1^5  a2^5  a3^2  a4 -   4922694  a0  a1^3  a2^6  a3^2  a4 -   83335230  a0^2  a1  a2^7  a3^2  a4 - 762534  a1^2  a2^9  a3^2  a4 -   7833834  a0  a2^10  a3^2  a4 + 1687500  a0^5  a1^2  a3^3  a4 -   2120960  a0  a1^7  a3^3  a4 - 597656250  a0^6  a2  a3^3  a4 -   246507000  a0^2  a1^5  a2  a3^3  a4 +   253892500  a0^3  a1^3  a2^2  a3^3  a4 +   413731250  a0^4  a1  a2^3  a3^3  a4 +   69974104  a1^6  a2^3  a3^3  a4 -   53006820  a0  a1^4  a2^4  a3^3  a4 +   361098720  a0^2  a1^2  a2^5  a3^3  a4 -   91778250  a0^3  a2^6  a3^3  a4 - 15523596  a1^3  a2^7  a3^3  a4 +   39601386  a0  a1  a2^8  a3^3  a4 + 621108  a2^11  a3^3  a4 -   1040345000  a0^3  a1^4  a3^4  a4 -   408043750  a0^4  a1^2  a2  a3^4  a4 - 52659200  a1^7  a2  a3^4  a4 +   769043750  a0^5  a2^2  a3^4  a4 +   80555824  a0  a1^5  a2^2  a3^4  a4 -   689114000  a0^2  a1^3  a2^3  a3^4  a4 +   501559500  a0^3  a1  a2^4  a3^4  a4 +   55797756  a1^4  a2^5  a3^4  a4 -   53446932  a0  a1^2  a2^6  a3^4  a4 +   44270712  a0^2  a2^7  a3^4  a4 - 5071572  a1  a2^9  a3^4  a4 +   53793750  a0^5  a1  a3^5  a4 + 16484128  a0  a1^6  a3^5  a4 +   103478240  a0^2  a1^4  a2  a3^5  a4 -   149407800  a0^3  a1^2  a2^2  a3^5  a4 -   372381000  a0^4  a2^3  a3^5  a4 - 56382144  a1^5  a2^3  a3^5  a4 +   33371604  a0  a1^3  a2^4  a3^5  a4 -   209425944  a0^2  a1  a2^5  a3^5  a4 +   15107256  a1^2  a2^7  a3^5  a4 - 3129840  a0  a2^8  a3^5  a4 +   416953600  a0^3  a1^3  a3^6  a4 - 2548000  a0^4  a1  a2  a3^6  a4 +   23508032  a1^6  a2  a3^6  a4 - 19946496  a0  a1^4  a2^2  a3^6  a4 +   225490872  a0^2  a1^2  a2^3  a3^6  a4 +   27698760  a0^3  a2^4  a3^6  a4 - 22051568  a1^3  a2^5  a3^6  a4 +   14047068  a0  a1  a2^6  a3^6  a4 + 210924  a2^9  a3^6  a4 -   13080000  a0^5  a3^7  a4 - 14135648  a0  a1^5  a3^7  a4 -   29912384  a0^2  a1^3  a2  a3^7  a4 +   21500320  a0^3  a1  a2^2  a3^7  a4 +   18637344  a1^4  a2^3  a3^7  a4 -   13520852  a0  a1^2  a2^4  a3^7  a4 + 6787216  a0^2  a2^5  a3^7  a4 -   1530264  a1  a2^7  a3^7  a4 - 88604480  a0^3  a1^2  a3^8  a4 +   11612000  a0^4  a2  a3^8  a4 - 5540736  a1^5  a2  a3^8  a4 -   2279136  a0  a1^3  a2^2  a3^8  a4 -   21249120  a0^2  a1  a2^3  a3^8  a4 + 3513372  a1^2  a2^5  a3^8  a4 -   197424  a0  a2^6  a3^8  a4 + 5657728  a0  a1^4  a3^9  a4 +   6105696  a0^2  a1^2  a2  a3^9  a4 - 2542048  a0^3  a2^2  a3^9  a4 -   2643296  a1^3  a2^3  a3^9  a4 + 396976  a0  a1  a2^4  a3^9  a4 +   15456  a2^7  a3^9  a4 + 8874944  a0^3  a1  a3^10  a4 +   542976  a1^4  a2  a3^10  a4 + 940704  a0  a1^2  a2^2  a3^10  a4 +   191616  a0^2  a2^3  a3^10  a4 - 90880  a1  a2^5  a3^10  a4 -   1130304  a0  a1^3  a3^11  a4 - 461184  a0^2  a1  a2  a3^11  a4 +   129824  a1^2  a2^3  a3^11  a4 + 13696  a0  a2^4  a3^11  a4 -   297600  a0^3  a3^12  a4 + 11136  a1^3  a2  a3^12  a4 -   75456  a0  a1  a2^2  a3^12  a4 - 320  a2^5  a3^12  a4 +   99264  a0  a1^2  a3^13  a4 - 3840  a0^2  a2  a3^13  a4 +   2176  a1  a2^3  a3^13  a4 - 3648  a1^2  a2  a3^14  a4 +   768  a0  a2^2  a3^14  a4 - 2304  a0  a1  a3^15  a4 +   39062500  a0^6  a1^2  a4^2 + 240820000  a0^2  a1^7  a4^2 +   125000000  a0^7  a2  a4^2 + 1958015000  a0^3  a1^5  a2  a4^2 +   1403918750  a0^4  a1^3  a2^2  a4^2 + 41889504  a1^8  a2^2  a4^2 -   297187500  a0^5  a1  a2^3  a4^2 + 37602600  a0  a1^6  a2^3  a4^2 +   61467750  a0^2  a1^4  a2^4  a4^2 -   139822500  a0^3  a1^2  a2^5  a4^2 + 17463750  a0^4  a2^6  a4^2 -   19060272  a1^5  a2^6  a4^2 - 11897928  a0  a1^3  a2^7  a4^2 -   14239800  a0^2  a1  a2^8  a4^2 + 1839267  a1^2  a2^10  a4^2 -   686718  a0  a2^11  a4^2 + 1899500000  a0^4  a1^4  a3  a4^2 +   21876480  a1^9  a3  a4^2 - 430125000  a0^5  a1^2  a2  a3  a4^2 +   20100960  a0  a1^7  a2  a3  a4^2 - 655468750  a0^6  a2^2  a3  a4^2 -   111513000  a0^2  a1^5  a2^2  a3  a4^2 +   740005000  a0^3  a1^3  a2^3  a3  a4^2 +   192750000  a0^4  a1  a2^4  a3  a4^2 +   33877056  a1^6  a2^4  a3  a4^2 +   66985470  a0  a1^4  a2^5  a3  a4^2 +   103535730  a0^2  a1^2  a2^6  a3  a4^2 -   24193500  a0^3  a2^7  a3  a4^2 - 6766416  a1^3  a2^8  a3  a4^2 +   810648  a0  a1  a2^9  a3  a4^2 + 30618  a2^12  a3  a4^2 -   348281250  a0^6  a1  a3^2  a4^2 -   537052200  a0^2  a1^6  a3^2  a4^2 -   2773455000  a0^3  a1^4  a2  a3^2  a4^2 +   718903125  a0^4  a1^2  a2^2  a3^2  a4^2 -   29582856  a1^7  a2^2  a3^2  a4^2 +   1188356250  a0^5  a2^3  a3^2  a4^2 +   175466244  a0  a1^5  a2^3  a3^2  a4^2 -   655307250  a0^2  a1^3  a2^4  a3^2  a4^2 +   645896400  a0^3  a1  a2^5  a3^2  a4^2 +   19939878  a1^4  a2^6  a3^2  a4^2 -   16142328  a0  a1^2  a2^7  a3^2  a4^2 +   13908267  a0^2  a2^8  a3^2  a4^2 - 2251152  a1  a2^10  a3^2  a4^2 -   1811143750  a0^4  a1^3  a3^3  a4^2 - 58294144  a1^8  a3^3  a4^2 +   1229937500  a0^5  a1  a2  a3^3  a4^2 +   54052680  a0  a1^6  a2  a3^3  a4^2 -   1014927800  a0^2  a1^4  a2^2  a3^3  a4^2 -   275876500  a0^3  a1^2  a2^3  a3^3  a4^2 -   687837500  a0^4  a2^4  a3^3  a4^2 -   44045778  a1^5  a2^4  a3^3  a4^2 +   7788270  a0  a1^3  a2^5  a3^3  a4^2 -   51038190  a0^2  a1  a2^6  a3^3  a4^2 +   14405688  a1^2  a2^8  a3^3  a4^2 + 14221980  a0  a2^9  a3^3  a4^2 +   195984375  a0^6  a3^4  a4^2 + 499484240  a0^2  a1^5  a3^4  a4^2 +   1662220000  a0^3  a1^3  a2  a3^4  a4^2 -   846967500  a0^4  a1  a2^2  a3^4  a4^2 -   44799412  a1^6  a2^2  a3^4  a4^2 +   73364760  a0  a1^4  a2^3  a3^4  a4^2 -   191201430  a0^2  a1^2  a2^4  a3^4  a4^2 +   68728870  a0^3  a2^5  a3^4  a4^2 -   17694012  a1^3  a2^6  a3^4  a4^2 -   75230640  a0  a1  a2^7  a3^4  a4^2 - 906066  a2^10  a3^4  a4^2 +   609221250  a0^4  a1^2  a3^5  a4^2 + 59271344  a1^7  a3^5  a4^2 -   524505000  a0^5  a2  a3^5  a4^2 -   96493552  a0  a1^5  a2  a3^5  a4^2 +   757536812  a0^2  a1^3  a2^2  a3^5  a4^2 -   261522600  a0^3  a1  a2^3  a3^5  a4^2 -   33198396  a1^4  a2^4  a3^5  a4^2 +   111422976  a0  a1^2  a2^5  a3^5  a4^2 -   45342948  a0^2  a2^6  a3^5  a4^2 + 6901902  a1  a2^8  a3^5  a4^2 -   241633040  a0^2  a1^4  a3^6  a4^2 -   480110520  a0^3  a1^2  a2  a3^6  a4^2 +   385968500  a0^4  a2^2  a3^6  a4^2 +   54978336  a1^5  a2^2  a3^6  a4^2 -   77103600  a0  a1^3  a2^3  a3^6  a4^2 +   202869688  a0^2  a1  a2^4  a3^6  a4^2 -   17805102  a1^2  a2^6  a3^6  a4^2 + 4622772  a0  a2^7  a3^6  a4^2 -   72311600  a0^4  a1  a3^7  a4^2 - 31533040  a1^6  a3^7  a4^2 +   45368736  a0  a1^4  a2  a3^7  a4^2 -   222093948  a0^2  a1^2  a2^2  a3^7  a4^2 -   51654928  a0^3  a2^3  a3^7  a4^2 +   21813834  a1^3  a2^4  a3^7  a4^2 -   21860052  a0  a1  a2^5  a3^7  a4^2 - 255378  a2^8  a3^7  a4^2 +   64060032  a0^2  a1^3  a3^8  a4^2 +   66482400  a0^3  a1  a2  a3^8  a4^2 -   21378720  a1^4  a2^2  a3^8  a4^2 +   26280408  a0  a1^2  a2^3  a3^8  a4^2 -   5950584  a0^2  a2^4  a3^8  a4^2 + 1858188  a1  a2^6  a3^8  a4^2 +   403120  a0^4  a3^9  a4^2 + 9592576  a1^5  a3^9  a4^2 -   9323200  a0  a1^3  a2  a3^9  a4^2 +   19491264  a0^2  a1  a2^2  a3^9  a4^2 -   4347042  a1^2  a2^4  a3^9  a4^2 + 346624  a0  a2^5  a3^9  a4^2 -   8770992  a0^2  a1^2  a3^10  a4^2 - 2432160  a0^3  a2  a3^10  a4^2 +   3769760  a1^3  a2^2  a3^10  a4^2 -   1323232  a0  a1  a2^3  a3^10  a4^2 - 20336  a2^6  a3^10  a4^2 -   1668192  a1^4  a3^11  a4^2 + 857568  a0  a1^2  a2  a3^11  a4^2 -   166848  a0^2  a2^2  a3^11  a4^2 + 138624  a1  a2^4  a3^11  a4^2 +   459264  a0^2  a1  a3^12  a4^2 - 284208  a1^2  a2^2  a3^12  a4^2 +   5312  a0  a2^3  a3^12  a4^2 + 154464  a1^3  a3^13  a4^2 -   15168  a0  a1  a2  a3^13  a4^2 - 672  a2^4  a3^13  a4^2 +   1152  a0^2  a3^14  a4^2 + 4032  a1  a2^2  a3^14  a4^2 -   6048  a1^2  a3^15  a4^2 + 24625000  a0^5  a1^3  a4^3 -   29341120  a0  a1^8  a4^3 - 263750000  a0^6  a1  a2  a4^3 -   681297400  a0^2  a1^6  a2  a4^3 -   1669835000  a0^3  a1^4  a2^2  a4^3 -   294225000  a0^4  a1^2  a2^3  a4^3 - 37959128  a1^7  a2^3  a4^3 +   138150000  a0^5  a2^4  a4^3 + 6035388  a0  a1^5  a2^4  a4^3 +   3902940  a0^2  a1^3  a2^5  a4^3 + 67707800  a0^3  a1  a2^6  a4^3 +   11320128  a1^4  a2^7  a4^3 + 4199040  a0  a1^2  a2^8  a4^3 -   140616  a0^2  a2^9  a4^3 - 578826  a1  a2^11  a4^3 -   112500000  a0^7  a3  a4^3 - 1631731000  a0^3  a1^5  a3  a4^3 -   2307312500  a0^4  a1^3  a2  a3  a4^3 -   75913056  a1^8  a2  a3  a4^3 +   1226550000  a0^5  a1  a2^2  a3  a4^3 -   10170024  a0  a1^6  a2^2  a3  a4^3 -   623203600  a0^2  a1^4  a2^3  a3  a4^3 +   24210500  a0^3  a1^2  a2^4  a3  a4^3 -   185540500  a0^4  a2^5  a3  a4^3 + 2345406  a1^5  a2^5  a3  a4^3 -   30247812  a0  a1^3  a2^6  a3  a4^3 +   44458308  a0^2  a1  a2^7  a3  a4^3 - 619326  a1^2  a2^9  a3  a4^3 +   5580738  a0  a2^10  a3  a4^3 + 223987500  a0^5  a1^2  a3^2  a4^3 +   69283536  a0  a1^7  a3^2  a4^3 + 786750000  a0^6  a2  a3^2  a4^3 +   1226143560  a0^2  a1^5  a2  a3^2  a4^3 +   640351500  a0^3  a1^3  a2^2  a3^2  a4^3 -   1073011250  a0^4  a1  a2^3  a3^2  a4^3 -   67168012  a1^6  a2^3  a3^2  a4^3 -   54183210  a0  a1^4  a2^4  a3^2  a4^3 -   280178232  a0^2  a1^2  a2^5  a3^2  a4^3 +   21173980  a0^3  a2^6  a3^2  a4^3 +   13686696  a1^3  a2^7  a3^2  a4^3 -   30690090  a0  a1  a2^8  a3^2  a4^3 - 270216  a2^11  a3^2  a4^3 +   2147364000  a0^3  a1^4  a3^3  a4^3 +   462163750  a0^4  a1^2  a2  a3^3  a4^3 +   126579864  a1^7  a2  a3^3  a4^3 -   1697318750  a0^5  a2^2  a3^3  a4^3 -   99124396  a0  a1^5  a2^2  a3^3  a4^3 +   1855770860  a0^2  a1^3  a2^3  a3^3  a4^3 -   923902800  a0^3  a1  a2^4  a3^3  a4^3 -   54600826  a1^4  a2^5  a3^3  a4^3 +   83299104  a0  a1^2  a2^6  a3^3  a4^3 -   62670228  a0^2  a2^7  a3^3  a4^3 + 5122332  a1  a2^9  a3^3  a4^3 -   396106250  a0^5  a1  a3^4  a4^3 - 99387272  a0  a1^6  a3^4  a4^3 -   397433360  a0^2  a1^4  a2  a3^4  a4^3 -   74293700  a0^3  a1^2  a2^2  a3^4  a4^3 +   1159707000  a0^4  a2^3  a3^4  a4^3 +   141361360  a1^5  a2^3  a3^4  a4^3 -   65918090  a0  a1^3  a2^4  a3^4  a4^3 +   377721694  a0^2  a1  a2^5  a3^4  a4^3 -   31099128  a1^2  a2^7  a3^4  a4^3 - 11395692  a0  a2^8  a3^4  a4^3 -   1162028760  a0^3  a1^3  a3^5  a4^3 +   355239800  a0^4  a1  a2  a3^5  a4^3 -   68580104  a1^6  a2  a3^5  a4^3 -   48780336  a0  a1^4  a2^2  a3^5  a4^3 -   458534456  a0^2  a1^2  a2^3  a3^5  a4^3 -   78177206  a0^3  a2^4  a3^5  a4^3 +   66792936  a1^3  a2^5  a3^5  a4^3 +   59180520  a0  a1  a2^6  a3^5  a4^3 + 554400  a2^9  a3^5  a4^3 +   129317000  a0^5  a3^6  a4^3 + 77902992  a0  a1^5  a3^6  a4^3 -   22285216  a0^2  a1^3  a2  a3^6  a4^3 +   141884168  a0^3  a1  a2^2  a3^6  a4^3 -   39742976  a1^4  a2^3  a3^6  a4^3 -   82391904  a0  a1^2  a2^4  a3^6  a4^3 +   14692776  a0^2  a2^5  a3^6  a4^3 - 3746708  a1  a2^7  a3^6  a4^3 +   304328088  a0^3  a1^2  a3^7  a4^3 -   169518120  a0^4  a2  a3^7  a4^3 + 12030752  a1^5  a2  a3^7  a4^3 +   56540184  a0  a1^3  a2^2  a3^7  a4^3 -   47408256  a0^2  a1  a2^3  a3^7  a4^3 +   6602732  a1^2  a2^5  a3^7  a4^3 - 3136036  a0  a2^6  a3^7  a4^3 -   31193632  a0  a1^4  a3^8  a4^3 +   35263416  a0^2  a1^2  a2  a3^8  a4^3 +   28229552  a0^3  a2^2  a3^8  a4^3 - 1457200  a1^3  a2^3  a3^8  a4^3 +   14692612  a0  a1  a2^4  a3^8  a4^3 + 123752  a2^7  a3^8  a4^3 -   37070496  a0^3  a1  a3^9  a4^3 + 1330048  a1^4  a2  a3^9  a4^3 -   17146344  a0  a1^2  a2^2  a3^9  a4^3 +   1650656  a0^2  a2^3  a3^9  a4^3 - 851376  a1  a2^5  a3^9  a4^3 +   6349664  a0  a1^3  a3^10  a4^3 -   3618336  a0^2  a1  a2  a3^10  a4^3 +   1677128  a1^2  a2^3  a3^10  a4^3 - 210368  a0  a2^4  a3^10  a4^3 +   1438752  a0^3  a3^11  a4^3 - 711008  a1^3  a2  a3^11  a4^3 +   828960  a0  a1  a2^2  a3^11  a4^3 + 6944  a2^5  a3^11  a4^3 -   576864  a0  a1^2  a3^12  a4^3 + 18816  a0^2  a2  a3^12  a4^3 -   43008  a1  a2^3  a3^12  a4^3 + 66528  a1^2  a2  a3^13  a4^3 -   4032  a0  a2^2  a3^13  a4^3 + 12096  a0  a1  a3^14  a4^3 -   386056250  a0^4  a1^4  a4^4 - 2908240  a1^9  a4^4 +   157762500  a0^5  a1^2  a2  a4^4 + 87582444  a0  a1^7  a2  a4^4 +   157468750  a0^6  a2^2  a4^4 + 681556290  a0^2  a1^5  a2^2  a4^4 +   578778000  a0^3  a1^3  a2^3  a4^4 - 14242500  a0^4  a1  a2^4  a4^4 +   19494209  a1^6  a2^4  a4^4 - 16805082  a0  a1^4  a2^5  a4^4 -   32034198  a0^2  a1^2  a2^6  a4^4 - 1932080  a0^3  a2^7  a4^4 -   3384720  a1^3  a2^8  a4^4 - 987876  a0  a1  a2^9  a4^4 +   51759  a2^12  a4^4 + 218250000  a0^6  a1  a3  a4^4 +   561775140  a0^2  a1^6  a3  a4^4 +   2887660500  a0^3  a1^4  a2  a3  a4^4 +   230396250  a0^4  a1^2  a2^2  a3  a4^4 +   90153696  a1^7  a2^2  a3  a4^4 - 680887500  a0^5  a2^3  a3  a4^4 -   5385356  a0  a1^5  a2^3  a3  a4^4 +   504845560  a0^2  a1^3  a2^4  a3  a4^4 -   287029580  a0^3  a1  a2^5  a3  a4^4 -   19522398  a1^4  a2^6  a3  a4^4 + 6046596  a0  a1^2  a2^7  a3  a4^4 -   9819306  a0^2  a2^8  a3  a4^4 + 1700352  a1  a2^10  a3  a4^4 +   1376786250  a0^4  a1^3  a3^2  a4^4 + 42899268  a1^8  a3^2  a4^4 -   1386750000  a0^5  a1  a2  a3^2  a4^4 -   200493432  a0  a1^6  a2  a3^2  a4^4 +   180273795  a0^2  a1^4  a2^2  a3^2  a4^4 +   173496400  a0^3  a1^2  a2^3  a3^2  a4^4 +   659159000  a0^4  a2^4  a3^2  a4^4 +   67678380  a1^5  a2^4  a3^2  a4^4 +   72241176  a0  a1^3  a2^5  a3^2  a4^4 +   36801240  a0^2  a1  a2^6  a3^2  a4^4 -   10378827  a1^2  a2^8  a3^2  a4^4 - 13835286  a0  a2^9  a3^2  a4^4 -   274800000  a0^6  a3^3  a4^4 - 905613526  a0^2  a1^5  a3^3  a4^4 -   2473259800  a0^3  a1^3  a2  a3^3  a4^4 +   1492326000  a0^4  a1  a2^2  a3^3  a4^4 -   17584550  a1^6  a2^2  a3^3  a4^4 -   162196770  a0  a1^4  a2^3  a3^3  a4^4 -   55051020  a0^2  a1^2  a2^4  a3^3  a4^4 +   18350602  a0^3  a2^5  a3^3  a4^4 +   17459554  a1^3  a2^6  a3^3  a4^4 +   86619822  a0  a1  a2^7  a3^3  a4^4 + 658476  a2^10  a3^3  a4^4 -   579519250  a0^4  a1^2  a3^4  a4^4 - 73288960  a1^7  a3^4  a4^4 +   1073311250  a0^5  a2  a3^4  a4^4 +   225606570  a0  a1^5  a2  a3^4  a4^4 -   1422516300  a0^2  a1^3  a2^2  a3^4  a4^4 +   598781620  a0^3  a1  a2^3  a3^4  a4^4 +   6764240  a1^4  a2^4  a3^4  a4^4 -   204388912  a0  a1^2  a2^5  a3^4  a4^4 +   73374518  a0^2  a2^6  a3^4  a4^4 - 7027440  a1  a2^8  a3^4  a4^4 +   523878966  a0^2  a1^4  a3^5  a4^4 +   875981402  a0^3  a1^2  a2  a3^5  a4^4 -   1020554330  a0^4  a2^2  a3^5  a4^4 -   85999536  a1^5  a2^2  a3^5  a4^4 +   197440754  a0  a1^3  a2^3  a3^5  a4^4 -   423301424  a0^2  a1  a2^4  a3^5  a4^4 +   31023300  a1^2  a2^6  a3^5  a4^4 + 2209452  a0  a2^7  a3^5  a4^4 +   15621020  a0^4  a1  a3^6  a4^4 + 50538122  a1^6  a3^6  a4^4 -   85605104  a0  a1^4  a2  a3^6  a4^4 +   502674972  a0^2  a1^2  a2^2  a3^6  a4^4 +   105034806  a0^3  a2^3  a3^6  a4^4 -   60617284  a1^3  a2^4  a3^6  a4^4 -   7649292  a0  a1  a2^5  a3^6  a4^4 - 16240  a2^8  a3^6  a4^4 -   144802482  a0^2  a1^3  a3^7  a4^4 -   175899084  a0^3  a1  a2  a3^7  a4^4 +   43247906  a1^4  a2^2  a3^7  a4^4 -   4834740  a0  a1^2  a2^3  a3^7  a4^4 +   3242178  a0^2  a2^4  a3^7  a4^4 - 202802  a1  a2^6  a3^7  a4^4 +   24702102  a0^4  a3^8  a4^4 - 17511568  a1^5  a3^8  a4^4 +   8770816  a0  a1^3  a2  a3^8  a4^4 -   25037676  a0^2  a1  a2^2  a3^8  a4^4 +   2575156  a1^2  a2^4  a3^8  a4^4 + 729248  a0  a2^5  a3^8  a4^4 +   17813046  a0^2  a1^2  a3^9  a4^4 + 102504  a0^3  a2  a3^9  a4^4 -   6558482  a1^3  a2^2  a3^9  a4^4 -   2904900  a0  a1  a2^3  a3^9  a4^4 - 4130  a2^6  a3^9  a4^4 +   3153032  a1^4  a3^10  a4^4 + 1714188  a0  a1^2  a2  a3^10  a4^4 -   13896  a0^2  a2^2  a3^10  a4^4 + 8652  a1  a2^4  a3^10  a4^4 -   775296  a0^2  a1  a3^11  a4^4 + 99246  a1^2  a2^2  a3^11  a4^4 +   30576  a0  a2^3  a3^11  a4^4 - 266112  a1^3  a3^12  a4^4 -   95760  a0  a1  a2  a3^12  a4^4 + 840  a2^4  a3^12  a4^4 -   6048  a0^2  a3^13  a4^4 - 5040  a1  a2^2  a3^13  a4^4 +   7560  a1^2  a3^14  a4^4 + 18000000  a0^7  a4^5 +   322845960  a0^3  a1^5  a4^5 + 461155500  a0^4  a1^3  a2  a4^5 +   10736724  a1^8  a2  a4^5 - 259282500  a0^5  a1  a2^2  a4^5 -   101943468  a0  a1^6  a2^2  a4^5 -   242363300  a0^2  a1^4  a2^3  a4^5 -   140501600  a0^3  a1^2  a2^4  a4^5 + 30825880  a0^4  a2^5  a4^5 -   9060282  a1^5  a2^5  a4^5 + 12780012  a0  a1^3  a2^6  a4^5 -   1756008  a0^2  a1  a2^7  a4^5 + 950940  a1^2  a2^9  a4^5 -   813888  a0  a2^10  a4^5 - 142987500  a0^5  a1^2  a3  a4^5 -   77622636  a0  a1^7  a3  a4^5 - 307012500  a0^6  a2  a3  a4^5 -   1172110776  a0^2  a1^5  a2  a3  a4^5 -   1374187320  a0^3  a1^3  a2^2  a3  a4^5 +   449514100  a0^4  a1  a2^3  a3  a4^5 -   38134112  a1^6  a2^3  a3  a4^5 -   10811826  a0  a1^4  a2^4  a3  a4^5 +   26002272  a0^2  a1^2  a2^5  a3  a4^5 +   17809640  a0^3  a2^6  a3  a4^5 + 4874892  a1^3  a2^7  a3  a4^5 +   10705824  a0  a1  a2^8  a3  a4^5 - 124092  a2^11  a3  a4^5 -   1597539780  a0^3  a1^4  a3^2  a4^5 -   330212400  a0^4  a1^2  a2  a3^2  a4^5 -   101831016  a1^7  a2  a3^2  a4^5 +   1170772500  a0^5  a2^2  a3^2  a4^5 +   131333382  a0  a1^5  a2^2  a3^2  a4^5 -   1211603064  a0^2  a1^3  a2^3  a3^2  a4^5 +   482466228  a0^3  a1  a2^4  a3^2  a4^5 +   10303524  a1^4  a2^5  a3^2  a4^5 -   65344692  a0  a1^2  a2^6  a3^2  a4^5 +   36564144  a0^2  a2^7  a3^2  a4^5 - 2285118  a1  a2^9  a3^2  a4^5 +   485870000  a0^5  a1  a3^3  a4^5 + 160116148  a0  a1^6  a3^3  a4^5 +   870128226  a0^2  a1^4  a2  a3^3  a4^5 +   339899456  a0^3  a1^2  a2^2  a3^3  a4^5 -   1177994880  a0^4  a2^3  a3^3  a4^5 -   108028438  a1^5  a2^3  a3^3  a4^5 +   55149920  a0  a1^3  a2^4  a3^3  a4^5 -   261632686  a0^2  a1  a2^5  a3^3  a4^5 +   22212030  a1^2  a2^7  a3^3  a4^5 + 15305766  a0  a2^8  a3^3  a4^5 +   1319137264  a0^3  a1^3  a3^4  a4^5 -   764289250  a0^4  a1  a2  a3^4  a4^5 +   91101930  a1^6  a2  a3^4  a4^5 +   120973782  a0  a1^4  a2^2  a3^4  a4^5 +   662802172  a0^2  a1^2  a2^3  a3^4  a4^5 +   3628874  a0^3  a2^4  a3^4  a4^5 - 59994228  a1^3  a2^5  a3^4  a4^5 -   93272802  a0  a1  a2^6  a3^4  a4^5 - 671496  a2^9  a3^4  a4^5 -   252941670  a0^5  a3^5  a4^5 - 143769978  a0  a1^5  a3^5  a4^5 +   90038682  a0^2  a1^3  a2  a3^5  a4^5 -   328638516  a0^3  a1  a2^2  a3^5  a4^5 +   61408606  a1^4  a2^3  a3^5  a4^5 +   188207908  a0  a1^2  a2^4  a3^5  a4^5 -   33070604  a0^2  a2^5  a3^5  a4^5 + 5291076  a1  a2^7  a3^5  a4^5 -   448464590  a0^3  a1^2  a3^6  a4^5 +   433543652  a0^4  a2  a3^6  a4^5 - 13668648  a1^5  a2  a3^6  a4^5 -   147224042  a0  a1^3  a2^2  a3^6  a4^5 +   163249758  a0^2  a1  a2^3  a3^6  a4^5 -   14877716  a1^2  a2^5  a3^6  a4^5 + 2268364  a0  a2^6  a3^6  a4^5 +   61784660  a0  a1^4  a3^7  a4^5 -   109918680  a0^2  a1^2  a2  a3^7  a4^5 -   59874430  a0^3  a2^2  a3^7  a4^5 +   17315572  a1^3  a2^3  a3^7  a4^5 -   13702784  a0  a1  a2^4  a3^7  a4^5 - 126588  a2^7  a3^7  a4^5 +   70537068  a0^3  a1  a3^8  a4^5 - 5640972  a1^4  a2  a3^8  a4^5 +   26329260  a0  a1^2  a2^2  a3^8  a4^5 -   1930176  a0^2  a2^3  a3^8  a4^5 + 930804  a1  a2^5  a3^8  a4^5 -   12637004  a0  a1^3  a3^9  a4^5 + 8935992  a0^2  a1  a2  a3^9  a4^5 -   2229248  a1^2  a2^3  a3^9  a4^5 + 131432  a0  a2^4  a3^9  a4^5 -   2544504  a0^3  a3^10  a4^5 + 1747872  a1^3  a2  a3^10  a4^5 -   686364  a0  a1  a2^2  a3^10  a4^5 - 9940  a2^5  a3^10  a4^5 +   963900  a0  a1^2  a3^11  a4^5 + 29232  a0^2  a2  a3^11  a4^5 +   61320  a1  a2^3  a3^11  a4^5 - 94500  a1^2  a2  a3^12  a4^5 +   5040  a0  a2^2  a3^12  a4^5 - 15120  a0  a1  a3^13  a4^5 -   33300000  a0^6  a1  a4^6 - 107187948  a0^2  a1^6  a4^6 -   554124120  a0^3  a1^4  a2  a4^6 - 79736850  a0^4  a1^2  a2^2  a4^6 -   14348630  a1^7  a2^2  a4^6 + 108070500  a0^5  a2^3  a4^6 +   57652988  a0  a1^5  a2^3  a4^6 + 11367632  a0^2  a1^3  a2^4  a4^6 +   52894040  a0^3  a1  a2^5  a4^6 + 5197080  a1^4  a2^6  a4^6 -   3245148  a0  a1^2  a2^7  a4^6 + 1426308  a0^2  a2^8  a4^6 -   326376  a1  a2^10  a4^6 - 389427300  a0^4  a1^3  a3  a4^6 -   9926056  a1^8  a3  a4^6 + 502124000  a0^5  a1  a2  a3  a4^6 +   188218224  a0  a1^6  a2  a3  a4^6 +   552758302  a0^2  a1^4  a2^2  a3  a4^6 +   224837184  a0^3  a1^2  a2^3  a3  a4^6 -   221156280  a0^4  a2^4  a3  a4^6 + 2096612  a1^5  a2^4  a3  a4^6 -   25782652  a0  a1^3  a2^5  a3  a4^6 -   13832392  a0^2  a1  a2^6  a3  a4^6 + 580002  a1^2  a2^8  a3  a4^6 +   3789576  a0  a2^9  a3  a4^6 + 140621250  a0^6  a3^2  a4^6 +   639210466  a0^2  a1^5  a3^2  a4^6 +   1734180312  a0^3  a1^3  a2  a3^2  a4^6 -   882885060  a0^4  a1  a2^2  a3^2  a4^6 +   61617415  a1^6  a2^2  a3^2  a4^6 +   106199182  a0  a1^4  a2^3  a3^2  a4^6 +   203093262  a0^2  a1^2  a2^4  a3^2  a4^6 -   50190440  a0^3  a2^5  a3^2  a4^6 -   10965696  a1^3  a2^6  a3^2  a4^6 -   36937572  a0  a1  a2^7  a3^2  a4^6 + 25452  a2^10  a3^2  a4^6 +   261119840  a0^4  a1^2  a3^3  a4^6 + 43933342  a1^7  a3^3  a4^6 -   838978500  a0^5  a2  a3^3  a4^6 -   268645188  a0  a1^5  a2  a3^3  a4^6 +   856132140  a0^2  a1^3  a2^2  a3^3  a4^6 -   400590632  a0^3  a1  a2^3  a3^3  a4^6 +   25411792  a1^4  a2^4  a3^3  a4^6 +   154626430  a0  a1^2  a2^5  a3^3  a4^6 -   47285798  a0^2  a2^6  a3^3  a4^6 + 2332778  a1  a2^8  a3^3  a4^6 -   568179193  a0^2  a1^4  a3^4  a4^6 -   813889712  a0^3  a1^2  a2  a3^4  a4^6 +   1084720634  a0^4  a2^2  a3^4  a4^6 +   49268324  a1^5  a2^2  a3^4  a4^6 -   230133624  a0  a1^3  a2^3  a3^4  a4^6 +   324280782  a0^2  a1  a2^4  a3^4  a4^6 -   21122682  a1^2  a2^6  a3^4  a4^6 - 7499394  a0  a2^7  a3^4  a4^6 +   106089054  a0^4  a1  a3^5  a4^6 - 44748358  a1^6  a3^5  a4^6 +   86210074  a0  a1^4  a2  a3^5  a4^6 -   586124514  a0^2  a1^2  a2^2  a3^5  a4^6 -   63570160  a0^3  a2^3  a3^5  a4^6 +   55841716  a1^3  a2^4  a3^5  a4^6 +   39193434  a0  a1  a2^5  a3^5  a4^6 + 264600  a2^8  a3^5  a4^6 +   170991574  a0^2  a1^3  a3^6  a4^6 +   231889640  a0^3  a1  a2  a3^6  a4^6 -   49323610  a1^4  a2^2  a3^6  a4^6 -   52209248  a0  a1^2  a2^3  a3^6  a4^6 +   2625952  a0^2  a2^4  a3^6  a4^6 - 1606388  a1  a2^6  a3^6  a4^6 -   69703274  a0^4  a3^7  a4^6 + 17986382  a1^5  a3^7  a4^6 +   10941274  a0  a1^3  a2  a3^7  a4^6 -   1624806  a0^2  a1  a2^2  a3^7  a4^6 +   1685670  a1^2  a2^4  a3^7  a4^6 - 1225364  a0  a2^5  a3^7  a4^6 -   17437494  a0^2  a1^2  a3^8  a4^6 + 7149410  a0^3  a2  a3^8  a4^6 +   3302124  a1^3  a2^2  a3^8  a4^6 +   5585104  a0  a1  a2^3  a3^8  a4^6 + 31514  a2^6  a3^8  a4^6 -   3218712  a1^4  a3^9  a4^6 - 5619768  a0  a1^2  a2  a3^9  a4^6 +   1848  a0^2  a2^2  a3^9  a4^6 - 184086  a1  a2^4  a3^9  a4^6 +   497952  a0^2  a1  a3^10  a4^6 + 196518  a1^2  a2^2  a3^10  a4^6 -   51660  a0  a2^3  a3^10  a4^6 + 218862  a1^3  a3^11  a4^6 +   160020  a0  a1  a2  a3^11  a4^6 - 462  a2^4  a3^11  a4^6 +   7560  a0^2  a3^12  a4^6 + 2772  a1  a2^2  a3^12  a4^6 -   4158  a1^2  a3^13  a4^6 + 22050000  a0^5  a1^2  a4^7 +   14996184  a0  a1^7  a4^7 + 36990000  a0^6  a2  a4^7 +   218202024  a0^2  a1^5  a2  a4^7 +   292819704  a0^3  a1^3  a2^2  a4^7 - 57698900  a0^4  a1  a2^3  a4^7 +   8450408  a1^6  a2^3  a4^7 - 15886224  a0  a1^4  a2^4  a4^7 -   9454200  a0^2  a1^2  a2^5  a4^7 - 5057904  a0^3  a2^6  a4^7 -   1652316  a1^3  a2^7  a4^7 - 934152  a0  a1  a2^8  a4^7 +   32832  a2^11  a4^7 + 457154280  a0^3  a1^4  a3  a4^7 +   84173260  a0^4  a1^2  a2  a3  a4^7 + 24895388  a1^7  a2  a3  a4^7 -   324087500  a0^5  a2^2  a3  a4^7 -   140962264  a0  a1^5  a2^2  a3  a4^7 +   127423856  a0^2  a1^3  a2^3  a3  a4^7 -   133367544  a0^3  a1  a2^4  a3  a4^7 -   4890260  a1^4  a2^5  a3  a4^7 + 22093324  a0  a1^2  a2^6  a3  a4^7 -   8545136  a0^2  a2^7  a3  a4^7 + 627504  a1  a2^9  a3  a4^7 -   233729700  a0^5  a1  a3^2  a4^7 - 107556268  a0  a1^6  a3^2  a4^7 -   724363832  a0^2  a1^4  a2  a3^2  a4^7 -   370739136  a0^3  a1^2  a2^2  a3^2  a4^7 +   530159544  a0^4  a2^3  a3^2  a4^7 +   12159250  a1^5  a2^3  a3^2  a4^7 -   43738264  a0  a1^3  a2^4  a3^2  a4^7 +   77907816  a0^2  a1  a2^5  a3^2  a4^7 -   5078076  a1^2  a2^7  a3^2  a4^7 - 6060360  a0  a2^8  a3^2  a4^7 -   781520472  a0^3  a1^3  a3^3  a4^7 +   590752900  a0^4  a1  a2  a3^3  a4^7 -   62107342  a1^6  a2  a3^3  a4^7 -   54776730  a0  a1^4  a2^2  a3^3  a4^7 -   485056424  a0^2  a1^2  a2^3  a3^3  a4^7 +   42742168  a0^3  a2^4  a3^3  a4^7 +   22839126  a1^3  a2^5  a3^3  a4^7 +   49831992  a0  a1  a2^6  a3^3  a4^7 + 151852  a2^9  a3^3  a4^7 +   216450540  a0^5  a3^4  a4^7 + 137648386  a0  a1^5  a3^4  a4^7 +   1415320  a0^2  a1^3  a2  a3^4  a4^7 +   259850352  a0^3  a1  a2^2  a3^4  a4^7 -   51304664  a1^4  a2^3  a3^4  a4^7 -   152894698  a0  a1^2  a2^4  a3^4  a4^7 +   24685568  a0^2  a2^5  a3^4  a4^7 - 1994802  a1  a2^7  a3^4  a4^7 +   365156088  a0^3  a1^2  a3^5  a4^7 -   489301416  a0^4  a2  a3^5  a4^7 + 13805938  a1^5  a2  a3^5  a4^7 +   173918516  a0  a1^3  a2^2  a3^5  a4^7 -   150690144  a0^2  a1  a2^3  a3^5  a4^7 +   10372278  a1^2  a2^5  a3^5  a4^7 + 704562  a0  a2^6  a3^5  a4^7 -   66588110  a0  a1^4  a3^6  a4^7 +   139224336  a0^2  a1^2  a2  a3^6  a4^7 +   50995320  a0^3  a2^2  a3^6  a4^7 -   20232528  a1^3  a2^3  a3^6  a4^7 - 18242  a0  a1  a2^4  a3^6  a4^7 +   11624  a2^7  a3^6  a4^7 - 76401200  a0^3  a1  a3^7  a4^7 +   8161362  a1^4  a2  a3^7  a4^7 -   12430032  a0  a1^2  a2^2  a3^7  a4^7 +   957252  a0^2  a2^3  a3^7  a4^7 - 182516  a1  a2^5  a3^7  a4^7 +   13056666  a0  a1^3  a3^8  a4^7 - 7532718  a0^2  a1  a2  a3^8  a4^7 +   989344  a1^2  a2^3  a3^8  a4^7 + 70820  a0  a2^4  a3^8  a4^7 +   2295198  a0^3  a3^9  a4^7 - 1667376  a1^3  a2  a3^9  a4^7 -   9600  a0  a1  a2^2  a3^9  a4^7 + 5672  a2^5  a3^9  a4^7 -   758520  a0  a1^2  a3^10  a4^7 - 65520  a0^2  a2  a3^10  a4^7 -   34956  a1  a2^3  a3^10  a4^7 + 53820  a1^2  a2  a3^11  a4^7 -   2772  a0  a2^2  a3^11  a4^7 + 8316  a0  a1  a3^12  a4^7 +   36186480  a0^4  a1^3  a4^8 + 617701  a1^8  a4^8 -   57965900  a0^5  a1  a2  a4^8 - 34980588  a0  a1^6  a2  a4^8 -   131787814  a0^2  a1^4  a2^2  a4^8 -   60636784  a0^3  a1^2  a2^3  a4^8 + 25000573  a0^4  a2^4  a4^8 -   2347628  a1^5  a2^4  a4^8 + 6228220  a0  a1^3  a2^5  a4^8 +   2708002  a0^2  a1  a2^6  a4^8 + 213201  a1^2  a2^8  a4^8 -   332250  a0  a2^9  a4^8 - 30898500  a0^6  a3  a4^8 -   178493816  a0^2  a1^5  a3  a4^8 -   490607200  a0^3  a1^3  a2  a3  a4^8 +   221652876  a0^4  a1  a2^2  a3  a4^8 -   19414154  a1^6  a2^2  a3  a4^8 +   12395404  a0  a1^4  a2^3  a3  a4^8 -   46184340  a0^2  a1^2  a2^4  a3  a4^8 +   18982522  a0^3  a2^5  a3  a4^8 + 3486324  a1^3  a2^6  a3  a4^8 +   6165930  a0  a1  a2^7  a3  a4^8 - 63552  a2^10  a3  a4^8 -   55432734  a0^4  a1^2  a3^2  a4^8 - 12358250  a1^7  a3^2  a4^8 +   311993160  a0^5  a2  a3^2  a4^8 +   170222968  a0  a1^5  a2  a3^2  a4^8 -   112831808  a0^2  a1^3  a2^2  a3^2  a4^8 +   144245412  a0^3  a1  a2^3  a3^2  a4^8 -   7736046  a1^4  a2^4  a3^2  a4^8 -   53664576  a0  a1^2  a2^5  a3^2  a4^8 +   14776545  a0^2  a2^6  a3^2  a4^8 - 464082  a1  a2^8  a3^2  a4^8 +   340213000  a0^2  a1^4  a3^3  a4^8 +   439319536  a0^3  a1^2  a2  a3^3  a4^8 -   582711796  a0^4  a2^2  a3^3  a4^8 -   2441540  a1^5  a2^2  a3^3  a4^8 +   140383096  a0  a1^3  a2^3  a3^3  a4^8 -   113627764  a0^2  a1  a2^4  a3^3  a4^8 +   6443394  a1^2  a2^6  a3^3  a4^8 + 4144374  a0  a2^7  a3^3  a4^8 -   124407312  a0^4  a1  a3^4  a4^8 + 23591020  a1^6  a3^4  a4^8 -   69371390  a0  a1^4  a2  a3^4  a4^8 +   382498878  a0^2  a1^2  a2^2  a3^4  a4^8 +   5969912  a0^3  a2^3  a3^4  a4^8 - 22402230  a1^3  a2^4  a3^4  a4^8 -   27965922  a0  a1  a2^5  a3^4  a4^8 - 135060  a2^8  a3^4  a4^8 -   130087800  a0^2  a1^3  a3^5  a4^8 -   165696804  a0^3  a1  a2  a3^5  a4^8 +   33338268  a1^4  a2^2  a3^5  a4^8 +   58640688  a0  a1^2  a2^3  a3^5  a4^8 -   3298152  a0^2  a2^4  a3^5  a4^8 + 956262  a1  a2^6  a3^5  a4^8 +   85489898  a0^4  a3^6  a4^8 - 11961210  a1^5  a3^6  a4^8 -   27390264  a0  a1^3  a2  a3^6  a4^8 +   17295564  a0^2  a1  a2^2  a3^6  a4^8 -   2034238  a1^2  a2^4  a3^6  a4^8 + 541614  a0  a2^5  a3^6  a4^8 +   9238260  a0^2  a1^2  a3^7  a4^8 - 9548766  a0^3  a2  a3^7  a4^8 +   589098  a1^3  a2^2  a3^7  a4^8 - 3267470  a0  a1  a2^3  a3^7  a4^8 -   22188  a2^6  a3^7  a4^8 + 1958322  a1^4  a3^8  a4^8 +   5340432  a0  a1^2  a2  a3^8  a4^8 + 159591  a0^2  a2^2  a3^8  a4^8 +   133416  a1  a2^4  a3^8  a4^8 - 105138  a0^2  a1  a3^9  a4^8 -   168774  a1^2  a2^2  a3^9  a4^8 + 30894  a0  a2^3  a3^9  a4^8 -   96732  a1^3  a3^10  a4^8 - 95454  a0  a1  a2  a3^10  a4^8 +   129  a2^4  a3^10  a4^8 - 4158  a0^2  a3^11  a4^8 -   774  a1  a2^2  a3^11  a4^8 + 1161  a1^2  a3^12  a4^8 -   43852512  a0^3  a1^4  a4^9 - 5866276  a0^4  a1^2  a2  a4^9 -   1655204  a1^7  a2  a4^9 + 31384040  a0^5  a2^2  a4^9 +   27715372  a0  a1^5  a2^2  a4^9 + 16144832  a0^2  a1^3  a2^3  a4^9 +   15022556  a0^3  a1  a2^4  a4^9 + 817980  a1^4  a2^5  a4^9 -   2914636  a0  a1^2  a2^6  a4^9 + 639212  a0^2  a2^7  a4^9 -   67346  a1  a2^9  a4^9 + 49536140  a0^5  a1  a3  a4^9 +   29386212  a0  a1^6  a3  a4^9 + 218719940  a0^2  a1^4  a2  a3  a4^9 +   123748352  a0^3  a1^2  a2^2  a3  a4^9 -   110768644  a0^4  a2^3  a3  a4^9 + 3366044  a1^5  a2^3  a3  a4^9 +   5548628  a0  a1^3  a2^4  a3  a4^9 -   12093706  a0^2  a1  a2^5  a3  a4^9 + 187198  a1^2  a2^7  a3  a4^9 +   1002706  a0  a2^8  a3  a4^9 + 246039960  a0^3  a1^3  a3^2  a4^9 -   216826376  a0^4  a1  a2  a3^2  a4^9 +   19212568  a1^6  a2  a3^2  a4^9 -   20684532  a0  a1^4  a2^2  a3^2  a4^9 +   147092084  a0^2  a1^2  a2^3  a3^2  a4^9 -   24136326  a0^3  a2^4  a3^2  a4^9 - 4917120  a1^3  a2^5  a3^2  a4^9 -   12052516  a0  a1  a2^6  a3^2  a4^9 + 22500  a2^9  a3^2  a4^9 -   97759736  a0^5  a3^3  a4^9 - 75410424  a0  a1^5  a3^3  a4^9 -   75229264  a0^2  a1^3  a2  a3^3  a4^9 -   108494340  a0^3  a1  a2^2  a3^3  a4^9 +   17727544  a1^4  a2^3  a3^3  a4^9 +   58583128  a0  a1^2  a2^4  a3^3  a4^9 -   9637586  a0^2  a2^5  a3^3  a4^9 + 291930  a1  a2^7  a3^3  a4^9 -   180521136  a0^3  a1^2  a3^4  a4^9 +   300691416  a0^4  a2  a3^4  a4^9 - 10559786  a1^5  a2  a3^4  a4^9 -   110040996  a0  a1^3  a2^2  a3^4  a4^9 +   62876240  a0^2  a1  a2^3  a3^4  a4^9 -   3578830  a1^2  a2^5  a3^4  a4^9 - 1004250  a0  a2^6  a3^4  a4^9 +   45920098  a0  a1^4  a3^5  a4^9 -   96861336  a0^2  a1^2  a2  a3^5  a4^9 -   21027184  a0^3  a2^2  a3^5  a4^9 + 9534680  a1^3  a2^3  a3^5  a4^9 +   4265782  a0  a1  a2^4  a3^5  a4^9 + 23332  a2^7  a3^5  a4^9 +   50985876  a0^3  a1  a3^6  a4^9 - 6256564  a1^4  a2  a3^6  a4^9 -   1110552  a0  a1^2  a2^2  a3^6  a4^9 -   484808  a0^2  a2^3  a3^6  a4^9 - 100154  a1  a2^5  a3^6  a4^9 -   7869312  a0  a1^3  a3^7  a4^9 + 2865930  a0^2  a1  a2  a3^7  a4^9 -   167006  a1^2  a2^3  a3^7  a4^9 - 85678  a0  a2^4  a3^7  a4^9 -   1199574  a0^3  a3^8  a4^9 + 788532  a1^3  a2  a3^8  a4^9 +   179376  a0  a1  a2^2  a3^8  a4^9 - 1592  a2^5  a3^8  a4^9 +   322884  a0  a1^2  a3^9  a4^9 + 41634  a0^2  a2  a3^9  a4^9 +   9810  a1  a2^3  a3^9  a4^9 - 15102  a1^2  a2  a3^10  a4^9 +   774  a0  a2^2  a3^10  a4^9 - 2322  a0  a1  a3^11  a4^9 +   2471880  a0^6  a4^10 + 16910656  a0^2  a1^5  a4^10 +   46734280  a0^3  a1^3  a2  a4^10 - 20401332  a0^4  a1  a2^2  a4^10 +   1462282  a1^6  a2^2  a4^10 - 7180500  a0  a1^4  a2^3  a4^10 +   856014  a0^2  a1^2  a2^4  a4^10 - 2119504  a0^3  a2^5  a4^10 -   351490  a1^3  a2^6  a4^10 - 285672  a0  a1  a2^7  a4^10 +   7778  a2^10  a4^10 + 4267600  a0^4  a1^2  a3  a4^10 +   1488908  a1^7  a3  a4^10 - 55666436  a0^5  a2  a3  a4^10 -   46363008  a0  a1^5  a2  a3  a4^10 -   27273072  a0^2  a1^3  a2^2  a3  a4^10 -   27723056  a0^3  a1  a2^3  a3  a4^10 +   208192  a1^4  a2^4  a3  a4^10 + 9453514  a0  a1^2  a2^5  a3  a4^10 -   2148968  a0^2  a2^6  a3  a4^10 + 75590  a1  a2^8  a3  a4^10 -   109536714  a0^2  a1^4  a3^2  a4^10 -   132465176  a0^3  a1^2  a2  a3^2  a4^10 +   168462242  a0^4  a2^2  a3^2  a4^10 -   4217244  a1^5  a2^2  a3^2  a4^10 -   37597772  a0  a1^3  a2^3  a3^2  a4^10 +   20579588  a0^2  a1  a2^4  a3^2  a4^10 -   793933  a1^2  a2^6  a3^2  a4^10 - 993848  a0  a2^7  a3^2  a4^10 +   62595896  a0^4  a1  a3^3  a4^10 - 7193672  a1^6  a3^3  a4^10 +   42772244  a0  a1^4  a2  a3^3  a4^10 -   133339044  a0^2  a1^2  a2^2  a3^3  a4^10 +   8222120  a0^3  a2^3  a3^3  a4^10 +   4635780  a1^3  a2^4  a3^3  a4^10 +   8986854  a0  a1  a2^5  a3^3  a4^10 + 19392  a2^8  a3^3  a4^10 +   67380144  a0^2  a1^3  a3^4  a4^10 +   69684420  a0^3  a1  a2  a3^4  a4^10 -   12213488  a1^4  a2^2  a3^4  a4^10 -   26826356  a0  a1^2  a2^3  a3^4  a4^10 +   1695487  a0^2  a2^4  a3^4  a4^10 - 198724  a1  a2^6  a3^4  a4^10 -   59076636  a0^4  a3^5  a4^10 + 5456566  a1^5  a3^5  a4^10 +   22879484  a0  a1^3  a2  a3^5  a4^10 -   10609056  a0^2  a1  a2^2  a3^5  a4^10 +   820606  a1^2  a2^4  a3^5  a4^10 - 69076  a0  a2^5  a3^5  a4^10 -   2420898  a0^2  a1^2  a3^6  a4^10 + 5831136  a0^3  a2  a3^6  a4^10 -   1022876  a1^3  a2^2  a3^6  a4^10 +   914232  a0  a1  a2^3  a3^6  a4^10 + 6632  a2^6  a3^6  a4^10 -   720546  a1^4  a3^7  a4^10 - 2454930  a0  a1^2  a2  a3^7  a4^10 -   129510  a0^2  a2^2  a3^7  a4^10 - 40266  a1  a2^4  a3^7  a4^10 -   24282  a0^2  a1  a3^8  a4^10 + 53367  a1^2  a2^2  a3^8  a4^10 -   8856  a0  a2^3  a3^8  a4^10 + 23616  a1^3  a3^9  a4^10 +   27342  a0  a1  a2  a3^9  a4^10 - 18  a2^4  a3^9  a4^10 +   1161  a0^2  a3^10  a4^10 + 108  a1  a2^2  a3^10  a4^10 -   162  a1^2  a3^11  a4^10 - 3872288  a0^5  a1  a4^11 -   2752112  a0  a1^6  a4^11 - 21530712  a0^2  a1^4  a2  a4^11 -   12614432  a0^3  a1^2  a2^2  a4^11 + 8797768  a0^4  a2^3  a4^11 -   433292  a1^5  a2^3  a4^11 + 609772  a0  a1^3  a2^4  a4^11 +   932896  a0^2  a1  a2^5  a4^11 + 29924  a1^2  a2^7  a4^11 -   62536  a0  a2^8  a4^11 - 38647144  a0^3  a1^3  a3  a4^11 +   38514196  a0^4  a1  a2  a3  a4^11 - 2490108  a1^6  a2  a3  a4^11 +   13605036  a0  a1^4  a2^2  a3  a4^11 -   17094568  a0^2  a1^2  a2^3  a3  a4^11 +   5096896  a0^3  a2^4  a3  a4^11 + 628086  a1^3  a2^5  a3  a4^11 +   1252784  a0  a1  a2^6  a3  a4^11 - 10264  a2^9  a3  a4^11 +   24365748  a0^5  a3^2  a4^11 + 22965228  a0  a1^5  a3^2  a4^11 +   42546888  a0^2  a1^3  a2  a3^2  a4^11 +   25590024  a0^3  a1  a2^2  a3^2  a4^11 -   2462884  a1^4  a2^3  a3^2  a4^11 -   12006778  a0  a1^2  a2^4  a3^2  a4^11 +   2057696  a0^2  a2^5  a3^2  a4^11 - 20868  a1  a2^7  a3^2  a4^11 +   55188184  a0^3  a1^2  a3^3  a4^11 -   108127780  a0^4  a2  a3^3  a4^11 + 4323852  a1^5  a2  a3^3  a4^11 +   36791564  a0  a1^3  a2^2  a3^3  a4^11 -   13532456  a0^2  a1  a2^3  a3^3  a4^11 +   631828  a1^2  a2^5  a3^3  a4^11 + 344820  a0  a2^6  a3^3  a4^11 -   21481436  a0  a1^4  a3^4  a4^11 +   38616852  a0^2  a1^2  a2  a3^4  a4^11 +   3766832  a0^3  a2^2  a3^4  a4^11 -   2214340  a1^3  a2^3  a3^4  a4^11 -   2112800  a0  a1  a2^4  a3^4  a4^11 - 9720  a2^7  a3^4  a4^11 -   21752868  a0^3  a1  a3^5  a4^11 + 2654424  a1^4  a2  a3^5  a4^11 +   2764212  a0  a1^2  a2^2  a3^5  a4^11 +   227412  a0^2  a2^3  a3^5  a4^11 + 50316  a1  a2^5  a3^5  a4^11 +   2846256  a0  a1^3  a3^6  a4^11 - 443664  a0^2  a1  a2  a3^6  a4^11 +   944  a1^2  a2^3  a3^6  a4^11 + 29212  a0  a2^4  a3^6  a4^11 +   379872  a0^3  a3^7  a4^11 - 197754  a1^3  a2  a3^7  a4^11 -   70716  a0  a1  a2^2  a3^7  a4^11 + 220  a2^5  a3^7  a4^11 -   76554  a0  a1^2  a3^8  a4^11 - 12240  a0^2  a2  a3^8  a4^11 -   1356  a1  a2^3  a3^8  a4^11 + 2088  a1^2  a2  a3^9  a4^11 -   108  a0  a2^2  a3^9  a4^11 + 324  a0  a1  a3^10  a4^11 +   38184  a0^4  a1^2  a4^12 - 53392  a1^7  a4^12 +   3840172  a0^5  a2  a4^12 + 4358980  a0  a1^5  a2  a4^12 +   5319688  a0^2  a1^3  a2^2  a4^12 + 2102648  a0^3  a1  a2^3  a4^12 +   48173  a1^4  a2^4  a4^12 - 722308  a0  a1^2  a2^5  a4^12 +   112168  a0^2  a2^6  a4^12 - 5992  a1  a2^8  a4^12 +   17613788  a0^2  a1^4  a3  a4^12 +   20220568  a0^3  a1^2  a2  a3  a4^12 -   25065104  a0^4  a2^2  a3  a4^12 + 898564  a1^5  a2^2  a3  a4^12 +   3646896  a0  a1^3  a2^3  a3  a4^12 -   2092376  a0^2  a1  a2^4  a3  a4^12 + 11696  a1^2  a2^6  a3  a4^12 +   115768  a0  a2^7  a3  a4^12 - 16475368  a0^4  a1  a3^2  a4^12 +   1180486  a1^6  a3^2  a4^12 - 15160720  a0  a1^4  a2  a3^2  a4^12 +   23697804  a0^2  a1^2  a2^2  a3^2  a4^12 -   3516804  a0^3  a2^3  a3^2  a4^12 - 555680  a1^3  a2^4  a3^2  a4^12 -   1441344  a0  a1  a2^5  a3^2  a4^12 + 1436  a2^8  a3^2  a4^12 -   22854792  a0^2  a1^3  a3^3  a4^12 -   17612208  a0^3  a1  a2  a3^3  a4^12 +   2292528  a1^4  a2^2  a3^3  a4^12 +   6326976  a0  a1^2  a2^3  a3^3  a4^12 -   515472  a0^2  a2^4  a3^3  a4^12 + 12428  a1  a2^6  a3^3  a4^12 +   25098601  a0^4  a3^4  a4^12 - 1677024  a1^5  a3^4  a4^12 -   9728688  a0  a1^3  a2  a3^4  a4^12 +   2803422  a0^2  a1  a2^2  a3^4  a4^12 -   174845  a1^2  a2^4  a3^4  a4^12 - 9994  a0  a2^5  a3^4  a4^12 +   125160  a0^2  a1^2  a3^5  a4^12 - 1984042  a0^3  a2  a3^5  a4^12 +   341308  a1^3  a2^2  a3^5  a4^12 -   134994  a0  a1  a2^3  a3^5  a4^12 - 928  a2^6  a3^5  a4^12 +   156096  a1^4  a3^6  a4^12 + 599376  a0  a1^2  a2  a3^6  a4^12 +   41115  a0^2  a2^2  a3^6  a4^12 + 5662  a1  a2^4  a3^6  a4^12 +   16140  a0^2  a1  a3^7  a4^12 - 7650  a1^2  a2^2  a3^7  a4^12 +   1238  a0  a2^3  a3^7  a4^12 - 3006  a1^3  a3^8  a4^12 -   3822  a0  a1  a2  a3^8  a4^12 + a2^4  a3^8  a4^12 -   162  a0^2  a3^9  a4^12 - 6  a1  a2^2  a3^9  a4^12 +   9  a1^2  a3^10  a4^12 + 2375936  a0^3  a1^3  a4^13 -   2667852  a0^4  a1  a2  a4^13 + 97676  a1^6  a2  a4^13 -   1671528  a0  a1^4  a2^2  a4^13 + 463880  a0^2  a1^2  a2^3  a4^13 -   378352  a0^3  a2^4  a4^13 - 33468  a1^3  a2^5  a4^13 -   36096  a0  a1  a2^6  a4^13 + 816  a2^9  a4^13 -   3176100  a0^5  a3  a4^13 - 3569636  a0  a1^5  a3  a4^13 -   8828696  a0^2  a1^3  a2  a3  a4^13 -   3142552  a0^3  a1  a2^2  a3  a4^13 + 99884  a1^4  a2^3  a3  a4^13 +   1372188  a0  a1^2  a2^4  a3  a4^13 - 219936  a0^2  a2^5  a3  a4^13 +   2280  a1  a2^7  a3  a4^13 - 10107976  a0^3  a1^2  a3^2  a4^13 +   22782688  a0^4  a2  a3^2  a4^13 - 865888  a1^5  a2  a3^2  a4^13 -   6160472  a0  a1^3  a2^2  a3^2  a4^13 +   1588572  a0^2  a1  a2^3  a3^2  a4^13 -   46416  a1^2  a2^5  a3^2  a4^13 - 56712  a0  a2^6  a3^2  a4^13 +   6690688  a0  a1^4  a3^3  a4^13 -   8770632  a0^2  a1^2  a2  a3^3  a4^13 +   101636  a0^3  a2^2  a3^3  a4^13 + 268160  a1^3  a2^3  a3^3  a4^13 +   479200  a0  a1  a2^4  a3^3  a4^13 + 1480  a2^7  a3^3  a4^13 +   5961532  a0^3  a1  a3^4  a4^13 - 620688  a1^4  a2  a3^4  a4^13 -   914796  a0  a1^2  a2^2  a3^4  a4^13 -   61068  a0^2  a2^3  a3^4  a4^13 - 8010  a1  a2^5  a3^4  a4^13 -   605760  a0  a1^3  a3^5  a4^13 - 11094  a0^2  a1  a2  a3^5  a4^13 +   2502  a1^2  a2^3  a3^5  a4^13 - 4326  a0  a2^4  a3^5  a4^13 -   72066  a0^3  a3^6  a4^13 + 25248  a1^3  a2  a3^6  a4^13 +   11004  a0  a1  a2^2  a3^6  a4^13 - 12  a2^5  a3^6  a4^13 +   9528  a0  a1^2  a3^7  a4^13 + 1734  a0^2  a2  a3^7  a4^13 +   74  a1  a2^3  a3^7  a4^13 - 114  a1^2  a2  a3^8  a4^13 +   6  a0  a2^2  a3^8  a4^13 - 18  a0  a1  a3^9  a4^13 -   1108328  a0^2  a1^4  a4^14 - 1206664  a0^3  a1^2  a2  a4^14 +   1508516  a0^4  a2^2  a4^14 - 44212  a1^5  a2^2  a4^14 -   30616  a0  a1^3  a2^3  a4^14 + 109272  a0^2  a1  a2^4  a4^14 +   2716  a1^2  a2^6  a4^14 - 5584  a0  a2^7  a4^14 +   2224100  a0^4  a1  a3  a4^14 - 88104  a1^6  a3  a4^14 +   2638124  a0  a1^4  a2  a3  a4^14 -   1876536  a0^2  a1^2  a2^2  a3  a4^14 +   556568  a0^3  a2^3  a3  a4^14 + 39660  a1^3  a2^4  a3  a4^14 +   101880  a0  a1  a2^5  a3  a4^14 - 544  a2^8  a3  a4^14 +   4729536  a0^2  a1^3  a3^2  a4^14 +   2564328  a0^3  a1  a2  a3^2  a4^14 -   194142  a1^4  a2^2  a3^2  a4^14 -   837204  a0  a1^2  a2^3  a3^2  a4^14 +   90108  a0^2  a2^4  a3^2  a4^14 + 648  a1  a2^6  a3^2  a4^14 -   6713224  a0^4  a3^3  a4^14 + 324848  a1^5  a3^3  a4^14 +   2237680  a0  a1^3  a2  a3^3  a4^14 -   348204  a0^2  a1  a2^2  a3^3  a4^14 +   20080  a1^2  a2^4  a3^3  a4^14 + 3176  a0  a2^5  a3^3  a4^14 +   84630  a0^2  a1^2  a3^4  a4^14 + 387828  a0^3  a2  a3^4  a4^14 -   47990  a1^3  a2^2  a3^4  a4^14 + 10440  a0  a1  a2^3  a3^4  a4^14 +   50  a2^6  a3^4  a4^14 - 18264  a1^4  a3^5  a4^14 -   74850  a0  a1^2  a2  a3^5  a4^14 - 5928  a0^2  a2^2  a3^5  a4^14 -   306  a1  a2^4  a3^5  a4^14 - 2892  a0^2  a1  a3^6  a4^14 +   417  a1^2  a2^2  a3^6  a4^14 - 68  a0  a2^3  a3^6  a4^14 +   156  a1^3  a3^7  a4^14 + 210  a0  a1  a2  a3^7  a4^14 +   9  a0^2  a3^8  a4^14 + 169392  a0^5  a4^15 +   219936  a0  a1^5  a4^15 + 637352  a0^2  a1^3  a2  a4^15 +   151504  a0^3  a1  a2^2  a4^15 + 976  a1^4  a2^3  a4^15 -   73648  a0  a1^2  a2^4  a4^15 + 8816  a0^2  a2^5  a4^15 -   192  a1  a2^7  a4^15 + 1007832  a0^3  a1^2  a3  a4^15 -   2610144  a0^4  a2  a3  a4^15 + 74820  a1^5  a2  a3  a4^15 +   429432  a0  a1^3  a2^2  a3  a4^15 -   109112  a0^2  a1  a2^3  a3  a4^15 - 232  a1^2  a2^5  a3  a4^15 +   4896  a0  a2^6  a3  a4^15 - 1302156  a0  a1^4  a3^2  a4^15 +   1072488  a0^2  a1^2  a2  a3^2  a4^15 -   151432  a0^3  a2^2  a3^2  a4^15 - 17380  a1^3  a2^3  a3^2  a4^15 -   54800  a0  a1  a2^4  a3^2  a4^15 - 80  a2^7  a3^2  a4^15 -   1016328  a0^3  a1  a3^3  a4^15 + 74796  a1^4  a2  a3^3  a4^15 +   125892  a0  a1^2  a2^2  a3^3  a4^15 +   7896  a0^2  a2^3  a3^3  a4^15 + 440  a1  a2^5  a3^3  a4^15 +   69772  a0  a1^3  a3^4  a4^15 + 10788  a0^2  a1  a2  a3^4  a4^15 -   180  a1^2  a2^3  a3^4  a4^15 + 240  a0  a2^4  a3^4  a4^15 +   7548  a0^3  a3^5  a4^15 - 1294  a1^3  a2  a3^5  a4^15 -   624  a0  a1  a2^2  a3^5  a4^15 - 486  a0  a1^2  a3^6  a4^15 -   96  a0^2  a2  a3^6  a4^15 - 121792  a0^4  a1  a4^16 +   1656  a1^6  a4^16 - 175332  a0  a1^4  a2  a4^16 +   40344  a0^2  a1^2  a2^2  a4^16 - 31616  a0^3  a2^3  a4^16 -   1160  a1^3  a2^4  a4^16 - 1632  a0  a1  a2^5  a4^16 +   32  a2^8  a4^16 - 534648  a0^2  a1^3  a3  a4^16 -   187680  a0^3  a1  a2  a3  a4^16 + 4584  a1^4  a2^2  a3  a4^16 +   65288  a0  a1^2  a2^3  a3  a4^16 - 7936  a0^2  a2^4  a3  a4^16 -   64  a1  a2^6  a3  a4^16 + 1104864  a0^4  a3^2  a4^16 -   35256  a1^5  a3^2  a4^16 - 264456  a0  a1^3  a2  a3^2  a4^16 +   16560  a0^2  a1  a2^2  a3^2  a4^16 - 980  a1^2  a2^4  a3^2  a4^16 -   208  a0  a2^5  a3^2  a4^16 - 19032  a0^2  a1^2  a3^3  a4^16 -   40800  a0^3  a2  a3^3  a4^16 + 2500  a1^3  a2^2  a3^3  a4^16 -   360  a0  a1  a2^3  a3^3  a4^16 + 889  a1^4  a3^4  a4^16 +   3768  a0  a1^2  a2  a3^4  a4^16 + 324  a0^2  a2^2  a3^4  a4^16 +   180  a0^2  a1  a3^5  a4^16 - 41696  a0^3  a1^2  a4^17 +   125696  a0^4  a2  a4^17 - 1692  a1^5  a2  a4^17 -   4656  a0  a1^3  a2^2  a4^17 + 4352  a0^2  a1  a2^3  a4^17 +   112  a1^2  a2^5  a4^17 - 192  a0  a2^6  a4^17 +   141324  a0  a1^4  a3  a4^17 - 59424  a0^2  a1^2  a2  a3  a4^17 +   22016  a0^3  a2^2  a3  a4^17 + 600  a1^3  a2^3  a3  a4^17 +   2560  a0  a1  a2^4  a3  a4^17 + 98112  a0^3  a1  a3^2  a4^17 -   3624  a1^4  a2  a3^2  a4^17 - 6408  a0  a1^2  a2^2  a3^2  a4^17 -   384  a0^2  a2^3  a3^2  a4^17 - 3352  a0  a1^3  a3^3  a4^17 -   864  a0^2  a1  a2  a3^3  a4^17 - 336  a0^3  a3^4  a4^17 +   25152  a0^2  a1^3  a4^18 + 4608  a0^3  a1  a2  a4^18 +   36  a1^4  a2^2  a4^18 - 2688  a0  a1^2  a2^3  a4^18 +   256  a0^2  a2^4  a4^18 - 102400  a0^4  a3  a4^18 +   1620  a1^5  a3  a4^18 + 12576  a0  a1^3  a2  a3  a4^18 +   1248  a0^2  a1^2  a3^2  a4^18 + 1792  a0^3  a2  a3^2  a4^18 -   6480  a0  a1^4  a4^19 + 768  a0^2  a1^2  a2  a4^19 -   1024  a0^3  a2^2  a4^19 - 4096  a0^3  a1  a3  a4^19 +   4096  a0^4  a4^20"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "31e75734-ab9f-4bbb-8db6-ba7a70d90320",
   "metadata": {},
   "outputs": [],
   "source": [
    "# BDC  \n",
    "\n",
    "bdc=14250000 a0^4 a1^3 + 143360 a1^8 - 10312500 a0^5 a1 a2 -   460800 a0 a1^6 a2 + 1540000 a0^2 a1^4 a2^2 -   1425000 a0^3 a1^2 a2^3 - 365625 a0^4 a2^4 - 95472 a1^5 a2^4 +   84780 a0 a1^3 a2^5 - 214650 a0^2 a1 a2^6 + 22599 a1^2 a2^8 -   24786 a0 a2^9 - 1562500 a0^6 a3 - 608000 a0^2 a1^5 a3 +   1100000 a0^3 a1^3 a2 a3 + 6600000 a0^4 a1 a2^2 a3 +   378112 a1^6 a2^2 a3 - 247200 a0 a1^4 a2^3 a3 +   1510500 a0^2 a1^2 a2^4 a3 - 65250 a0^3 a2^5 a3 -   179712 a1^3 a2^6 a3 + 107406 a0 a1 a2^7 a3 + 2916 a2^10 a3 -   11337500 a0^4 a1^2 a3^2 - 304128 a1^7 a3^2 + 4562500 a0^5 a2 a3^2 +   424960 a0 a1^5 a2 a3^2 - 3953000 a0^2 a1^3 a2^2 a3^2 +   1357500 a0^3 a1 a2^3 a3^2 + 487620 a1^4 a2^4 a3^2 -   70164 a0 a1^2 a2^5 a3^2 + 234855 a0^2 a2^6 a3^2 -   26730 a1 a2^8 a3^2 + 1344000 a0^2 a1^4 a3^3 +   1315000 a0^3 a1^2 a2 a3^3 - 3050000 a0^4 a2^2 a3^3 -   545280 a1^5 a2^2 a3^3 - 12040 a0 a1^3 a2^3 a3^3 -   1353900 a0^2 a1 a2^4 a3^3 + 99792 a1^2 a2^6 a3^3 -   18198 a0 a2^7 a3^3 + 2468750 a0^4 a1 a3^4 + 257280 a1^6 a3^4 -   113280 a0 a1^4 a2 a3^4 + 2035800 a0^2 a1^2 a2^2 a3^4 +   459000 a0^3 a2^3 a3^4 - 204050 a1^3 a2^4 a3^4 +   92214 a0 a1 a2^5 a3^4 + 1593 a2^8 a3^4 - 782320 a0^2 a1^3 a3^5 -   646900 a0^3 a1 a2 a3^5 + 235344 a1^4 a2^2 a3^5 -   129052 a0 a1^2 a2^3 a3^5 + 56624 a0^2 a2^4 a3^5 -   13086 a1 a2^6 a3^5 - 132125 a0^4 a3^6 - 108224 a1^5 a3^6 +   55616 a0 a1^3 a2 a3^6 - 231024 a0^2 a1 a2^2 a3^6 +   38225 a1^2 a2^4 a3^6 - 3232 a0 a2^5 a3^6 + 162936 a0^2 a1^2 a3^7 +   46880 a0^3 a2 a3^7 - 48040 a1^3 a2^2 a3^7 + 13840 a0 a1 a2^3 a3^7 +   280 a2^6 a3^7 + 24384 a1^4 a3^8 - 12432 a0 a1^2 a2 a3^8 +   3984 a0^2 a2^2 a3^8 - 2000 a1 a2^4 a3^8 - 10752 a0^2 a1 a3^9 +   4440 a1^2 a2^2 a3^9 - 160 a0 a2^3 a3^9 - 2880 a1^3 a3^10 +   480 a0 a1 a2 a3^10 + 16 a2^4 a3^10 - 96 a1 a2^2 a3^11 +   144 a1^2 a3^12 - 11400000 a0^3 a1^4 a4 - 6787500 a0^4 a1^2 a2 a4 -   366592 a1^7 a2 a4 + 4125000 a0^5 a2^2 a4 + 489920 a0 a1^5 a2^2 a4 -   1609000 a0^2 a1^3 a2^3 a4 + 1432500 a0^3 a1 a2^4 a4 +   173988 a1^4 a2^5 a4 - 15876 a0 a1^2 a2^6 a4 + 85860 a0^2 a2^7 a4 -   13122 a1 a2^9 a4 + 8062500 a0^5 a1 a3 a4 + 519680 a0 a1^6 a3 a4 -   1292000 a0^2 a1^4 a2 a3 a4 - 4035000 a0^3 a1^2 a2^2 a3 a4 -   1762500 a0^4 a2^3 a3 a4 - 628896 a1^5 a2^3 a3 a4 -   463020 a0 a1^3 a2^4 a3 a4 - 396510 a0^2 a1 a2^5 a3 a4 +   85698 a1^2 a2^7 a3 a4 + 90882 a0 a2^8 a3 a4 +   8410000 a0^3 a1^3 a3^2 a4 - 3412500 a0^4 a1 a2 a3^2 a4 +   312832 a1^6 a2 a3^2 a4 + 1176240 a0 a1^4 a2^2 a3^2 a4 +   303900 a0^2 a1^2 a2^3 a3^2 a4 - 347250 a0^3 a2^4 a3^2 a4 -   119196 a1^3 a2^5 a3^2 a4 - 488916 a0 a1 a2^6 a3^2 a4 -   6804 a2^9 a3^2 a4 - 2737500 a0^5 a3^3 a4 - 792576 a0 a1^5 a3^3 a4 +   1804200 a0^2 a1^3 a2 a3^3 a4 - 1055500 a0^3 a1 a2^2 a3^3 a4 -   77320 a1^4 a2^3 a3^3 a4 + 766500 a0 a1^2 a2^4 a3^3 a4 -   303918 a0^2 a2^5 a3^3 a4 + 52110 a1 a2^7 a3^3 a4 -   2764000 a0^3 a1^2 a3^4 a4 + 2672500 a0^4 a2 a3^4 a4 +   59520 a1^5 a2 a3^4 a4 - 611400 a0 a1^3 a2^2 a3^4 a4 +   1345320 a0^2 a1 a2^3 a3^4 a4 - 132834 a1^2 a2^5 a3^4 a4 +   39546 a0 a2^6 a3^4 a4 + 380896 a0 a1^4 a3^5 a4 -   1116036 a0^2 a1^2 a2 a3^5 a4 - 567440 a0^3 a2^2 a3^5 a4 +   138980 a1^3 a2^3 a3^5 a4 - 196050 a0 a1 a2^4 a3^5 a4 -   2412 a2^7 a3^5 a4 + 493840 a0^3 a1 a3^6 a4 - 77088 a1^4 a2 a3^6 a4 +   257964 a0 a1^2 a2^2 a3^6 a4 - 43488 a0^2 a2^3 a3^6 a4 +   17176 a1 a2^5 a3^6 a4 - 98544 a0 a1^3 a3^7 a4 +   118752 a0^2 a1 a2 a3^7 a4 - 36860 a1^2 a2^3 a3^7 a4 +   4160 a0 a2^4 a3^7 a4 - 28128 a0^3 a3^8 a4 + 21120 a1^3 a2 a3^8 a4 -   16560 a0 a1 a2^2 a3^8 a4 - 208 a2^5 a3^8 a4 +   11760 a0 a1^2 a3^9 a4 - 480 a0^2 a2 a3^9 a4 + 1280 a1 a2^3 a3^9 a4 -   1968 a1^2 a2 a3^10 a4 + 96 a0 a2^2 a3^10 a4 - 288 a0 a1 a3^11 a4 +   625000 a0^6 a4^2 + 3663200 a0^2 a1^5 a4^2 +   11395000 a0^3 a1^3 a2 a4^2 - 1987500 a0^4 a1 a2^2 a4^2 +   312992 a1^6 a2^2 a4^2 - 69240 a0 a1^4 a2^3 a4^2 -   68550 a0^2 a1^2 a2^4 a4^2 - 260400 a0^3 a2^5 a4^2 -   65718 a1^3 a2^6 a4^2 - 53784 a0 a1 a2^7 a4^2 + 1458 a2^10 a4^2 +   7075000 a0^4 a1^2 a3 a4^2 + 301312 a1^7 a3 a4^2 -   7737500 a0^5 a2 a3 a4^2 - 999136 a0 a1^5 a2 a3 a4^2 +   6854600 a0^2 a1^3 a2^2 a3 a4^2 - 486000 a0^3 a1 a2^3 a3 a4^2 +   24120 a1^4 a2^4 a3 a4^2 + 441822 a0 a1^2 a2^5 a3 a4^2 -   288888 a0^2 a2^6 a3 a4^2 + 13446 a1 a2^8 a3 a4^2 -   3748200 a0^2 a1^4 a3^2 a4^2 - 2838000 a0^3 a1^2 a2 a3^2 a4^2 +   5928750 a0^4 a2^2 a3^2 a4^2 + 727320 a1^5 a2^2 a3^2 a4^2 -   431700 a0 a1^3 a2^3 a3^2 a4^2 + 2202060 a0^2 a1 a2^4 a3^2 a4^2 -   179307 a1^2 a2^6 a3^2 a4^2 - 98496 a0 a2^7 a3^2 a4^2 -   1557500 a0^4 a1 a3^3 a4^2 - 426240 a1^6 a3^3 a4^2 -   92760 a0 a1^4 a2 a3^3 a4^2 - 4296660 a0^2 a1^2 a2^2 a3^3 a4^2 -   106600 a0^3 a2^3 a3^3 a4^2 + 490480 a1^3 a2^4 a3^3 a4^2 +   486690 a0 a1 a2^5 a3^3 a4^2 + 5400 a2^8 a3^3 a4^2 +   1852580 a0^2 a1^3 a3^4 a4^2 + 1963700 a0^3 a1 a2 a3^4 a4^2 -   399480 a1^4 a2^2 a3^4 a4^2 - 563920 a0 a1^2 a2^3 a3^4 a4^2 +   73565 a0^2 a2^4 a3^4 a4^2 - 34080 a1 a2^6 a3^4 a4^2 -   484650 a0^4 a3^5 a4^2 + 203792 a1^5 a3^5 a4^2 +   151852 a0 a1^3 a2 a3^5 a4^2 - 39684 a0^2 a1 a2^2 a3^5 a4^2 +   43728 a1^2 a2^4 a3^5 a4^2 - 24216 a0 a2^5 a3^5 a4^2 -   269562 a0^2 a1^2 a3^6 a4^2 + 110432 a0^3 a2 a3^6 a4^2 +   45304 a1^3 a2^2 a3^6 a4^2 + 102020 a0 a1 a2^3 a3^6 a4^2 +   846 a2^6 a3^6 a4^2 - 45048 a1^4 a3^7 a4^2 -   79620 a0 a1^2 a2 a3^7 a4^2 + 2640 a0^2 a2^2 a3^7 a4^2 -   5036 a1 a2^4 a3^7 a4^2 + 11520 a0^2 a1 a3^8 a4^2 +   6174 a1^2 a2^2 a3^8 a4^2 - 1104 a0 a2^3 a3^8 a4^2 +   4008 a1^3 a3^9 a4^2 + 3408 a0 a1 a2 a3^9 a4^2 - 8 a2^4 a3^9 a4^2 +   144 a0^2 a3^10 a4^2 + 48 a1 a2^2 a3^10 a4^2 - 72 a1^2 a3^11 a4^2 -   2400000 a0^5 a1 a4^3 - 627008 a0 a1^6 a4^3 -   4376600 a0^2 a1^4 a2 a4^3 - 2952000 a0^3 a1^2 a2^2 a4^3 +   735000 a0^4 a2^3 a4^3 - 78072 a1^5 a2^3 a4^3 +   169540 a0 a1^3 a2^4 a4^3 + 176096 a0^2 a1 a2^5 a4^3 +   7020 a1^2 a2^7 a4^3 - 17064 a0 a2^8 a4^3 -   8651000 a0^3 a1^3 a3 a4^3 + 3307500 a0^4 a1 a2 a3 a4^3 -   506656 a1^6 a2 a3 a4^3 - 833640 a0 a1^4 a2^2 a3 a4^3 -   2751880 a0^2 a1^2 a2^3 a3 a4^3 + 510400 a0^3 a2^4 a3 a4^3 +   100114 a1^3 a2^5 a3 a4^3 + 256752 a0 a1 a2^6 a3 a4^3 -   1080 a2^9 a3 a4^3 + 3737500 a0^5 a3^2 a4^3 +   1333648 a0 a1^5 a3^2 a4^3 - 1618560 a0^2 a1^3 a2 a3^2 a4^3 +   311800 a0^3 a1 a2^2 a3^2 a4^3 - 413540 a1^4 a2^3 a3^2 a4^3 -   1175950 a0 a1^2 a2^4 a3^2 a4^3 + 296192 a0^2 a2^5 a3^2 a4^3 -   8820 a1 a2^7 a3^2 a4^3 + 3931200 a0^3 a1^2 a3^3 a4^3 -   5014500 a0^4 a2 a3^3 a4^3 - 7240 a1^5 a2 a3^3 a4^3 +   1533540 a0 a1^3 a2^2 a3^3 a4^3 - 2029560 a0^2 a1 a2^3 a3^3 a4^3 +   128220 a1^2 a2^5 a3^3 a4^3 + 30820 a0 a2^6 a3^3 a4^3 -   736320 a0 a1^4 a3^4 a4^3 + 2072940 a0^2 a1^2 a2 a3^4 a4^3 +   558720 a0^3 a2^2 a3^4 a4^3 - 327040 a1^3 a2^3 a3^4 a4^3 -   84720 a0 a1 a2^4 a3^4 a4^3 - 880 a2^7 a3^4 a4^3 -   1053644 a0^3 a1 a3^5 a4^3 + 137148 a1^4 a2 a3^5 a4^3 -   129840 a0 a1^2 a2^2 a3^5 a4^3 + 16020 a0^2 a2^3 a3^5 a4^3 +   3368 a1 a2^5 a3^5 a4^3 + 189520 a0 a1^3 a3^6 a4^3 -   156000 a0^2 a1 a2 a3^6 a4^3 + 8900 a1^2 a2^3 a3^6 a4^3 +   2848 a0 a2^4 a3^6 a4^3 + 37920 a0^3 a3^7 a4^3 -   33844 a1^3 a2 a3^7 a4^3 - 5004 a0 a1 a2^2 a3^7 a4^3 +   100 a2^5 a3^7 a4^3 - 13836 a0 a1^2 a3^8 a4^3 -   1440 a0^2 a2 a3^8 a4^3 - 616 a1 a2^3 a3^8 a4^3 +   948 a1^2 a2 a3^9 a4^3 - 48 a0 a2^2 a3^9 a4^3 +   144 a0 a1 a3^10 a4^3 - 815000 a0^4 a1^2 a4^4 - 28912 a1^7 a4^4 +   1787500 a0^5 a2 a4^4 + 1013692 a0 a1^5 a2 a4^4 +   822520 a0^2 a1^3 a2^2 a4^4 + 540600 a0^3 a1 a2^3 a4^4 +   25735 a1^4 a2^4 a4^4 - 156836 a0 a1^2 a2^5 a4^4 +   40168 a0^2 a2^6 a4^4 - 3240 a1 a2^8 a4^4 +   3453420 a0^2 a1^4 a3 a4^4 + 3954600 a0^3 a1^2 a2 a3 a4^4 -   3033000 a0^4 a2^2 a3 a4^4 + 89880 a1^5 a2^2 a3 a4^4 +   679600 a0 a1^3 a2^3 a3 a4^4 - 539080 a0^2 a1 a2^4 a3 a4^4 +   21480 a1^2 a2^6 a3 a4^4 + 34200 a0 a2^7 a3 a4^4 -   496000 a0^4 a1 a3^2 a4^4 + 265060 a1^6 a3^2 a4^4 -   199220 a0 a1^4 a2 a3^2 a4^4 + 4255140 a0^2 a1^2 a2^2 a3^2 a4^4 -   273460 a0^3 a2^3 a3^2 a4^4 - 145160 a1^3 a2^4 a3^2 a4^4 -   317520 a0 a1 a2^5 a3^2 a4^4 - 900 a2^8 a3^2 a4^4 -   1828960 a0^2 a1^3 a3^3 a4^4 - 1447840 a0^3 a1 a2 a3^3 a4^4 +   432620 a1^4 a2^2 a3^3 a4^4 + 899600 a0 a1^2 a2^3 a3^3 a4^4 -   78040 a0^2 a2^4 a3^3 a4^4 + 9340 a1 a2^6 a3^3 a4^4 +   1236825 a0^4 a3^4 a4^4 - 165890 a1^5 a3^4 a4^4 -   524680 a0 a1^3 a2 a3^4 a4^4 + 454590 a0^2 a1 a2^2 a3^4 a4^4 -   37545 a1^2 a2^4 a3^4 a4^4 + 4950 a0 a2^5 a3^4 a4^4 +   170580 a0^2 a1^2 a3^5 a4^4 - 194770 a0^3 a2 a3^5 a4^4 +   44436 a1^3 a2^2 a3^5 a4^4 - 47226 a0 a1 a2^3 a3^5 a4^4 -   428 a2^6 a3^5 a4^4 + 33019 a1^4 a3^6 a4^4 +   109164 a0 a1^2 a2 a3^6 a4^4 + 4695 a0^2 a2^2 a3^6 a4^4 +   2602 a1 a2^4 a3^6 a4^4 - 720 a0^2 a1 a3^7 a4^4 -   3480 a1^2 a2^2 a3^7 a4^4 + 558 a0 a2^3 a3^7 a4^4 -   1446 a1^3 a3^8 a4^4 - 1722 a0 a1 a2 a3^8 a4^4 + a2^4 a3^8 a4^4 -   72 a0^2 a3^9 a4^4 - 6 a1 a2^2 a3^9 a4^4 + 9 a1^2 a3^10 a4^4 +   1514560 a0^3 a1^3 a4^5 - 756300 a0^4 a1 a2 a4^5 +   56708 a1^6 a2 a4^5 - 337896 a0 a1^4 a2^2 a4^5 +   178024 a0^2 a1^2 a2^3 a4^5 - 124912 a0^3 a2^4 a4^5 -   17980 a1^3 a2^5 a4^5 - 19200 a0 a1 a2^6 a4^5 + 432 a2^9 a4^5 -   1410500 a0^5 a3 a4^5 - 824684 a0 a1^5 a3 a4^5 -   1259112 a0^2 a1^3 a2 a3 a4^5 - 441848 a0^3 a1 a2^2 a3 a4^5 +   56844 a1^4 a2^3 a3 a4^5 + 350428 a0 a1^2 a2^4 a3 a4^5 -   80576 a0^2 a2^5 a3 a4^5 + 1128 a1 a2^7 a3 a4^5 -   2282168 a0^3 a1^2 a3^2 a4^5 + 3174560 a0^4 a2 a3^2 a4^5 -   137356 a1^5 a2 a3^2 a4^5 - 1257416 a0 a1^3 a2^2 a3^2 a4^5 +   584940 a0^2 a1 a2^3 a3^2 a4^5 - 29472 a1^2 a2^5 a3^2 a4^5 -   18120 a0 a2^6 a3^2 a4^5 + 641468 a0 a1^4 a3^3 a4^5 -   1735224 a0^2 a1^2 a2 a3^3 a4^5 - 143308 a0^3 a2^2 a3^3 a4^5 +   104560 a1^3 a2^3 a3^3 a4^5 + 107040 a0 a1 a2^4 a3^3 a4^5 +   680 a2^7 a3^3 a4^5 + 818764 a0^3 a1 a3^4 a4^5 -   126204 a1^4 a2 a3^4 a4^5 - 130428 a0 a1^2 a2^2 a3^4 a4^5 -   11724 a0^2 a2^3 a3^4 a4^5 - 3610 a1 a2^5 a3^4 a4^5 -   132624 a0 a1^3 a3^5 a4^5 + 36738 a0^2 a1 a2 a3^5 a4^5 +   702 a1^2 a2^3 a3^5 a4^5 - 1926 a0 a2^4 a3^5 a4^5 -   19098 a0^3 a3^6 a4^5 + 12308 a1^3 a2 a3^6 a4^5 +   4764 a0 a1 a2^2 a3^6 a4^5 - 12 a2^5 a3^6 a4^5 +   4668 a0 a1^2 a3^7 a4^5 + 774 a0^2 a2 a3^7 a4^5 +   74 a1 a2^3 a3^7 a4^5 - 114 a1^2 a2 a3^8 a4^5 + 6 a0 a2^2 a3^8 a4^5 -   18 a0 a1 a3^9 a4^5 - 611912 a0^2 a1^4 a4^6 -   729352 a0^3 a1^2 a2 a4^6 + 454820 a0^4 a2^2 a4^6 -   23404 a1^5 a2^2 a4^6 - 12376 a0 a1^3 a2^3 a4^6 +   60632 a0^2 a1 a2^4 a4^6 + 1372 a1^2 a2^6 a4^6 - 3280 a0 a2^7 a4^6 +   442980 a0^4 a1 a3 a4^6 - 48864 a1^6 a3 a4^6 +   479540 a0 a1^4 a2 a3 a4^6 - 892104 a0^2 a1^2 a2^2 a3 a4^6 +   152344 a0^3 a2^3 a3 a4^6 + 20860 a1^3 a2^4 a3 a4^6 +   54840 a0 a1 a2^5 a3 a4^6 - 224 a2^8 a3 a4^6 +   1085712 a0^2 a1^3 a3^2 a4^6 + 548520 a0^3 a1 a2 a3^2 a4^6 -   102402 a1^4 a2^2 a3^2 a4^6 - 287524 a0 a1^2 a2^3 a3^2 a4^6 +   32508 a0^2 a2^4 a3^2 a4^6 + 8 a1 a2^6 a3^2 a4^6 -   977096 a0^4 a3^3 a4^6 + 80828 a1^5 a3^3 a4^6 +   475936 a0 a1^3 a2 a3^3 a4^6 - 172236 a0^2 a1 a2^2 a3^3 a4^6 +   10280 a1^2 a2^4 a3^3 a4^6 + 1096 a0 a2^5 a3^3 a4^6 -   22074 a0^2 a1^2 a3^4 a4^6 + 103924 a0^3 a2 a3^4 a4^6 -   22990 a1^3 a2^2 a3^4 a4^6 + 6840 a0 a1 a2^3 a3^4 a4^6 +   50 a2^6 a3^4 a4^6 - 9374 a1^4 a3^5 a4^6 -   37170 a0 a1^2 a2 a3^5 a4^6 - 2688 a0^2 a2^2 a3^5 a4^6 -   306 a1 a2^4 a3^5 a4^6 - 1092 a0^2 a1 a3^6 a4^6 +   417 a1^2 a2^2 a3^6 a4^6 - 68 a0 a2^3 a3^6 a4^6 +   156 a1^3 a3^7 a4^6 + 210 a0 a1 a2 a3^7 a4^6 + 9 a0^2 a3^8 a4^6 +   161200 a0^5 a4^7 + 129216 a0 a1^5 a4^7 + 346280 a0^2 a1^3 a2 a4^7 +   81872 a0^3 a1 a2^2 a4^7 + 544 a1^4 a2^3 a4^7 -   41392 a0 a1^2 a2^4 a4^7 + 5744 a0^2 a2^5 a4^7 - 192 a1 a2^7 a4^7 +   533528 a0^3 a1^2 a3 a4^7 - 828896 a0^4 a2 a3 a4^7 +   38460 a1^5 a2 a3 a4^7 + 231960 a0 a1^3 a2^2 a3 a4^7 -   65592 a0^2 a1 a2^3 a3 a4^7 + 888 a1^2 a2^5 a3 a4^7 +   2976 a0 a2^6 a3 a4^7 - 323076 a0 a1^4 a3^2 a4^7 +   514728 a0^2 a1^2 a2 a3^2 a4^7 - 21384 a0^3 a2^2 a3^2 a4^7 -   11380 a1^3 a2^3 a3^2 a4^7 - 29200 a0 a1 a2^4 a3^2 a4^7 -   80 a2^7 a3^2 a4^7 - 309640 a0^3 a1 a3^3 a4^7 +   38556 a1^4 a2 a3^3 a4^7 + 61812 a0 a1^2 a2^2 a3^3 a4^7 +   4056 a0^2 a2^3 a3^3 a4^7 + 440 a1 a2^5 a3^3 a4^7 +   36252 a0 a1^3 a3^4 a4^7 + 2148 a0^2 a1 a2 a3^4 a4^7 -   180 a1^2 a2^3 a3^4 a4^7 + 240 a0 a2^4 a3^4 a4^7 +   4188 a0^3 a3^5 a4^7 - 1294 a1^3 a2 a3^5 a4^7 -   624 a0 a1 a2^2 a3^5 a4^7 - 486 a0 a1^2 a3^6 a4^7 -   96 a0^2 a2 a3^6 a4^7 - 64448 a0^4 a1 a4^8 + 1656 a1^6 a4^8 -   97572 a0 a1^4 a2 a4^8 + 31128 a0^2 a1^2 a2^2 a4^8 -   19328 a0^3 a2^3 a4^8 - 1160 a1^3 a2^4 a4^8 - 1632 a0 a1 a2^5 a4^8 +   32 a2^8 a4^8 - 283128 a0^2 a1^3 a3 a4^8 - 92448 a0^3 a1 a2 a3 a4^8 +   4944 a1^4 a2^2 a3 a4^8 + 38408 a0 a1^2 a2^3 a3 a4^8 -   5376 a0^2 a2^4 a3 a4^8 - 64 a1 a2^6 a3 a4^8 +   355296 a0^4 a3^2 a4^8 - 19056 a1^5 a3^2 a4^8 -   138696 a0 a1^3 a2 a3^2 a4^8 + 16560 a0^2 a1 a2^2 a3^2 a4^8 -   980 a1^2 a2^4 a3^2 a4^8 - 208 a0 a2^5 a3^2 a4^8 -   6552 a0^2 a1^2 a3^3 a4^8 - 22880 a0^3 a2 a3^3 a4^8 +   2500 a1^3 a2^2 a3^3 a4^8 - 360 a0 a1 a2^3 a3^3 a4^8 +   889 a1^4 a3^4 a4^8 + 3768 a0 a1^2 a2 a3^4 a4^8 +   324 a0^2 a2^2 a3^4 a4^8 + 180 a0^2 a1 a3^5 a4^8 -   41696 a0^3 a1^2 a4^9 + 76544 a0^4 a2 a4^9 - 1692 a1^5 a2 a4^9 -   4656 a0 a1^3 a2^2 a4^9 + 4352 a0^2 a1 a2^3 a4^9 +   112 a1^2 a2^5 a4^9 - 192 a0 a2^6 a4^9 + 76524 a0 a1^4 a3 a4^9 -   51744 a0^2 a1^2 a2 a3 a4^9 + 11776 a0^3 a2^2 a3 a4^9 +   600 a1^3 a2^3 a3 a4^9 + 2560 a0 a1 a2^4 a3 a4^9 +   57152 a0^3 a1 a3^2 a4^9 - 3624 a1^4 a2 a3^2 a4^9 -   6408 a0 a1^2 a2^2 a3^2 a4^9 - 384 a0^2 a2^3 a3^2 a4^9 -   3352 a0 a1^3 a3^3 a4^9 - 864 a0^2 a1 a2 a3^3 a4^9 -   336 a0^3 a3^4 a4^9 + 25152 a0^2 a1^3 a4^10 + 4608 a0^3 a1 a2 a4^10 +   36 a1^4 a2^2 a4^10 - 2688 a0 a1^2 a2^3 a4^10 + 256 a0^2 a2^4 a4^10 -   61440 a0^4 a3 a4^10 + 1620 a1^5 a3 a4^10 +   12576 a0 a1^3 a2 a3 a4^10 + 1248 a0^2 a1^2 a3^2 a4^10 +   1792 a0^3 a2 a3^2 a4^10 - 6480 a0 a1^4 a4^11 +   768 a0^2 a1^2 a2 a4^11 - 1024 a0^3 a2^2 a4^11 -   4096 a0^3 a1 a3 a4^11 + 4096 a0^4 a4^12"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "e7f0f095-d36e-4627-afe4-cc4b8e7fbd75",
   "metadata": {},
   "outputs": [],
   "source": [
    "# BE  \n",
    "\n",
    "be=-325000 a0^2 a1^4 - 93750 a0^3 a1^2 a2 + 421875 a0^4 a2^2 -   14040 a1^5 a2^2 + 137250 a0 a1^3 a2^3 - 101250 a0^2 a1 a2^4 -   9720 a0 a2^7 - 218750 a0^4 a1 a3 - 38720 a1^6 a3 +   67000 a0 a1^4 a2 a3 - 232500 a0^2 a1^2 a2^2 a3 -   393750 a0^3 a2^3 a3 + 3240 a1^3 a2^4 a3 + 28890 a0 a1 a2^5 a3 +   1458 a2^8 a3 + 343750 a0^2 a1^3 a3^2 + 337500 a0^3 a1 a2 a3^2 -   14610 a1^4 a2^2 a3^2 - 50400 a0 a1^2 a2^3 a3^2 +   102375 a0^2 a2^4 a3^2 - 9396 a1 a2^6 a3^2 + 81250 a0^4 a3^3 +   45536 a1^5 a3^3 - 27350 a0 a1^3 a2 a3^3 + 33750 a0^2 a1 a2^2 a3^3 +   13230 a1^2 a2^4 a3^3 + 4608 a0 a2^5 a3^3 - 148875 a0^2 a1^2 a3^4 -   115000 a0^3 a2 a3^4 + 13600 a1^3 a2^2 a3^4 - 21760 a0 a1 a2^3 a3^4 -   20100 a1^4 a3^5 - 1440 a0 a1^2 a2 a3^5 + 26880 a0^2 a2^2 a3^5 +   480 a1 a2^4 a3^5 + 31440 a0^2 a1 a3^6 - 2784 a1^2 a2^2 a3^6 -   64 a0 a2^3 a3^6 + 3936 a1^3 a3^7 + 768 a0 a1 a2 a3^7 -   32 a2^4 a3^7 - 2592 a0^2 a3^8 + 192 a1 a2^2 a3^8 - 288 a1^2 a3^9 +   130000 a0 a1^5 a4 + 576250 a0^2 a1^3 a2 a4 -   262500 a0^3 a1 a2^2 a4 + 630 a1^4 a2^3 a4 - 124200 a0 a1^2 a2^4 a4 +   40500 a0^2 a2^5 a4 + 1944 a1 a2^7 a4 + 231250 a0^3 a1^2 a3 a4 -   418750 a0^4 a2 a3 a4 + 96376 a1^5 a2 a3 a4 -   261250 a0 a1^3 a2^2 a3 a4 + 665250 a0^2 a1 a2^3 a3 a4 -   9666 a1^2 a2^5 a3 a4 + 29268 a0 a2^6 a3 a4 -   177700 a0 a1^4 a3^2 a4 - 336000 a0^2 a1^2 a2 a3^2 a4 +   573750 a0^3 a2^2 a3^2 a4 + 25680 a1^3 a2^3 a3^2 a4 -   87300 a0 a1 a2^4 a3^2 a4 - 3240 a2^7 a3^2 a4 -   267500 a0^3 a1 a3^3 a4 - 68070 a1^4 a2 a3^3 a4 +   110040 a0 a1^2 a2^2 a3^3 a4 - 259200 a0^2 a2^3 a3^3 a4 +   22320 a1 a2^5 a3^3 a4 + 75960 a0 a1^3 a3^4 a4 +   147600 a0^2 a1 a2 a3^4 a4 - 43720 a1^2 a2^3 a3^4 a4 -   5120 a0 a2^4 a3^4 a4 + 69000 a0^3 a3^5 a4 + 16128 a1^3 a2 a3^5 a4 +   29568 a0 a1 a2^2 a3^5 a4 - 192 a2^5 a3^5 a4 -   11712 a0 a1^2 a3^6 a4 - 44832 a0^2 a2 a3^6 a4 +   1088 a1 a2^3 a3^6 a4 - 1536 a1^2 a2 a3^7 a4 - 192 a0 a2^2 a3^7 a4 +   576 a0 a1 a3^8 a4 + 87500 a0^4 a1 a4^2 + 2488 a1^6 a4^2 -   272050 a0 a1^4 a2 a4^2 - 174000 a0^2 a1^2 a2^2 a4^2 +   210000 a0^3 a2^3 a4^2 + 10620 a1^3 a2^4 a4^2 +   30024 a0 a1 a2^5 a4^2 - 972 a2^8 a4^2 - 517250 a0^2 a1^3 a3 a4^2 -   37500 a0^3 a1 a2 a3 a4^2 - 59130 a1^4 a2^2 a3 a4^2 +   213060 a0 a1^2 a2^3 a3 a4^2 - 275700 a0^2 a2^4 a3 a4^2 +   4374 a1 a2^6 a3 a4^2 + 28125 a0^4 a3^2 a4^2 - 65786 a1^5 a3^2 a4^2 +   398930 a0 a1^3 a2 a3^2 a4^2 - 676950 a0^2 a1 a2^2 a3^2 a4^2 -   8055 a1^2 a2^4 a3^2 a4^2 - 40752 a0 a2^5 a3^2 a4^2 +   419250 a0^2 a1^2 a3^3 a4^2 - 106750 a0^3 a2 a3^3 a4^2 -   1420 a1^3 a2^2 a3^3 a4^2 + 147400 a0 a1 a2^3 a3^3 a4^2 +   2340 a2^6 a3^3 a4^2 + 53025 a1^4 a3^4 a4^2 -   138240 a0 a1^2 a2 a3^4 a4^2 + 150000 a0^2 a2^2 a3^4 a4^2 -   16440 a1 a2^4 a3^4 a4^2 - 140436 a0^2 a1 a3^5 a4^2 +   33396 a1^2 a2^2 a3^5 a4^2 + 384 a0 a2^3 a3^5 a4^2 -   14688 a1^3 a3^6 a4^2 - 6240 a0 a1 a2 a3^6 a4^2 +   160 a2^4 a3^6 a4^2 + 21744 a0^2 a3^7 a4^2 - 960 a1 a2^2 a3^7 a4^2 +   1440 a1^2 a3^8 a4^2 - 85000 a0^3 a1^2 a4^3 + 100000 a0^4 a2 a4^3 -   9554 a1^5 a2 a4^3 + 237960 a0 a1^3 a2^2 a4^3 -   173000 a0^2 a1 a2^3 a4^3 - 3672 a1^2 a2^5 a4^3 -   11808 a0 a2^6 a4^3 + 218150 a0 a1^4 a3 a4^3 +   463200 a0^2 a1^2 a2 a3 a4^3 - 427000 a0^3 a2^2 a3 a4^3 -   4860 a1^3 a2^3 a3 a4^3 - 3520 a0 a1 a2^4 a3 a4^3 +   2700 a2^7 a3 a4^3 + 214000 a0^3 a1 a3^2 a4^3 +   95370 a1^4 a2 a3^2 a4^3 - 285180 a0 a1^2 a2^2 a3^2 a4^3 +   518180 a0^2 a2^3 a3^2 a4^3 - 18240 a1 a2^5 a3^2 a4^3 -   216710 a0 a1^3 a3^3 a4^3 + 22890 a0^2 a1 a2 a3^3 a4^3 +   43820 a1^2 a2^3 a3^3 a4^3 + 26560 a0 a2^4 a3^3 a4^3 -   70650 a0^3 a3^4 a4^3 - 40000 a1^3 a2 a3^4 a4^3 -   111000 a0 a1 a2^2 a3^4 a4^3 - 360 a2^5 a3^4 a4^3 +   65112 a0 a1^2 a3^5 a4^3 + 30456 a0^2 a2 a3^5 a4^3 +   2480 a1 a2^3 a3^5 a4^3 - 4200 a1^2 a2 a3^6 a4^3 +   960 a0 a2^2 a3^6 a4^3 - 2880 a0 a1 a3^7 a4^3 +   116200 a0^2 a1^3 a4^4 + 4500 a0^3 a1 a2 a4^4 + 4705 a1^4 a2^2 a4^4 -   96700 a0 a1^2 a2^3 a4^4 + 72440 a0^2 a2^4 a4^4 + 450 a1 a2^6 a4^4 -   26250 a0^4 a3 a4^4 + 16840 a1^5 a3 a4^4 -   364540 a0 a1^3 a2 a3 a4^4 + 320040 a0^2 a1 a2^2 a3 a4^4 +   7610 a1^2 a2^4 a3 a4^4 + 27280 a0 a2^5 a3 a4^4 -   353130 a0^2 a1^2 a3^2 a4^4 + 170750 a0^3 a2 a3^2 a4^4 -   20850 a1^3 a2^2 a3^2 a4^4 - 81110 a0 a1 a2^3 a3^2 a4^4 -   2415 a2^6 a3^2 a4^4 - 45890 a1^4 a3^3 a4^4 +   258870 a0 a1^2 a2 a3^3 a4^4 - 355470 a0^2 a2^2 a3^3 a4^4 +   16740 a1 a2^4 a3^3 a4^4 + 147600 a0^2 a1 a3^4 a4^4 -   35565 a1^2 a2^2 a3^4 a4^4 - 5220 a0 a2^3 a3^4 a4^4 +   20370 a1^3 a3^5 a4^4 + 24720 a0 a1 a2 a3^5 a4^4 -   170 a2^4 a3^5 a4^4 - 35010 a0^2 a3^6 a4^4 + 1020 a1 a2^2 a3^6 a4^4 -   1530 a1^2 a3^7 a4^4 - 44200 a0 a1^4 a4^5 -   102540 a0^2 a1^2 a2 a4^5 + 67960 a0^3 a2^2 a4^5 +   3140 a1^3 a2^3 a4^5 + 10240 a0 a1 a2^4 a4^5 - 468 a2^7 a4^5 -   64820 a0^3 a1 a3 a4^5 - 23802 a1^4 a2 a3 a4^5 +   187956 a0 a1^2 a2^2 a3 a4^5 - 226192 a0^2 a2^3 a3 a4^5 +   3204 a1 a2^5 a3 a4^5 + 176016 a0 a1^3 a3^2 a4^5 -   51786 a0^2 a1 a2 a3^2 a4^5 - 16438 a1^2 a2^3 a3^2 a4^5 -   22628 a0 a2^4 a3^2 a4^5 + 24726 a0^3 a3^3 a4^5 +   34934 a1^3 a2 a3^3 a4^5 + 87258 a0 a1 a2^2 a3^3 a4^5 +   630 a2^5 a3^3 a4^5 - 94962 a0 a1^2 a3^4 a4^5 +   49140 a0^2 a2 a3^4 a4^5 - 4120 a1 a2^3 a3^4 a4^5 +   6690 a1^2 a2 a3^5 a4^5 - 1020 a0 a2^2 a3^5 a4^5 +   3060 a0 a1 a3^6 a4^5 + 3500 a0^4 a4^6 - 772 a1^5 a4^6 +   67228 a0 a1^3 a2 a4^6 - 35796 a0^2 a1 a2^2 a4^6 -   1984 a1^2 a2^4 a4^6 - 4320 a0 a2^5 a4^6 + 110904 a0^2 a1^2 a3 a4^6 -   54804 a0^3 a2 a3 a4^6 + 4700 a1^3 a2^2 a3 a4^6 +   7552 a0 a1 a2^3 a3 a4^6 + 758 a2^6 a3 a4^6 + 14869 a1^4 a3^2 a4^6 -   172890 a0 a1^2 a2 a3^2 a4^6 + 213498 a0^2 a2^2 a3^2 a4^6 -   5352 a1 a2^4 a3^2 a4^6 - 76014 a0^2 a1 a3^3 a4^6 +   14004 a1^2 a2^2 a3^3 a4^6 + 6018 a0 a2^3 a3^3 a4^6 -   13908 a1^3 a3^4 a4^6 - 24546 a0 a1 a2 a3^4 a4^6 +   73 a2^4 a3^4 a4^6 + 23094 a0^2 a3^5 a4^6 - 438 a1 a2^2 a3^5 a4^6 +   657 a1^2 a3^6 a4^6 + 7008 a0^3 a1 a4^7 + 1020 a1^4 a2 a4^7 -   30960 a0 a1^2 a2^2 a4^7 + 27896 a0^2 a2^3 a4^7 - 16 a1 a2^5 a4^7 -   52332 a0 a1^3 a3 a4^7 + 9996 a0^2 a1 a2 a3 a4^7 +   3416 a1^2 a2^3 a3 a4^7 + 6592 a0 a2^4 a3 a4^7 -   3780 a0^3 a3^2 a4^7 - 11242 a1^3 a2 a3^2 a4^7 -   24300 a0 a1 a2^2 a3^2 a4^7 - 300 a2^5 a3^2 a4^7 +   62574 a0 a1^2 a3^3 a4^7 - 54720 a0^2 a2 a3^3 a4^7 +   1946 a1 a2^3 a3^3 a4^7 - 3138 a1^2 a2 a3^4 a4^7 +   438 a0 a2^2 a3^4 a4^7 - 1314 a0 a1 a3^5 a4^7 -   11616 a0^2 a1^2 a4^8 + 5130 a0^3 a2 a4^8 + 100 a1^3 a2^2 a4^8 +   946 a0 a1 a2^3 a4^8 - 75 a2^6 a4^8 - 1742 a1^4 a3 a4^8 +   46572 a0 a1^2 a2 a3 a4^8 - 49476 a0^2 a2^2 a3 a4^8 +   570 a1 a2^4 a3 a4^8 + 22338 a0^2 a1 a3^2 a4^8 -   2676 a1^2 a2^2 a3^2 a4^8 - 2568 a0 a2^3 a3^2 a4^8 +   4842 a1^3 a3^3 a4^8 + 9942 a0 a1 a2 a3^3 a4^8 - 14 a2^4 a3^3 a4^8 -   7443 a0^2 a3^4 a4^8 + 84 a1 a2^2 a3^4 a4^8 - 126 a1^2 a3^5 a4^8 +   5168 a0 a1^3 a4^9 - 198 a0^2 a1 a2 a4^9 - 338 a1^2 a2^3 a4^9 -   628 a0 a2^4 a4^9 + 330 a0^3 a3 a4^9 + 1260 a1^3 a2 a3 a4^9 +   2190 a0 a1 a2^2 a3 a4^9 + 58 a2^5 a3 a4^9 -   20784 a0 a1^2 a3^2 a4^9 + 20196 a0^2 a2 a3^2 a4^9 -   376 a1 a2^3 a3^2 a4^9 + 606 a1^2 a2 a3^3 a4^9 -   84 a0 a2^2 a3^3 a4^9 + 252 a0 a1 a3^4 a4^9 + 36 a1^4 a4^10 -   4338 a0 a1^2 a2 a4^10 + 3966 a0^2 a2^2 a4^10 - 6 a1 a2^4 a4^10 -   3582 a0^2 a1 a3 a4^10 + 294 a1^2 a2^2 a3 a4^10 +   474 a0 a2^3 a3 a4^10 - 822 a1^3 a3^2 a4^10 -   1794 a0 a1 a2 a3^2 a4^10 + a2^4 a3^2 a4^10 + 1170 a0^2 a3^3 a4^10 -   6 a1 a2^2 a3^3 a4^10 + 9 a1^2 a3^4 a4^10 - 24 a0^3 a4^11 -   18 a1^3 a2 a4^11 + 12 a0 a1 a2^2 a4^11 - 4 a2^5 a4^11 +   3390 a0 a1^2 a3 a4^11 - 3240 a0^2 a2 a3 a4^11 +   26 a1 a2^3 a3 a4^11 - 42 a1^2 a2 a3^2 a4^11 + 6 a0 a2^2 a3^2 a4^11 -   18 a0 a1 a3^3 a4^11 + 240 a0^2 a1 a4^12 - 18 a1^2 a2^2 a4^12 -   32 a0 a2^3 a4^12 + 54 a1^3 a3 a4^12 + 120 a0 a1 a2 a3 a4^12 -   72 a0^2 a3^2 a4^12 - 216 a0 a1^2 a4^13 + 192 a0^2 a2 a4^13 "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "594ed358-13ae-4bb5-b004-a79aafa2707d",
   "metadata": {},
   "outputs": [],
   "source": [
    "# BF  \n",
    "\n",
    "bf=-3906250 a0^6 - 1520000 a0^2 a1^5 + 4500000 a0^3 a1^3 a2 -   5531250 a0^4 a1 a2^2 + 17280 a1^6 a2^2 - 28000 a0 a1^4 a2^3 +   401250 a0^2 a1^2 a2^4 - 528750 a0^3 a2^5 - 3510 a1^3 a2^6 +   7290 a0 a1 a2^7 - 729 a2^10 + 5375000 a0^4 a1^2 a3 + 5120 a1^7 a3 -   937500 a0^5 a2 a3 - 412800 a0 a1^5 a2 a3 -   470000 a0^2 a1^3 a2^2 a3 + 375000 a0^3 a1 a2^3 a3 +   13080 a1^4 a2^4 a3 + 46860 a0 a1^2 a2^5 a3 - 81900 a0^2 a2^6 a3 +   7290 a1 a2^8 a3 + 1700000 a0^2 a1^4 a3^2 -   1000000 a0^3 a1^2 a2 a3^2 + 3028125 a0^4 a2^2 a3^2 +   5024 a1^5 a2^2 a3^2 - 338400 a0 a1^3 a2^3 a3^2 +   282750 a0^2 a1 a2^4 a3^2 - 29043 a1^2 a2^6 a3^2 + 612 a0 a2^7 a3^2 -   3693750 a0^4 a1 a3^3 - 26112 a1^6 a3^3 + 296800 a0 a1^4 a2 a3^3 +   277500 a0^2 a1^2 a2^2 a3^3 - 295000 a0^3 a2^3 a3^3 +   57770 a1^3 a2^4 a3^3 + 7074 a0 a1 a2^5 a3^3 - 378 a2^8 a3^3 -   437000 a0^2 a1^3 a3^4 + 98750 a0^3 a1 a2 a3^4 -   57000 a1^4 a2^2 a3^4 - 28490 a0 a1^2 a2^3 a3^4 -   35625 a0^2 a2^4 a3^4 + 3186 a1 a2^6 a3^4 + 496250 a0^4 a3^5 +   22528 a1^5 a3^5 + 40 a0 a1^3 a2 a3^5 + 127140 a0^2 a1 a2^2 a3^5 -   9638 a1^2 a2^4 a3^5 + 384 a0 a2^5 a3^5 - 28290 a0^2 a1^2 a3^6 -   34400 a0^3 a2 a3^6 + 12526 a1^3 a2^2 a3^6 - 390 a0 a1 a2^3 a3^6 -   67 a2^6 a3^6 - 6240 a1^4 a3^7 - 2286 a0 a1^2 a2 a3^7 -   3588 a0^2 a2^2 a3^7 + 478 a1 a2^4 a3^7 + 10464 a0^2 a1 a3^8 -   1059 a1^2 a2^2 a3^8 + 40 a0 a2^3 a3^8 + 684 a1^3 a3^9 -   120 a0 a1 a2 a3^9 - 4 a2^4 a3^9 + 24 a1 a2^2 a3^10 - 36 a1^2 a3^11 +   4687500 a0^5 a1 a4 + 608000 a0 a1^6 a4 + 340000 a0^2 a1^4 a2 a4 -   975000 a0^3 a1^2 a2^2 a4 + 2212500 a0^4 a2^3 a4 -   35872 a1^5 a2^3 a4 - 115700 a0 a1^3 a2^4 a4 - 3750 a0^2 a1 a2^5 a4 +   2754 a1^2 a2^7 a4 - 2916 a0 a2^8 a4 - 7000000 a0^3 a1^3 a3 a4 +   3275000 a0^4 a1 a2 a3 a4 + 47488 a1^6 a2 a3 a4 +   1064000 a0 a1^4 a2^2 a3 a4 - 624000 a0^2 a1^2 a2^3 a3 a4 +   1436250 a0^3 a2^4 a3 a4 - 17664 a1^3 a2^5 a3 a4 -   35346 a0 a1 a2^6 a3 a4 + 1458 a2^9 a3 a4 + 562500 a0^5 a3^2 a4 -   432320 a0 a1^5 a3^2 a4 - 1556000 a0^2 a1^3 a2 a3^2 a4 -   2297500 a0^3 a1 a2^2 a3^2 a4 + 26240 a1^4 a2^3 a3^2 a4 +   152400 a0 a1^2 a2^4 a3^2 a4 + 181740 a0^2 a2^5 a3^2 a4 -   11880 a1 a2^7 a3^2 a4 + 3555000 a0^3 a1^2 a3^3 a4 -   2156250 a0^4 a2 a3^3 a4 - 2720 a1^5 a2 a3^3 a4 +   23240 a0 a1^3 a2^2 a3^3 a4 - 723600 a0^2 a1 a2^3 a3^3 a4 +   33816 a1^2 a2^5 a3^3 a4 - 5400 a0 a2^6 a3^3 a4 -   3280 a0 a1^4 a3^4 a4 + 132150 a0^2 a1^2 a2 a3^4 a4 +   491500 a0^3 a2^2 a3^4 a4 - 41750 a1^3 a2^3 a3^4 a4 +   15820 a0 a1 a2^4 a3^4 a4 + 540 a2^7 a3^4 a4 -   456250 a0^3 a1 a3^5 a4 + 23336 a1^4 a2 a3^5 a4 +   378 a0 a1^2 a2^2 a3^5 a4 + 34644 a0^2 a2^3 a3^5 a4 -   3836 a1 a2^5 a3^5 a4 + 11292 a0 a1^3 a3^6 a4 -   109296 a0^2 a1 a2 a3^6 a4 + 8178 a1^2 a2^3 a3^6 a4 -   996 a0 a2^4 a3^6 a4 + 20640 a0^3 a3^7 a4 - 4590 a1^3 a2 a3^7 a4 +   3966 a0 a1 a2^2 a3^7 a4 + 50 a2^5 a3^7 a4 - 2814 a0 a1^2 a3^8 a4 +   120 a0^2 a2 a3^8 a4 - 308 a1 a2^3 a3^8 a4 + 474 a1^2 a2 a3^9 a4 -   24 a0 a2^2 a3^9 a4 + 72 a0 a1 a3^10 a4 - 4493750 a0^4 a1^2 a4^2 -   62848 a1^7 a4^2 - 562500 a0^5 a2 a4^2 - 632480 a0 a1^5 a2 a4^2 +   208500 a0^2 a1^3 a2^2 a4^2 - 645000 a0^3 a1 a2^3 a4^2 +   42210 a1^4 a2^4 a4^2 + 51426 a0 a1^2 a2^5 a4^2 +   33510 a0^2 a2^6 a4^2 - 3726 a1 a2^8 a4^2 +   638000 a0^2 a1^4 a3 a4^2 + 4275000 a0^3 a1^2 a2 a3 a4^2 -   5068750 a0^4 a2^2 a3 a4^2 - 135120 a1^5 a2^2 a3 a4^2 -   316840 a0 a1^3 a2^3 a3 a4^2 - 401850 a0^2 a1 a2^4 a3 a4^2 +   31584 a1^2 a2^6 a3 a4^2 + 13578 a0 a2^7 a3 a4^2 +   3168750 a0^4 a1 a3^2 a4^2 + 60320 a1^6 a3^2 a4^2 -   251040 a0 a1^4 a2 a3^2 a4^2 + 1851450 a0^2 a1^2 a2^2 a3^2 a4^2 -   910000 a0^3 a2^3 a3^2 a4^2 - 79060 a1^3 a2^4 a3^2 a4^2 -   42174 a0 a1 a2^5 a3^2 a4^2 - 1107 a2^8 a3^2 a4^2 +   99500 a0^2 a1^3 a3^3 a4^2 + 661000 a0^3 a1 a2 a3^3 a4^2 +   67980 a1^4 a2^2 a3^3 a4^2 - 6520 a0 a1^2 a2^3 a3^3 a4^2 -   70890 a0^2 a2^4 a3^3 a4^2 + 6864 a1 a2^6 a3^3 a4^2 -   345625 a0^4 a3^4 a4^2 - 43912 a1^5 a3^4 a4^2 -   37830 a0 a1^3 a2 a3^4 a4^2 + 196650 a0^2 a1 a2^2 a3^4 a4^2 -   7980 a1^2 a2^4 a3^4 a4^2 + 5788 a0 a2^5 a3^4 a4^2 +   165126 a0^2 a1^2 a3^5 a4^2 - 121090 a0^3 a2 a3^5 a4^2 -   11194 a1^3 a2^2 a3^5 a4^2 - 25128 a0 a1 a2^3 a3^5 a4^2 -   206 a2^6 a3^5 a4^2 + 9342 a1^4 a3^6 a4^2 +   21258 a0 a1^2 a2 a3^6 a4^2 + 726 a0^2 a2^2 a3^6 a4^2 +   1244 a1 a2^4 a3^6 a4^2 - 6888 a0^2 a1 a3^7 a4^2 -   1614 a1^2 a2^2 a3^7 a4^2 + 274 a0 a2^3 a3^7 a4^2 -   804 a1^3 a3^8 a4^2 - 846 a0 a1 a2 a3^8 a4^2 + a2^4 a3^8 a4^2 -   36 a0^2 a3^9 a4^2 - 6 a1 a2^2 a3^9 a4^2 + 9 a1^2 a3^10 a4^2 +   3065000 a0^3 a1^3 a4^3 + 512500 a0^4 a1 a2 a4^3 +   88160 a1^6 a2 a4^3 + 110120 a0 a1^4 a2^2 a4^3 +   212000 a0^2 a1^2 a2^3 a4^3 - 297000 a0^3 a2^4 a4^3 -   21230 a1^3 a2^5 a4^3 - 8756 a0 a1 a2^6 a4^3 + 108 a2^9 a4^3 -   187500 a0^5 a3 a4^3 + 272000 a0 a1^5 a3 a4^3 -   448800 a0^2 a1^3 a2 a3 a4^3 + 1824000 a0^3 a1 a2^2 a3 a4^3 +   63440 a1^4 a2^3 a3 a4^3 + 47610 a0 a1^2 a2^4 a3 a4^3 -   83560 a0^2 a2^5 a3 a4^3 + 2970 a1 a2^7 a3 a4^3 -   4544000 a0^3 a1^2 a3^2 a4^3 + 3330000 a0^4 a2 a3^2 a4^3 +   24704 a1^5 a2 a3^2 a4^3 + 58540 a0 a1^3 a2^2 a3^2 a4^3 +   588640 a0^2 a1 a2^3 a3^2 a4^3 - 30518 a1^2 a2^5 a3^2 a4^3 -   9066 a0 a2^6 a3^2 a4^3 + 40440 a0 a1^4 a3^3 a4^3 -   1053540 a0^2 a1^2 a2 a3^3 a4^3 - 66400 a0^3 a2^2 a3^3 a4^3 +   71960 a1^3 a2^3 a3^3 a4^3 + 36490 a0 a1 a2^4 a3^3 a4^3 +   280 a2^7 a3^3 a4^3 + 568300 a0^3 a1 a3^4 a4^3 -   26510 a1^4 a2 a3^4 a4^3 - 7680 a0 a1^2 a2^2 a3^4 a4^3 -   15700 a0^2 a2^3 a3^4 a4^3 - 1380 a1 a2^5 a3^4 a4^3 -   32518 a0 a1^3 a3^5 a4^3 + 76398 a0^2 a1 a2 a3^5 a4^3 -   548 a1^2 a2^3 a3^5 a4^3 - 844 a0 a2^4 a3^5 a4^3 -   14310 a0^3 a3^6 a4^3 + 6646 a1^3 a2 a3^6 a4^3 +   1908 a0 a1 a2^2 a3^6 a4^3 - 12 a2^5 a3^6 a4^3 +   2670 a0 a1^2 a3^7 a4^3 + 372 a0^2 a2 a3^7 a4^3 +   74 a1 a2^3 a3^7 a4^3 - 114 a1^2 a2 a3^8 a4^3 + 6 a0 a2^2 a3^8 a4^3 -   18 a0 a1 a3^9 a4^3 - 587350 a0^2 a1^4 a4^4 -   1877000 a0^3 a1^2 a2 a4^4 + 962500 a0^4 a2^2 a4^4 -   31378 a1^5 a2^2 a4^4 - 1880 a0 a1^3 a2^3 a4^4 +   82520 a0^2 a1 a2^4 a4^4 + 490 a1^2 a2^6 a4^4 - 1840 a0 a2^7 a4^4 -   1297500 a0^4 a1 a3 a4^4 - 50952 a1^6 a3 a4^4 -   23740 a0 a1^4 a2 a3 a4^4 - 974940 a0^2 a1^2 a2^2 a3 a4^4 +   359800 a0^3 a2^3 a3 a4^4 + 19790 a1^3 a2^4 a3 a4^4 +   23584 a0 a1 a2^5 a3 a4^4 + 689220 a0^2 a1^3 a3^2 a4^4 -   701000 a0^3 a1 a2 a3^2 a4^4 - 84615 a1^4 a2^2 a3^2 a4^4 -   101080 a0 a1^2 a2^3 a3^2 a4^4 + 46340 a0^2 a2^4 a3^2 a4^4 -   680 a1 a2^6 a3^2 a4^4 - 223000 a0^4 a3^3 a4^4 +   29402 a1^5 a3^3 a4^4 + 101880 a0 a1^3 a2 a3^3 a4^4 -   201540 a0^2 a1 a2^2 a3^3 a4^4 + 5860 a1^2 a2^4 a3^3 a4^4 -   120 a0 a2^5 a3^3 a4^4 - 92340 a0^2 a1^2 a3^4 a4^4 +   84180 a0^3 a2 a3^4 a4^4 - 10200 a1^3 a2^2 a3^4 a4^4 +   6340 a0 a1 a2^3 a3^4 a4^4 + 50 a2^6 a3^4 a4^4 -   5608 a1^4 a3^5 a4^4 - 21090 a0 a1^2 a2 a3^5 a4^4 -   1446 a0^2 a2^2 a3^5 a4^4 - 306 a1 a2^4 a3^5 a4^4 +   330 a0^2 a1 a3^6 a4^4 + 417 a1^2 a2^2 a3^6 a4^4 -   68 a0 a2^3 a3^6 a4^4 + 156 a1^3 a3^7 a4^4 + 210 a0 a1 a2 a3^7 a4^4 +   9 a0^2 a3^8 a4^4 + 30000 a0^5 a4^5 + 3468 a0 a1^5 a4^5 +   485000 a0^2 a1^3 a2 a4^5 - 145520 a0^3 a1 a2^2 a4^5 +   2476 a1^4 a2^3 a4^5 - 13768 a0 a1^2 a2^4 a4^5 +   6768 a0^2 a2^5 a4^5 - 480 a1 a2^7 a4^5 + 1886920 a0^3 a1^2 a3 a4^5 -   1192800 a0^4 a2 a3 a4^5 + 25032 a1^5 a2 a3 a4^5 +   67536 a0 a1^3 a2^2 a3 a4^5 - 115160 a0^2 a1 a2^3 a3 a4^5 +   3720 a1^2 a2^5 a3 a4^5 + 2560 a0 a2^6 a3 a4^5 -   71700 a0 a1^4 a3^2 a4^5 + 658392 a0^2 a1^2 a2 a3^2 a4^5 -   41576 a0^3 a2^2 a3^2 a4^5 - 12920 a1^3 a2^3 a3^2 a4^5 -   19200 a0 a1 a2^4 a3^2 a4^5 - 80 a2^7 a3^2 a4^5 -   243912 a0^3 a1 a3^3 a4^5 + 21438 a1^4 a2 a3^3 a4^5 +   32976 a0 a1^2 a2^2 a3^3 a4^5 + 3928 a0^2 a2^3 a3^3 a4^5 +   440 a1 a2^5 a3^3 a4^5 + 21176 a0 a1^3 a3^4 a4^5 -   8076 a0^2 a1 a2 a3^4 a4^5 - 180 a1^2 a2^3 a3^4 a4^5 +   240 a0 a2^4 a3^4 a4^5 + 3636 a0^3 a3^5 a4^5 -   1294 a1^3 a2 a3^5 a4^5 - 624 a0 a1 a2^2 a3^5 a4^5 -   486 a0 a1^2 a3^6 a4^5 - 96 a0^2 a2 a3^6 a4^5 + 168000 a0^4 a1 a4^6 +   6678 a1^6 a4^6 - 30324 a0 a1^4 a2 a4^6 + 47544 a0^2 a1^2 a2^2 a4^6 -   38272 a0^3 a2^3 a4^6 - 2840 a1^3 a2^4 a4^6 - 1760 a0 a1 a2^5 a4^6 +   32 a2^8 a4^6 - 420984 a0^2 a1^3 a3 a4^6 +   123488 a0^3 a1 a2 a3 a4^6 + 11226 a1^4 a2^2 a3 a4^6 +   26632 a0 a1^2 a2^3 a3 a4^6 - 8064 a0^2 a2^4 a3 a4^6 -   64 a1 a2^6 a3 a4^6 + 208480 a0^4 a3^2 a4^6 - 11874 a1^5 a3^2 a4^6 -   79032 a0 a1^3 a2 a3^2 a4^6 + 31536 a0^2 a1 a2^2 a3^2 a4^6 -   980 a1^2 a2^4 a3^2 a4^6 - 208 a0 a2^5 a3^2 a4^6 +   7800 a0^2 a1^2 a3^3 a4^6 - 20320 a0^3 a2 a3^3 a4^6 +   2500 a1^3 a2^2 a3^3 a4^6 - 360 a0 a1 a2^3 a3^3 a4^6 +   889 a1^4 a3^4 a4^6 + 3768 a0 a1^2 a2 a3^4 a4^6 +   324 a0^2 a2^2 a3^4 a4^6 + 180 a0^2 a1 a3^5 a4^6 -   234848 a0^3 a1^2 a4^7 + 126720 a0^4 a2 a4^7 - 4284 a1^5 a2 a4^7 -   3504 a0 a1^3 a2^2 a4^7 + 11008 a0^2 a1 a2^3 a4^7 +   112 a1^2 a2^5 a4^7 - 192 a0 a2^6 a4^7 + 43044 a0 a1^4 a3 a4^7 -   97056 a0^2 a1^2 a2 a3 a4^7 + 12288 a0^3 a2^2 a3 a4^7 +   600 a1^3 a2^3 a3 a4^7 + 2560 a0 a1 a2^4 a3 a4^7 +   49216 a0^3 a1 a3^2 a4^7 - 3624 a1^4 a2 a3^2 a4^7 -   6408 a0 a1^2 a2^2 a3^2 a4^7 - 384 a0^2 a2^3 a3^2 a4^7 -   3352 a0 a1^3 a3^3 a4^7 - 864 a0^2 a1 a2 a3^3 a4^7 -   336 a0^3 a3^4 a4^7 + 59712 a0^2 a1^3 a4^8 - 1536 a0^3 a1 a2 a4^8 +   36 a1^4 a2^2 a4^8 - 2688 a0 a1^2 a2^3 a4^8 + 256 a0^2 a2^4 a4^8 -   51200 a0^4 a3 a4^8 + 1620 a1^5 a3 a4^8 + 12576 a0 a1^3 a2 a3 a4^8 +   1248 a0^2 a1^2 a3^2 a4^8 + 1792 a0^3 a2 a3^2 a4^8 -   6480 a0 a1^4 a4^9 + 768 a0^2 a1^2 a2 a4^9 - 1024 a0^3 a2^2 a4^9 -   4096 a0^3 a1 a3 a4^9 + 4096 a0^4 a4^10 "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "13d21a4d-deb1-4182-866a-750f84d5c249",
   "metadata": {},
   "outputs": [],
   "source": [
    "# C  \n",
    "\n",
    "c=-2500 a0^2 a1 - 620 a1^2 a2^2 + 50 a0 a2^3 + 480 a1^3 a3 +   900 a0 a1 a2 a3 - 108 a2^4 a3 + 198 a1 a2^2 a3^2 - 232 a1^2 a3^3 +   170 a0 a2 a3^3 - 43 a2^2 a3^4 + 44 a1 a3^5 - 4 a3^7 +   1000 a0 a1^2 a4 + 1000 a0^2 a2 a4 + 486 a1 a2^3 a4 -   12 a1^2 a2 a3 a4 - 450 a0 a2^2 a3 a4 - 540 a0 a1 a3^2 a4 +   180 a2^3 a3^2 a4 - 86 a1 a2 a3^3 a4 - 102 a0 a3^4 a4 +   34 a2 a3^5 a4 - 292 a1^3 a4^2 - 960 a0 a1 a2 a4^2 - 54 a2^4 a4^2 -   300 a0^2 a3 a4^2 - 546 a1 a2^2 a3 a4^2 + 336 a1^2 a3^2 a4^2 +   174 a0 a2 a3^2 a4^2 - 76 a2^2 a3^3 a4^2 - 52 a1 a3^4 a4^2 +   a3^6 a4^2 + 184 a1^2 a2 a4^3 + 248 a0 a2^2 a4^3 +   520 a0 a1 a3 a4^3 + 20 a2^3 a3 a4^3 + 186 a1 a2 a3^2 a4^3 +   74 a0 a3^3 a4^3 - 8 a2 a3^4 a4^3 + 60 a0^2 a4^4 + 60 a1 a2^2 a4^4 -   188 a1^2 a3 a4^4 - 196 a0 a2 a3 a4^4 + 18 a2^2 a3^2 a4^4 +   10 a1 a3^3 a4^4 - 88 a0 a1 a4^5 - 8 a2^3 a4^5 - 36 a1 a2 a3 a4^5 -   12 a0 a3^2 a4^5 + 28 a1^2 a4^6 + 32 a0 a2 a4^6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "84d4bd4e-4b45-483a-b402-d5b31a9f437d",
   "metadata": {},
   "outputs": [],
   "source": [
    "# CA  \n",
    "\n",
    "ca=-800000 a0^2 a1^4 + 250000 a0^3 a1^2 a2 - 265625 a0^4 a2^2 -   92160 a1^5 a2^2 - 106000 a0 a1^3 a2^3 - 48750 a0^2 a1 a2^4 -   19925 a1^2 a2^6 + 4370 a0 a2^7 + 2718750 a0^4 a1 a3 +   43520 a1^6 a3 + 608000 a0 a1^4 a2 a3 + 132500 a0^2 a1^2 a2^2 a3 +   487500 a0^3 a2^3 a3 + 36710 a1^3 a2^4 a3 + 38760 a0 a1 a2^5 a3 -   1458 a2^8 a3 - 1000000 a0^2 a1^3 a3^2 - 900000 a0^3 a1 a2 a3^2 -   31040 a1^4 a2^2 a3^2 - 68600 a0 a1^2 a2^3 a3^2 -   62375 a0^2 a2^4 a3^2 + 1296 a1 a2^6 a3^2 + 43750 a0^4 a3^3 +   2304 a1^5 a3^3 + 25600 a0 a1^3 a2 a3^3 + 97500 a0^2 a1 a2^2 a3^3 -   8460 a1^2 a2^4 a3^3 + 15012 a0 a2^5 a3^3 + 167000 a0^2 a1^2 a3^4 -   216250 a0^3 a2 a3^4 + 14360 a1^3 a2^2 a3^4 - 22290 a0 a1 a2^3 a3^4 -   1755 a2^6 a3^4 - 9120 a1^4 a3^5 + 14440 a0 a1^2 a2 a3^5 -   14980 a0^2 a2^2 a3^5 + 3900 a1 a2^4 a3^5 + 13710 a0^2 a1 a3^6 -   5506 a1^2 a2^2 a3^6 + 4354 a0 a2^3 a3^6 + 3264 a1^3 a3^7 -   4398 a0 a1 a2 a3^7 - 606 a2^4 a3^7 - 263 a0^2 a3^8 +   1116 a1 a2^2 a3^8 - 724 a1^2 a3^9 + 330 a0 a2 a3^9 - 83 a2^2 a3^10 +   84 a1 a3^11 - 4 a3^13 + 320000 a0 a1^5 a4 +   1130000 a0^2 a1^3 a2 a4 + 12500 a0^3 a1 a2^2 a4 +   205520 a1^4 a2^3 a4 + 146700 a0 a1^2 a2^4 a4 + 19500 a0^2 a2^5 a4 +   15066 a1 a2^7 a4 - 2325000 a0^3 a1^2 a3 a4 - 768750 a0^4 a2 a3 a4 -   115456 a1^5 a2 a3 a4 - 835000 a0 a1^3 a2^2 a3 a4 -   281500 a0^2 a1 a2^3 a3 a4 + 19926 a1^2 a2^5 a3 a4 -   33858 a0 a2^6 a3 a4 + 35200 a0 a1^4 a3^2 a4 +   1581000 a0^2 a1^2 a2 a3^2 a4 - 517500 a0^3 a2^2 a3^2 a4 -   24720 a1^3 a2^3 a3^2 a4 - 36450 a0 a1 a2^4 a3^2 a4 +   6480 a2^7 a3^2 a4 + 505000 a0^3 a1 a3^3 a4 + 27520 a1^4 a2 a3^3 a4 +   53760 a0 a1^2 a2^2 a3^3 a4 + 110700 a0^2 a2^3 a3^3 a4 -   900 a1 a2^5 a3^3 a4 - 82160 a0 a1^3 a3^4 a4 -   120850 a0^2 a1 a2 a3^4 a4 + 7530 a1^2 a2^3 a3^4 a4 -   36120 a0 a2^4 a3^4 a4 + 129750 a0^3 a3^5 a4 - 5528 a1^3 a2 a3^5 a4 +   34562 a0 a1 a2^2 a3^5 a4 + 4758 a2^5 a3^5 a4 -   14148 a0 a1^2 a3^6 a4 + 12492 a0^2 a2 a3^6 a4 -   5826 a1 a2^3 a3^6 a4 + 3570 a1^2 a2 a3^7 a4 - 6078 a0 a2^2 a3^7 a4 +   2744 a0 a1 a3^8 a4 + 1008 a2^3 a3^8 a4 - 826 a1 a2 a3^9 a4 -   198 a0 a3^10 a4 + 66 a2 a3^11 a4 - 1087500 a0^4 a1 a4^2 -   49408 a1^6 a4^2 - 789200 a0 a1^4 a2 a4^2 -   734750 a0^2 a1^2 a2^2 a4^2 - 197500 a0^3 a2^3 a4^2 -   193770 a1^3 a2^4 a4^2 - 78084 a0 a1 a2^5 a4^2 - 2430 a2^8 a4^2 +   1158500 a0^2 a1^3 a3 a4^2 + 1950000 a0^3 a1 a2 a3 a4^2 +   38820 a1^4 a2^2 a3 a4^2 + 436140 a0 a1^2 a2^3 a3 a4^2 +   76950 a0^2 a2^4 a3 a4^2 - 37260 a1 a2^6 a3 a4^2 +   178125 a0^4 a3^2 a4^2 + 28352 a1^5 a3^2 a4^2 +   125920 a0 a1^3 a2 a3^2 a4^2 - 340800 a0^2 a1 a2^2 a3^2 a4^2 -   1260 a1^2 a2^4 a3^2 a4^2 + 50220 a0 a2^5 a3^2 a4^2 -   893000 a0^2 a1^2 a3^3 a4^2 + 555500 a0^3 a2 a3^3 a4^2 -   28120 a1^3 a2^2 a3^3 a4^2 + 35760 a0 a1 a2^3 a3^3 a4^2 -   10620 a2^6 a3^3 a4^2 + 18200 a1^4 a3^4 a4^2 +   12330 a0 a1^2 a2 a3^4 a4^2 - 45500 a0^2 a2^2 a3^4 a4^2 -   5850 a1 a2^4 a3^4 a4^2 - 35574 a0^2 a1 a3^5 a4^2 +   6298 a1^2 a2^2 a3^5 a4^2 + 25982 a0 a2^3 a3^5 a4^2 -   6066 a1^3 a3^6 a4^2 - 5262 a0 a1 a2 a3^6 a4^2 -   4275 a2^4 a3^6 a4^2 - 2906 a0^2 a3^7 a4^2 + 852 a1 a2^2 a3^7 a4^2 +   1261 a1^2 a3^8 a4^2 + 1910 a0 a2 a3^8 a4^2 - 410 a2^2 a3^9 a4^2 -   102 a1 a3^10 a4^2 + a3^12 a4^2 + 910000 a0^3 a1^2 a4^3 +   350000 a0^4 a2 a4^3 + 122928 a1^5 a2 a4^3 +   741540 a0 a1^3 a2^2 a4^3 + 310500 a0^2 a1 a2^3 a4^3 +   77400 a1^2 a2^5 a4^3 + 19440 a0 a2^6 a4^3 - 15400 a0 a1^4 a3 a4^3 -   1402700 a0^2 a1^2 a2 a3 a4^3 + 134500 a0^3 a2^2 a3 a4^3 +   118420 a1^3 a2^3 a3 a4^3 - 29040 a0 a1 a2^4 a3 a4^3 +   5400 a2^7 a3 a4^3 - 841500 a0^3 a1 a3^2 a4^3 -   64840 a1^4 a2 a3^2 a4^3 - 309620 a0 a1^2 a2^2 a3^2 a4^3 -   104680 a0^2 a2^3 a3^2 a4^3 + 42420 a1 a2^5 a3^2 a4^3 +   181520 a0 a1^3 a3^3 a4^3 + 392260 a0^2 a1 a2 a3^3 a4^3 +   1840 a1^2 a2^3 a3^3 a4^3 - 16460 a0 a2^4 a3^3 a4^3 -   284100 a0^3 a3^4 a4^3 + 8090 a1^3 a2 a3^4 a4^3 -   64760 a0 a1 a2^2 a3^4 a4^3 + 7180 a2^5 a3^4 a4^3 +   24914 a0 a1^2 a3^5 a4^3 + 2956 a0^2 a2 a3^5 a4^3 +   10590 a1 a2^3 a3^5 a4^3 - 6406 a1^2 a2 a3^6 a4^3 -   3542 a0 a2^2 a3^6 a4^3 - 4414 a0 a1 a3^7 a4^3 +   1156 a2^3 a3^7 a4^3 + 1178 a1 a2 a3^8 a4^3 + 146 a0 a3^9 a4^3 -   16 a2 a3^10 a4^3 - 368200 a0^2 a1^3 a4^4 - 642000 a0^3 a1 a2 a4^4 -   106305 a1^4 a2^2 a4^4 - 340740 a0 a1^2 a2^3 a4^4 -   46440 a0^2 a2^4 a4^4 - 9000 a1 a2^6 a4^4 - 123750 a0^4 a3 a4^4 -   29010 a1^5 a3 a4^4 - 126400 a0 a1^3 a2 a3 a4^4 +   256960 a0^2 a1 a2^2 a3 a4^4 - 91620 a1^2 a2^4 a3 a4^4 -   34680 a0 a2^5 a3 a4^4 + 872430 a0^2 a1^2 a3^2 a4^4 -   289500 a0^3 a2 a3^2 a4^4 + 5000 a1^3 a2^2 a3^2 a4^4 +   68360 a0 a1 a2^3 a3^2 a4^4 - 3540 a2^6 a3^2 a4^4 -   13910 a1^4 a3^3 a4^4 - 10660 a0 a1^2 a2 a3^3 a4^4 +   44280 a0^2 a2^2 a3^3 a4^4 - 26680 a1 a2^4 a3^3 a4^4 +   19350 a0^2 a1 a3^4 a4^4 - 6315 a1^2 a2^2 a3^4 a4^4 -   9630 a0 a2^3 a3^4 a4^4 + 4820 a1^3 a3^5 a4^4 +   20464 a0 a1 a2 a3^5 a4^4 - 1314 a2^4 a3^5 a4^4 +   3625 a0^2 a3^6 a4^4 - 4500 a1 a2^2 a3^6 a4^4 - 836 a1^2 a3^7 a4^4 -   1552 a0 a2 a3^7 a4^4 + 100 a2^2 a3^8 a4^4 + 20 a1 a3^9 a4^4 +   31920 a0 a1^4 a4^5 + 389840 a0^2 a1^2 a2 a4^5 +   29840 a0^3 a2^2 a4^5 + 28700 a1^3 a2^3 a4^5 +   62880 a0 a1 a2^4 a4^5 - 144 a2^7 a4^5 + 366120 a0^3 a1 a3 a4^5 +   62922 a1^4 a2 a3 a4^5 + 231524 a0 a1^2 a2^2 a3 a4^5 +   35232 a0^2 a2^3 a3 a4^5 + 8952 a1 a2^5 a3 a4^5 -   141756 a0 a1^3 a3^2 a4^5 - 354804 a0^2 a1 a2 a3^2 a4^5 +   39160 a1^2 a2^3 a3^2 a4^5 + 23240 a0 a2^4 a3^2 a4^5 +   216564 a0^3 a3^3 a4^5 - 1500 a1^3 a2 a3^3 a4^5 +   15000 a0 a1 a2^2 a3^3 a4^5 + 88 a2^5 a3^3 a4^5 -   20200 a0 a1^2 a3^4 a4^5 - 14540 a0^2 a2 a3^4 a4^5 +   5730 a1 a2^3 a3^4 a4^5 + 5690 a1^2 a2 a3^5 a4^5 +   5230 a0 a2^2 a3^5 a4^5 + 2198 a0 a1 a3^6 a4^5 - 304 a2^3 a3^6 a4^5 -   232 a1 a2 a3^7 a4^5 - 24 a0 a3^8 a4^5 + 16500 a0^4 a4^6 +   2804 a1^5 a4^6 - 17648 a0 a1^3 a2 a4^6 - 89224 a0^2 a1 a2^2 a4^6 +   4380 a1^2 a2^4 a4^6 + 432 a0 a2^5 a4^6 - 308244 a0^2 a1^2 a3 a4^6 +   46824 a0^3 a2 a3 a4^6 - 34440 a1^3 a2^2 a3 a4^6 -   76600 a0 a1 a2^3 a3 a4^6 + 448 a2^6 a3 a4^6 + 3997 a1^4 a3^2 a4^6 +   9964 a0 a1^2 a2 a3^2 a4^6 - 4628 a0^2 a2^2 a3^2 a4^6 +   200 a1 a2^4 a3^2 a4^6 + 3504 a0^2 a1 a3^3 a4^6 -   8580 a1^2 a2^2 a3^3 a4^6 - 5160 a0 a2^3 a3^3 a4^6 -   2390 a1^3 a3^4 a4^6 - 12980 a0 a1 a2 a3^4 a4^6 +   450 a2^4 a3^4 a4^6 - 1446 a0^2 a3^5 a4^6 + 948 a1 a2^2 a3^5 a4^6 +   138 a1^2 a3^6 a4^6 + 256 a0 a2 a3^6 a4^6 - 43728 a0^3 a1 a4^7 -   7488 a1^4 a2 a4^7 - 18336 a0 a1^2 a2^2 a4^7 + 1072 a0^2 a2^3 a4^7 -   1536 a1 a2^5 a4^7 + 51528 a0 a1^3 a3 a4^7 +   127608 a0^2 a1 a2 a3 a4^7 - 2360 a1^2 a2^3 a3 a4^7 -   1120 a0 a2^4 a3 a4^7 - 78264 a0^3 a3^2 a4^7 +   5220 a1^3 a2 a3^2 a4^7 + 13680 a0 a1 a2^2 a3^2 a4^7 -   272 a2^5 a3^2 a4^7 + 8180 a0 a1^2 a3^3 a4^7 +   7240 a0^2 a2 a3^3 a4^7 - 1560 a1 a2^3 a3^3 a4^7 -   1000 a1^2 a2 a3^4 a4^7 - 920 a0 a2^2 a3^4 a4^7 -   312 a0 a1 a3^5 a4^7 + 34104 a0^2 a1^2 a4^8 - 2496 a0^3 a2 a4^8 +   5400 a1^3 a2^2 a4^8 + 9440 a0 a1 a2^3 a4^8 + 32 a2^6 a4^8 -   1526 a1^4 a3 a4^8 - 13352 a0 a1^2 a2 a3 a4^8 -   5696 a0^2 a2^2 a3 a4^8 + 800 a1 a2^4 a3 a4^8 -   4752 a0^2 a1 a3^2 a4^8 + 1980 a1^2 a2^2 a3^2 a4^8 +   1200 a0 a2^3 a3^2 a4^8 + 360 a1^3 a3^3 a4^8 +   1960 a0 a1 a2 a3^3 a4^8 + 180 a0^2 a3^4 a4^8 - 6096 a0 a1^3 a4^9 -   14208 a0^2 a1 a2 a4^9 - 720 a1^2 a2^3 a4^9 - 320 a0 a2^4 a4^9 +   14080 a0^3 a3 a4^9 - 1080 a1^3 a2 a3 a4^9 -   2880 a0 a1 a2^2 a3 a4^9 - 1080 a0 a1^2 a3^2 a4^9 -   960 a0^2 a2 a3^2 a4^9 + 244 a1^4 a4^10 + 2368 a0 a1^2 a2 a4^10 +   1024 a0^2 a2^2 a4^10 + 768 a0^2 a1 a3 a4^10 - 1024 a0^3 a4^11"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "cac9bcca-e7c4-4199-87bf-5311a72492ec",
   "metadata": {},
   "outputs": [],
   "source": [
    "# CB  \n",
    "\n",
    "cb=-2500 a0^2 a1 - 620 a1^2 a2^2 + 50 a0 a2^3 + 480 a1^3 a3 +   900 a0 a1 a2 a3 - 108 a2^4 a3 + 198 a1 a2^2 a3^2 - 232 a1^2 a3^3 +   170 a0 a2 a3^3 - 43 a2^2 a3^4 + 44 a1 a3^5 - 4 a3^7 +   1000 a0 a1^2 a4 + 1000 a0^2 a2 a4 + 486 a1 a2^3 a4 -   12 a1^2 a2 a3 a4 - 450 a0 a2^2 a3 a4 - 540 a0 a1 a3^2 a4 +   180 a2^3 a3^2 a4 - 86 a1 a2 a3^3 a4 - 102 a0 a3^4 a4 +   34 a2 a3^5 a4 - 292 a1^3 a4^2 - 960 a0 a1 a2 a4^2 - 54 a2^4 a4^2 -   300 a0^2 a3 a4^2 - 546 a1 a2^2 a3 a4^2 + 336 a1^2 a3^2 a4^2 +   174 a0 a2 a3^2 a4^2 - 76 a2^2 a3^3 a4^2 - 52 a1 a3^4 a4^2 +   a3^6 a4^2 + 184 a1^2 a2 a4^3 + 248 a0 a2^2 a4^3 +   520 a0 a1 a3 a4^3 + 20 a2^3 a3 a4^3 + 186 a1 a2 a3^2 a4^3 +   74 a0 a3^3 a4^3 - 8 a2 a3^4 a4^3 + 60 a0^2 a4^4 + 60 a1 a2^2 a4^4 -   188 a1^2 a3 a4^4 - 196 a0 a2 a3 a4^4 + 18 a2^2 a3^2 a4^4 +   10 a1 a3^3 a4^4 - 88 a0 a1 a4^5 - 8 a2^3 a4^5 - 36 a1 a2 a3 a4^5 -   12 a0 a3^2 a4^5 + 28 a1^2 a4^6 + 32 a0 a2 a4^6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "52fb8fd5-9bd5-4c8d-b3db-825c173742d4",
   "metadata": {},
   "outputs": [],
   "source": [
    "# CC  \n",
    "\n",
    "cc=-187500 a0^2 a1^3 - 156250 a0^3 a1 a2 - 38500 a1^4 a2^2 -   70000 a0 a1^2 a2^3 + 21875 a0^2 a2^4 + 20000 a1^5 a3 +   167500 a0 a1^3 a2 a3 + 150000 a0^2 a1 a2^2 a3 + 28350 a1^2 a2^4 a3 -   20250 a0 a2^5 a3 + 131250 a0^2 a1^2 a3^2 + 7200 a1^3 a2^2 a3^2 +   6075 a2^6 a3^2 - 27400 a1^4 a3^3 - 84000 a0 a1^2 a2 a3^3 +   12500 a0^2 a2^2 a3^3 - 7290 a1 a2^4 a3^3 - 20000 a0^2 a1 a3^4 -   480 a1^2 a2^2 a3^4 - 13800 a0 a2^3 a3^4 + 14560 a1^3 a3^5 +   5600 a0 a1 a2 a3^5 + 1494 a2^4 a3^5 + 1056 a1 a2^2 a3^6 -   3904 a1^2 a3^7 + 960 a0 a2 a3^7 - 128 a2^2 a3^8 + 544 a1 a3^9 -   32 a3^11 + 75000 a0 a1^4 a4 + 318750 a0^2 a1^2 a2 a4 +   62500 a0^3 a2^2 a4 + 75600 a1^3 a2^3 a4 + 47250 a0 a1 a2^4 a4 +   93750 a0^3 a1 a3 a4 - 27300 a1^4 a2 a3 a4 -   135000 a0 a1^2 a2^2 a3 a4 - 112500 a0^2 a2^3 a3 a4 -   18630 a1 a2^5 a3 a4 - 153000 a0 a1^3 a3^2 a4 -   285000 a0^2 a1 a2 a3^2 a4 - 76680 a1^2 a2^3 a3^2 a4 +   60750 a0 a2^4 a3^2 a4 + 52000 a1^3 a2 a3^3 a4 +   62200 a0 a1 a2^2 a3^3 a4 - 18954 a2^5 a3^3 a4 +   58400 a0 a1^2 a3^4 a4 - 7000 a0^2 a2 a3^4 a4 +   20640 a1 a2^3 a3^4 a4 - 18016 a1^2 a2 a3^5 a4 +   22600 a0 a2^2 a3^5 a4 - 3360 a0 a1 a3^6 a4 - 4008 a2^3 a3^6 a4 +   1664 a1 a2 a3^7 a4 - 576 a0 a3^8 a4 - 64 a2 a3^9 a4 -   15500 a1^5 a4^2 - 190750 a0 a1^3 a2 a4^2 -   206250 a0^2 a1 a2^2 a4^2 - 61425 a1^2 a2^4 a4^2 -   1350 a0 a2^5 a4^2 - 228750 a0^2 a1^2 a3 a4^2 -   56250 a0^3 a2 a3 a4^2 - 38460 a1^3 a2^2 a3 a4^2 +   19800 a0 a1 a2^3 a3 a4^2 - 1134 a2^6 a3 a4^2 +   56370 a1^4 a3^2 a4^2 + 330600 a0 a1^2 a2 a3^2 a4^2 +   143250 a0^2 a2^2 a3^2 a4^2 + 61290 a1 a2^4 a3^2 a4^2 +   117500 a0^2 a1 a3^3 a4^2 + 32360 a1^2 a2^2 a3^3 a4^2 -   63260 a0 a2^3 a3^3 a4^2 - 50560 a1^3 a3^4 a4^2 -   70480 a0 a1 a2 a3^4 a4^2 + 21315 a2^4 a3^4 a4^2 +   2100 a0^2 a3^5 a4^2 - 16164 a1 a2^2 a3^5 a4^2 +   16672 a1^2 a3^6 a4^2 - 15576 a0 a2 a3^6 a4^2 + 3684 a2^2 a3^7 a4^2 -   2400 a1 a3^8 a4^2 + 160 a3^10 a4^2 - 25000 a0^3 a1 a4^3 +   30330 a1^4 a2 a4^3 + 139800 a0 a1^2 a2^2 a4^3 +   57500 a0^2 a2^3 a4^3 + 21438 a1 a2^5 a4^3 + 150250 a0 a1^3 a3 a4^3 +   306750 a0^2 a1 a2 a3 a4^3 + 104100 a1^2 a2^3 a3 a4^3 -   33690 a0 a2^4 a3 a4^3 + 11250 a0^3 a3^2 a4^3 -   78320 a1^3 a2 a3^2 a4^3 - 168900 a0 a1 a2^2 a3^2 a4^3 +   8352 a2^5 a3^2 a4^3 - 144080 a0 a1^2 a3^3 a4^3 -   65500 a0^2 a2 a3^3 a4^3 - 75460 a1 a2^3 a3^3 a4^3 +   36000 a1^2 a2 a3^4 a4^3 + 17220 a0 a2^2 a3^4 a4^3 +   19192 a0 a1 a3^5 a4^3 - 8484 a2^3 a3^5 a4^3 - 48 a1 a2 a3^6 a4^3 +   4344 a0 a3^7 a4^3 - 1000 a2 a3^8 a4^3 + 49500 a0^2 a1^2 a4^4 +   13750 a0^3 a2 a4^4 - 11430 a1^3 a2^2 a4^4 - 37670 a0 a1 a2^3 a4^4 -   1917 a2^6 a4^4 - 34610 a1^4 a3 a4^4 - 249930 a0 a1^2 a2 a3 a4^4 -   113850 a0^2 a2^2 a3 a4^4 - 59730 a1 a2^4 a3 a4^4 -   118200 a0^2 a1 a3^2 a4^4 - 34320 a1^2 a2^2 a3^2 a4^4 +   75060 a0 a2^3 a3^2 a4^4 + 59400 a1^3 a3^3 a4^4 +   142420 a0 a1 a2 a3^3 a4^4 - 15770 a2^4 a3^3 a4^4 +   7725 a0^2 a3^4 a4^4 + 42060 a1 a2^2 a3^4 a4^4 -   26366 a1^2 a3^5 a4^4 + 11606 a0 a2 a3^5 a4^4 - 1335 a2^2 a3^6 a4^4 +   3630 a1 a3^7 a4^4 - 170 a3^9 a4^4 - 28000 a0 a1^3 a4^5 -   58650 a0^2 a1 a2 a4^5 - 12406 a1^2 a2^3 a4^5 + 8404 a0 a2^4 a4^5 -   5250 a0^3 a3 a4^5 + 48878 a1^3 a2 a3 a4^5 +   116706 a0 a1 a2^2 a3 a4^5 + 3486 a2^5 a3 a4^5 +   108606 a0 a1^2 a3^2 a4^5 + 68220 a0^2 a2 a3^2 a4^5 +   67380 a1 a2^3 a3^2 a4^5 - 34756 a1^2 a2 a3^3 a4^5 -   49436 a0 a2^2 a3^3 a4^5 - 33062 a0 a1 a3^4 a4^5 +   10992 a2^3 a3^4 a4^5 - 6294 a1 a2 a3^5 a4^5 - 6258 a0 a3^6 a4^5 +   1310 a2 a3^7 a4^5 + 5548 a1^4 a4^6 + 42834 a0 a1^2 a2 a4^6 +   19090 a0^2 a2^2 a4^6 + 9338 a1 a2^4 a4^6 + 37910 a0^2 a1 a3 a4^6 -   792 a1^2 a2^2 a3 a4^6 - 31158 a0 a2^3 a3 a4^6 -   32268 a1^3 a3^2 a4^6 - 99338 a0 a1 a2 a3^2 a4^6 +   73 a2^4 a3^2 a4^6 - 10942 a0^2 a3^3 a4^6 - 36364 a1 a2^2 a3^3 a4^6 +   22155 a1^2 a3^4 a4^6 + 4354 a0 a2 a3^4 a4^6 - 1810 a2^2 a3^5 a4^6 -   2550 a1 a3^6 a4^6 + 73 a3^8 a4^6 + 600 a0^3 a4^7 -   8078 a1^3 a2 a4^7 - 19324 a0 a1 a2^2 a4^7 - 932 a2^5 a4^7 -   30662 a0 a1^2 a3 a4^7 - 21032 a0^2 a2 a3 a4^7 -   17622 a1 a2^3 a3 a4^7 + 20422 a1^2 a2 a3^2 a4^7 +   30638 a0 a2^2 a3^2 a4^7 + 24254 a0 a1 a3^3 a4^7 -   2972 a2^3 a3^3 a4^7 + 7174 a1 a2 a3^4 a4^7 + 3918 a0 a3^5 a4^7 -   592 a2 a3^6 a4^7 - 3836 a0^2 a1 a4^8 + 1774 a1^2 a2^2 a4^8 +   4082 a0 a2^3 a4^8 + 7826 a1^3 a3 a4^8 + 26884 a0 a1 a2 a3 a4^8 +   1216 a2^4 a3 a4^8 + 4860 a0^2 a3^2 a4^8 + 12066 a1 a2^2 a3^2 a4^8 -   11000 a1^2 a3^3 a4^8 - 7550 a0 a2 a3^3 a4^8 + 1215 a2^2 a3^4 a4^8 +   894 a1 a3^5 a4^8 - 14 a3^7 a4^8 + 2896 a0 a1^2 a4^9 +   2040 a0^2 a2 a4^9 + 1318 a1 a2^3 a4^9 - 5508 a1^2 a2 a3 a4^9 -   7458 a0 a2^2 a3 a4^9 - 8476 a0 a1 a3^2 a4^9 - 68 a2^3 a3^2 a4^9 -   3014 a1 a2 a3^3 a4^9 - 1238 a0 a3^4 a4^9 + 114 a2 a3^5 a4^9 -   684 a1^3 a4^10 - 2464 a0 a1 a2 a4^10 - 150 a2^4 a4^10 -   900 a0^2 a3 a4^10 - 1578 a1 a2^2 a3 a4^10 + 3140 a1^2 a3^2 a4^10 +   3046 a0 a2 a3^2 a4^10 - 256 a2^2 a3^3 a4^10 - 152 a1 a3^4 a4^10 +   a3^6 a4^10 + 520 a1^2 a2 a4^11 + 632 a0 a2^2 a4^11 +   1400 a0 a1 a3 a4^11 + 100 a2^3 a3 a4^11 + 546 a1 a2 a3^2 a4^11 +   194 a0 a3^3 a4^11 - 8 a2 a3^4 a4^11 + 60 a0^2 a4^12 +   60 a1 a2^2 a4^12 - 468 a1^2 a3 a4^12 - 516 a0 a2 a3 a4^12 +   18 a2^2 a3^2 a4^12 + 10 a1 a3^3 a4^12 - 88 a0 a1 a4^13 -   8 a2^3 a4^13 - 36 a1 a2 a3 a4^13 - 12 a0 a3^2 a4^13 +   28 a1^2 a4^14 + 32 a0 a2 a4^14"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "351e0ced-8854-4cb7-a679-fec2b13ee0ed",
   "metadata": {},
   "outputs": [],
   "source": [
    "# D  \n",
    "\n",
    "d=65 a1^2 + 100 a0 a2 - 54 a2^2 a3 - 48 a1 a3^2 + 8 a3^4 -   72 a1 a2 a4 - 60 a0 a3 a4 + 84 a2 a3^2 a4 + 36 a2^2 a4^2 +   66 a1 a3 a4^2 - 38 a3^3 a4^2 + 16 a0 a4^3 - 68 a2 a3 a4^3 -   14 a1 a4^4 + 33 a3^2 a4^4 + 12 a2 a4^5 - 10 a3 a4^6 + a4^8"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "acf59df6-0831-4097-a5f1-3451d15aba3f",
   "metadata": {},
   "outputs": [],
   "source": [
    "# E   \n",
    "\n",
    "e=400 a1^4 - 3000 a0 a1^2 a2 + 5625 a0^2 a2^2 + 120 a1^2 a2^2 a3 -   450 a0 a2^3 a3 - 360 a1^3 a3^2 + 1350 a0 a1 a2 a3^2 + 9 a2^4 a3^2 -   54 a1 a2^2 a3^3 + 81 a1^2 a3^4 - 40 a1^3 a2 a4 + 150 a0 a1 a2^2 a4 +   1800 a0 a1^2 a3 a4 - 6750 a0^2 a2 a3 a4 - 6 a1 a2^3 a3 a4 +   18 a1^2 a2 a3^2 a4 + 270 a0 a2^2 a3^2 a4 - 810 a0 a1 a3^3 a4 -   39 a1^2 a2^2 a4^2 + 150 a0 a2^3 a4^2 + 120 a1^3 a3 a4^2 -   540 a0 a1 a2 a3 a4^2 - 6 a2^4 a3 a4^2 + 2025 a0^2 a3^2 a4^2 +   36 a1 a2^2 a3^2 a4^2 - 54 a1^2 a3^3 a4^2 - 480 a0 a1^2 a4^3 +   1800 a0^2 a2 a4^3 + 2 a1 a2^3 a4^3 - 6 a1^2 a2 a3 a4^3 -   162 a0 a2^2 a3 a4^3 + 486 a0 a1 a3^2 a4^3 + 24 a0 a1 a2 a4^4 +   a2^4 a4^4 - 1080 a0^2 a3 a4^4 - 6 a1 a2^2 a3 a4^4 +   9 a1^2 a3^2 a4^4 + 24 a0 a2^2 a4^5 - 72 a0 a1 a3 a4^5 +   144 a0^2 a4^6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "882f4384-d5ad-4723-8e18-d638cd3e2c46",
   "metadata": {},
   "outputs": [],
   "source": [
    "# EA  \n",
    "\n",
    "ea=400 a1^4 - 3000 a0 a1^2 a2 + 5625 a0^2 a2^2 + 120 a1^2 a2^2 a3 -   450 a0 a2^3 a3 - 360 a1^3 a3^2 + 1350 a0 a1 a2 a3^2 + 9 a2^4 a3^2 -   54 a1 a2^2 a3^3 + 81 a1^2 a3^4 - 40 a1^3 a2 a4 + 150 a0 a1 a2^2 a4 +   1800 a0 a1^2 a3 a4 - 6750 a0^2 a2 a3 a4 - 6 a1 a2^3 a3 a4 +   18 a1^2 a2 a3^2 a4 + 270 a0 a2^2 a3^2 a4 - 810 a0 a1 a3^3 a4 -   39 a1^2 a2^2 a4^2 + 150 a0 a2^3 a4^2 + 120 a1^3 a3 a4^2 -   540 a0 a1 a2 a3 a4^2 - 6 a2^4 a3 a4^2 + 2025 a0^2 a3^2 a4^2 +   36 a1 a2^2 a3^2 a4^2 - 54 a1^2 a3^3 a4^2 - 480 a0 a1^2 a4^3 +   1800 a0^2 a2 a4^3 + 2 a1 a2^3 a4^3 - 6 a1^2 a2 a3 a4^3 -   162 a0 a2^2 a3 a4^3 + 486 a0 a1 a3^2 a4^3 + 24 a0 a1 a2 a4^4 +   a2^4 a4^4 - 1080 a0^2 a3 a4^4 - 6 a1 a2^2 a3 a4^4 +   9 a1^2 a3^2 a4^4 + 24 a0 a2^2 a4^5 - 72 a0 a1 a3 a4^5 +   144 a0^2 a4^6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "3f2fb5e6-6605-47e5-9fc4-e7de3de18c9a",
   "metadata": {},
   "outputs": [],
   "source": [
    "# EB  \n",
    "\n",
    "eb=-500000 a0^4 a1 + 4240 a1^6 - 71000 a0 a1^4 a2 +   185625 a0^2 a1^2 a2^2 + 281250 a0^3 a2^3 + 5040 a1^3 a2^4 -   25380 a0 a1 a2^5 + 243 a2^8 - 115000 a0^2 a1^3 a3 +   481250 a0^3 a1 a2 a3 - 21760 a1^4 a2^2 a3 + 122400 a0 a1^2 a2^3 a3 -   148500 a0^2 a2^4 a3 - 216 a1 a2^6 a3 + 190625 a0^4 a3^2 -   17384 a1^5 a3^2 + 181550 a0 a1^3 a2 a3^2 -   218250 a0^2 a1 a2^2 a3^2 - 12060 a1^2 a2^4 a3^2 +   23328 a0 a2^5 a3^2 + 45750 a0^2 a1^2 a3^3 - 211250 a0^3 a2 a3^3 +   30080 a1^3 a2^2 a3^3 - 54760 a0 a1 a2^3 a3^3 - 720 a2^6 a3^3 +   12545 a1^4 a3^4 - 101640 a0 a1^2 a2 a3^4 + 93900 a0^2 a2^2 a3^4 +   4480 a1 a2^4 a3^4 + 5820 a0^2 a1 a3^5 - 5904 a1^2 a2^2 a3^5 -   5024 a0 a2^3 a3^5 - 3264 a1^3 a3^6 + 15648 a0 a1 a2 a3^6 +   32 a2^4 a3^6 - 2592 a0^2 a3^7 - 192 a1 a2^2 a3^7 + 288 a1^2 a3^8 +   400000 a0^3 a1^2 a4 + 200000 a0^4 a2 a4 + 4024 a1^5 a2 a4 +   39350 a0 a1^3 a2^2 a4 - 317250 a0^2 a1 a2^3 a4 - 972 a1^2 a2^5 a4 +   10152 a0 a2^6 a4 + 88600 a0 a1^4 a3 a4 - 373500 a0^2 a1^2 a2 a3 a4 -   698750 a0^3 a2^2 a3 a4 - 1760 a1^3 a2^3 a3 a4 +   37620 a0 a1 a2^4 a3 a4 - 1080 a2^7 a3 a4 - 441250 a0^3 a1 a3^2 a4 +   24570 a1^4 a2 a3^2 a4 - 350880 a0 a1^2 a2^2 a3^2 a4 +   443700 a0^2 a2^3 a3^2 a4 + 5760 a1 a2^5 a3^2 a4 -   127230 a0 a1^3 a3^3 a4 + 352050 a0^2 a1 a2 a3^3 a4 +   3800 a1^2 a2^3 a3^3 a4 - 48080 a0 a2^4 a3^3 a4 +   126750 a0^3 a3^4 a4 - 35840 a1^3 a2 a3^4 a4 +   142320 a0 a1 a2^2 a3^4 a4 + 800 a2^5 a3^4 a4 +   58656 a0 a1^2 a3^5 a4 - 115008 a0^2 a2 a3^5 a4 -   5024 a1 a2^3 a3^5 a4 + 7872 a1^2 a2 a3^6 a4 + 2784 a0 a2^2 a3^6 a4 -   8352 a0 a1 a3^7 a4 - 74000 a0^2 a1^3 a4^2 - 432500 a0^3 a1 a2 a4^2 +   745 a1^4 a2^2 a4^2 - 9120 a0 a1^2 a2^3 a4^2 +   122850 a0^2 a2^4 a4^2 - 540 a1 a2^6 a4^2 - 212500 a0^4 a3 a4^2 +   3840 a1^5 a3 a4^2 - 165030 a0 a1^3 a2 a3 a4^2 +   819150 a0^2 a1 a2^2 a3 a4^2 + 8400 a1^2 a2^4 a3 a4^2 -   44460 a0 a2^5 a3 a4^2 + 189525 a0^2 a1^2 a3^2 a4^2 +   761000 a0^3 a2 a3^2 a4^2 - 19080 a1^3 a2^2 a3^2 a4^2 +   72180 a0 a1 a2^3 a3^2 a4^2 + 1980 a2^6 a3^2 a4^2 -   14720 a1^4 a3^3 a4^2 + 379080 a0 a1^2 a2 a3^3 a4^2 -   619980 a0^2 a2^2 a3^3 a4^2 - 12520 a1 a2^4 a3^3 a4^2 -   155280 a0^2 a1 a3^4 a4^2 + 15660 a1^2 a2^2 a3^4 a4^2 +   39280 a0 a2^3 a3^4 a4^2 + 12720 a1^3 a3^5 a4^2 -   123408 a0 a1 a2 a3^5 a4^2 - 272 a2^4 a3^5 a4^2 +   41760 a0^2 a3^6 a4^2 + 1632 a1 a2^2 a3^6 a4^2 -   2448 a1^2 a3^7 a4^2 - 13760 a0 a1^4 a4^3 +   215700 a0^2 a1^2 a2 a4^3 + 244000 a0^3 a2^2 a4^3 +   680 a1^3 a2^3 a4^3 - 23980 a0 a1 a2^4 a4^3 + 360 a2^7 a4^3 +   378500 a0^3 a1 a3 a4^3 - 4960 a1^4 a2 a3 a4^3 +   149400 a0 a1^2 a2^2 a3 a4^3 - 444140 a0^2 a2^3 a3 a4^3 -   1700 a1 a2^5 a3 a4^3 + 109520 a0 a1^3 a3^2 a4^3 -   812040 a0^2 a1 a2 a3^2 a4^3 - 6940 a1^2 a2^3 a3^2 a4^3 +   73300 a0 a2^4 a3^2 a4^3 - 287400 a0^3 a3^3 a4^3 +   28440 a1^3 a2 a3^3 a4^3 - 213540 a0 a1 a2^2 a3^3 a4^3 -   1560 a2^5 a3^3 a4^3 - 133320 a0 a1^2 a3^4 a4^3 +   422040 a0^2 a2 a3^4 a4^3 + 9920 a1 a2^3 a3^4 a4^3 -   15720 a1^2 a2 a3^5 a4^3 - 11568 a0 a2^2 a3^5 a4^3 +   34704 a0 a1 a3^6 a4^3 + 42500 a0^4 a4^4 - 80 a1^5 a4^4 +   16940 a0 a1^3 a2 a4^4 - 243570 a0^2 a1 a2^2 a4^4 -   685 a1^2 a2^4 a4^4 + 11290 a0 a2^5 a4^4 - 164940 a0^2 a1^2 a3 a4^4 -   415450 a0^3 a2 a3 a4^4 + 1840 a1^3 a2^2 a3 a4^4 +   50 a0 a1 a2^3 a3 a4^4 - 1000 a2^6 a3 a4^4 + 4100 a1^4 a3^2 a4^4 -   223920 a0 a1^2 a2 a3^2 a4^4 + 653055 a0^2 a2^2 a3^2 a4^4 +   6510 a1 a2^4 a3^2 a4^4 + 289140 a0^2 a1 a3^3 a4^4 -   7260 a1^2 a2^2 a3^3 a4^4 - 54050 a0 a2^3 a3^3 a4^4 -   10320 a1^3 a3^4 a4^4 + 171930 a0 a1 a2 a3^4 a4^4 +   450 a2^4 a3^4 a4^4 - 113418 a0^2 a3^5 a4^4 -   2700 a1 a2^2 a3^5 a4^4 + 4050 a1^2 a3^6 a4^4 - 67360 a0^3 a1 a4^5 +   148 a1^4 a2 a4^5 - 8484 a0 a1^2 a2^2 a4^5 + 90548 a0^2 a2^3 a4^5 -   70 a1 a2^5 a4^5 - 23884 a0 a1^3 a3 a4^5 +   394554 a0^2 a1 a2 a3 a4^5 + 2106 a1^2 a2^3 a3 a4^5 -   30234 a0 a2^4 a3 a4^5 + 187806 a0^3 a3^2 a4^5 -   6448 a1^3 a2 a3^2 a4^5 + 86064 a0 a1 a2^2 a3^2 a4^5 +   948 a2^5 a3^2 a4^5 + 89064 a0 a1^2 a3^3 a4^5 -   449970 a0^2 a2 a3^3 a4^5 - 6150 a1 a2^3 a3^3 a4^5 +   9918 a1^2 a2 a3^4 a4^5 + 14958 a0 a2^2 a3^4 a4^5 -   44874 a0 a1 a3^5 a4^5 + 28728 a0^2 a1^2 a4^6 + 59884 a0^3 a2 a4^6 -   2 a1^3 a2^2 a4^6 - 4912 a0 a1 a2^3 a4^6 + 138 a2^6 a4^6 -   312 a1^4 a3 a4^6 + 39882 a0 a1^2 a2 a3 a4^6 -   227616 a0^2 a2^2 a3 a4^6 - 974 a1 a2^4 a3 a4^6 -   173892 a0^2 a1 a3^2 a4^6 + 693 a1^2 a2^2 a3^2 a4^6 +   27976 a0 a2^3 a3^2 a4^6 + 3180 a1^3 a3^3 a4^6 -   90786 a0 a1 a2 a3^3 a4^6 - 304 a2^4 a3^3 a4^6 +   120609 a0^2 a3^4 a4^6 + 1824 a1 a2^2 a3^4 a4^6 -   2736 a1^2 a3^5 a4^6 + 1088 a0 a1^3 a4^7 - 53508 a0^2 a1 a2 a4^7 -   100 a1^2 a2^3 a4^7 + 3736 a0 a2^4 a4^7 - 48060 a0^3 a3 a4^7 +   406 a1^3 a2 a3 a4^7 - 9960 a0 a1 a2^2 a3 a4^7 - 232 a2^5 a3 a4^7 -   24018 a0 a1^2 a3^2 a4^7 + 203232 a0^2 a2 a3^2 a4^7 +   1564 a1 a2^3 a3^2 a4^7 - 2604 a1^2 a2 a3^3 a4^7 -   8844 a0 a2^2 a3^3 a4^7 + 26532 a0 a1 a3^4 a4^7 + 4 a1^4 a4^8 -   1476 a0 a1^2 a2 a4^8 + 25437 a0^2 a2^2 a4^8 + 14 a1 a2^4 a4^8 +   42396 a0^2 a1 a3 a4^8 + 72 a1^2 a2^2 a3 a4^8 -   6218 a0 a2^3 a3 a4^8 - 384 a1^3 a3^2 a4^8 +   20970 a0 a1 a2 a3^2 a4^8 + 100 a2^4 a3^2 a4^8 -   63486 a0^2 a3^3 a4^8 - 600 a1 a2^2 a3^3 a4^8 + 900 a1^2 a3^4 a4^8 +   4272 a0^3 a4^9 - 4 a1^3 a2 a4^9 - 114 a0 a1 a2^2 a4^9 +   20 a2^5 a4^9 + 2484 a0 a1^2 a3 a4^9 - 41406 a0^2 a2 a3 a4^9 -   150 a1 a2^3 a3 a4^9 + 270 a1^2 a2 a3^2 a4^9 +   2670 a0 a2^2 a3^2 a4^9 - 8010 a0 a1 a3^3 a4^9 - 3648 a0^2 a1 a4^10 -   3 a1^2 a2^2 a4^10 + 502 a0 a2^3 a4^10 + 12 a1^3 a3 a4^10 -   1884 a0 a1 a2 a3 a4^10 - 16 a2^4 a3 a4^10 + 17721 a0^2 a3^2 a4^10 +   96 a1 a2^2 a3^2 a4^10 - 144 a1^2 a3^3 a4^10 - 48 a0 a1^2 a4^11 +   3144 a0^2 a2 a4^11 + 2 a1 a2^3 a4^11 - 6 a1^2 a2 a3 a4^11 -   402 a0 a2^2 a3 a4^11 + 1206 a0 a1 a3^2 a4^11 + 24 a0 a1 a2 a4^12 +   a2^4 a4^12 - 2520 a0^2 a3 a4^12 - 6 a1 a2^2 a3 a4^12 +   9 a1^2 a3^2 a4^12 + 24 a0 a2^2 a4^13 - 72 a0 a1 a3 a4^13 +   144 a0^2 a4^14"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "35b7eafc-e874-4033-9b78-ad55f72cd8c1",
   "metadata": {},
   "outputs": [],
   "source": [
    "# EC   \n",
    "\n",
    "ec= 4000000 a0^4 a1^2 + 7680 a1^7 - 7187500 a0^5 a2 - 76800 a0 a1^5 a2 +   360000 a0^2 a1^3 a2^2 - 675000 a0^3 a1 a2^3 + 640 a1^4 a2^4 -   27660 a0 a1^2 a2^5 + 44100 a0^2 a2^6 + 810 a1 a2^8 -   640000 a0^2 a1^4 a3 + 3600000 a0^3 a1^2 a2 a3 -   3587500 a0^4 a2^2 a3 + 3072 a1^5 a2^2 a3 + 131200 a0 a1^3 a2^3 a3 -   204000 a0^2 a1 a2^4 a3 - 7764 a1^2 a2^6 a3 - 2664 a0 a2^7 a3 -   237500 a0^4 a1 a3^2 - 10496 a1^6 a3^2 - 195200 a0 a1^4 a2 a3^2 +   141000 a0^2 a1^2 a2^2 a3^2 + 132500 a0^3 a2^3 a3^2 +   25700 a1^3 a2^4 a3^2 + 28632 a0 a1 a2^5 a3^2 + 117 a2^8 a3^2 +   776000 a0^2 a1^3 a3^3 - 945000 a0^3 a1 a2 a3^3 -   29760 a1^4 a2^2 a3^3 - 115720 a0 a1^2 a2^3 a3^3 +   100 a0^2 a2^4 a3^3 - 1104 a1 a2^6 a3^3 - 453125 a0^4 a3^4 +   2368 a1^5 a3^4 + 157280 a0 a1^3 a2 a3^4 + 64350 a0^2 a1 a2^2 a3^4 +   3795 a1^2 a2^4 a3^4 + 442 a0 a2^5 a3^4 - 147360 a0^2 a1^2 a3^5 -   52150 a0^3 a2 a3^5 - 5440 a1^3 a2^2 a3^5 - 3910 a0 a1 a2^3 a3^5 +   16 a2^6 a3^5 + 2496 a1^4 a3^6 + 7752 a0 a1^2 a2 a3^6 +   4461 a0^2 a2^2 a3^6 - 114 a1 a2^4 a3^6 - 13308 a0^2 a1 a3^7 +   252 a1^2 a2^2 a3^7 - 10 a0 a2^3 a3^7 - 162 a1^3 a3^8 +   30 a0 a1 a2 a3^8 + a2^4 a3^8 - 6 a1 a2^2 a3^9 + 9 a1^2 a3^10 -   3200000 a0^3 a1^3 a4 + 3987500 a0^4 a1 a2 a4 - 6144 a1^6 a2 a4 +   9600 a0 a1^4 a2^2 a4 - 27000 a0^2 a1^2 a2^3 a4 +   270000 a0^3 a2^4 a4 + 4508 a1^3 a2^5 a4 + 4488 a0 a1 a2^6 a4 -   324 a2^9 a4 + 4312500 a0^5 a3 a4 + 302080 a0 a1^5 a3 a4 -   1568000 a0^2 a1^3 a2 a3 a4 + 1205000 a0^3 a1 a2^2 a3 a4 -   33920 a1^4 a2^3 a3 a4 + 7140 a0 a1^2 a2^4 a3 a4 -   77160 a0^2 a2^5 a3 a4 + 2856 a1 a2^7 a3 a4 -   1970000 a0^3 a1^2 a3^2 a4 + 4400000 a0^4 a2 a3^2 a4 +   60544 a1^5 a2 a3^2 a4 + 19760 a0 a1^3 a2^2 a3^2 a4 +   297300 a0^2 a1 a2^3 a3^2 a4 - 8616 a1^2 a2^5 a3^2 a4 -   264 a0 a2^6 a3^2 a4 - 193280 a0 a1^4 a3^3 a4 -   533400 a0^2 a1^2 a2 a3^3 a4 + 139500 a0^3 a2^2 a3^3 a4 +   9080 a1^3 a2^3 a3^3 a4 + 6640 a0 a1 a2^4 a3^3 a4 -   120 a2^7 a3^3 a4 + 929500 a0^3 a1 a3^4 a4 - 480 a1^4 a2 a3^4 a4 -   6180 a0 a1^2 a2^2 a3^4 a4 - 25980 a0^2 a2^3 a3^4 a4 +   850 a1 a2^5 a3^4 a4 - 35424 a0 a1^3 a3^5 a4 +   71958 a0^2 a1 a2 a3^5 a4 - 1798 a1^2 a2^3 a3^5 a4 +   238 a0 a2^4 a3^5 a4 + 31290 a0^3 a3^6 a4 + 984 a1^3 a2 a3^6 a4 -   948 a0 a1 a2^2 a3^6 a4 - 12 a2^5 a3^6 a4 + 672 a0 a1^2 a3^7 a4 -   30 a0^2 a2 a3^7 a4 + 74 a1 a2^3 a3^7 a4 - 114 a1^2 a2 a3^8 a4 +   6 a0 a2^2 a3^8 a4 - 18 a0 a1 a3^9 a4 + 1216000 a0^2 a1^4 a4^2 -   1115000 a0^3 a1^2 a2 a4^2 + 637500 a0^4 a2^2 a4^2 +   5184 a1^5 a2^2 a4^2 - 54760 a0 a1^3 a2^3 a4^2 +   11400 a0^2 a1 a2^4 a4^2 - 48 a1^2 a2^6 a4^2 + 168 a0 a2^7 a4^2 -   3162500 a0^4 a1 a3 a4^2 - 19968 a1^6 a3 a4^2 +   161920 a0 a1^4 a2 a3 a4^2 + 490800 a0^2 a1^2 a2^2 a3 a4^2 -   671000 a0^3 a2^3 a3 a4^2 - 900 a1^3 a2^4 a3 a4^2 -   18408 a0 a1 a2^5 a3 a4^2 + 210 a2^8 a3 a4^2 +   130200 a0^2 a1^3 a3^2 a4^2 - 561000 a0^3 a1 a2 a3^2 a4^2 +   3720 a1^4 a2^2 a3^2 a4^2 + 58980 a0 a1^2 a2^3 a3^2 a4^2 +   56160 a0^2 a2^4 a3^2 a4^2 - 1200 a1 a2^6 a3^2 a4^2 -   595000 a0^4 a3^3 a4^2 - 2624 a1^5 a3^3 a4^2 -   2200 a0 a1^3 a2 a3^3 a4^2 - 199020 a0^2 a1 a2^2 a3^3 a4^2 +   740 a1^2 a2^4 a3^3 a4^2 - 1560 a0 a2^5 a3^3 a4^2 +   175890 a0^2 a1^2 a3^4 a4^2 - 165300 a0^3 a2 a3^4 a4^2 +   3710 a1^3 a2^2 a3^4 a4^2 + 7520 a0 a1 a2^3 a3^4 a4^2 +   50 a2^6 a3^4 a4^2 - 2304 a1^4 a3^5 a4^2 -   8034 a0 a1^2 a2 a3^5 a4^2 - 1716 a0^2 a2^2 a3^5 a4^2 -   306 a1 a2^4 a3^5 a4^2 + 6288 a0^2 a1 a3^6 a4^2 +   417 a1^2 a2^2 a3^6 a4^2 - 68 a0 a2^3 a3^6 a4^2 +   156 a1^3 a3^7 a4^2 + 210 a0 a1 a2 a3^7 a4^2 + 9 a0^2 a3^8 a4^2 -   1150000 a0^5 a4^3 - 242688 a0 a1^5 a4^3 - 7400 a0^2 a1^3 a2 a4^3 -   194000 a0^3 a1 a2^2 a4^3 + 9240 a1^4 a2^3 a4^3 +   18480 a0 a1^2 a2^4 a4^3 + 19056 a0^2 a2^5 a4^3 - 760 a1 a2^7 a4^3 +   2117000 a0^3 a1^2 a3 a4^3 - 2180000 a0^4 a2 a3 a4^3 -   29184 a1^5 a2 a3 a4^3 - 129480 a0 a1^3 a2^2 a3 a4^3 -   164360 a0^2 a1 a2^3 a3 a4^3 + 6240 a1^2 a2^5 a3 a4^3 +   2360 a0 a2^6 a3 a4^3 + 104880 a0 a1^4 a3^2 a4^3 +   290520 a0^2 a1^2 a2 a3^2 a4^3 + 365800 a0^3 a2^2 a3^2 a4^3 -   12460 a1^3 a2^3 a3^2 a4^3 - 10120 a0 a1 a2^4 a3^2 a4^3 -   80 a2^7 a3^2 a4^3 - 720600 a0^3 a1 a3^3 a4^3 +   920 a1^4 a2 a3^3 a4^3 - 1380 a0 a1^2 a2^2 a3^3 a4^3 +   9320 a0^2 a2^3 a3^3 a4^3 + 440 a1 a2^5 a3^3 a4^3 +   24220 a0 a1^3 a3^4 a4^3 - 30180 a0^2 a1 a2 a3^4 a4^3 -   180 a1^2 a2^3 a3^4 a4^3 + 240 a0 a2^4 a3^4 a4^3 -   17004 a0^3 a3^5 a4^3 - 1294 a1^3 a2 a3^5 a4^3 -   624 a0 a1 a2^2 a3^5 a4^3 - 486 a0 a1^2 a3^6 a4^3 -   96 a0^2 a2 a3^6 a4^3 + 920000 a0^4 a1 a4^4 + 16128 a1^6 a4^4 +   89700 a0 a1^4 a2 a4^4 - 66840 a0^2 a1^2 a2^2 a4^4 +   153600 a0^3 a2^3 a4^4 - 4440 a1^3 a2^4 a4^4 - 1920 a0 a1 a2^5 a4^4 +   34 a2^8 a4^4 - 368520 a0^2 a1^3 a3 a4^4 +   295200 a0^3 a1 a2 a3 a4^4 + 15420 a1^4 a2^2 a3 a4^4 +   20600 a0 a1^2 a2^3 a3 a4^4 - 20320 a0^2 a2^4 a3 a4^4 -   88 a1 a2^6 a3 a4^4 + 684000 a0^4 a3^2 a4^4 + 708 a1^5 a3^2 a4^4 -   30840 a0 a1^3 a2 a3^2 a4^4 + 80400 a0^2 a1 a2^2 a3^2 a4^4 -   880 a1^2 a2^4 a3^2 a4^4 - 176 a0 a2^5 a3^2 a4^4 -   76200 a0^2 a1^2 a3^3 a4^4 + 94560 a0^3 a2 a3^3 a4^4 +   2340 a1^3 a2^2 a3^3 a4^4 - 600 a0 a1 a2^3 a3^3 a4^4 +   955 a1^4 a3^4 a4^4 + 4200 a0 a1^2 a2 a3^4 a4^4 +   540 a0^2 a2^2 a3^4 a4^4 - 468 a0^2 a1 a3^5 a4^4 -   485920 a0^3 a1^2 a4^5 + 275200 a0^4 a2 a4^5 - 6660 a1^5 a2 a4^5 -   2640 a0 a1^3 a2^2 a4^5 + 18560 a0^2 a1 a2^3 a4^5 +   144 a1^2 a2^5 a4^5 - 224 a0 a2^6 a4^5 - 14844 a0 a1^4 a3 a4^5 -   23904 a0^2 a1^2 a2 a3 a4^5 - 195968 a0^3 a2^2 a3 a4^5 +   360 a1^3 a2^3 a3 a4^5 + 2720 a0 a1 a2^4 a3 a4^5 +   201024 a0^3 a1 a3^2 a4^5 - 3192 a1^4 a2 a3^2 a4^5 -   5784 a0 a1^2 a2^2 a3^2 a4^5 - 1152 a0^2 a2^3 a3^2 a4^5 -   5704 a0 a1^3 a3^3 a4^5 + 864 a0^2 a1 a2 a3^3 a4^5 +   2256 a0^3 a3^4 a4^5 + 97728 a0^2 a1^3 a4^6 - 11264 a0^3 a1 a2 a4^6 +   252 a1^4 a2^2 a4^6 - 3456 a0 a1^2 a2^3 a4^6 + 1472 a0^2 a2^4 a4^6 -   209920 a0^4 a3 a4^6 + 972 a1^5 a3 a4^6 + 14304 a0 a1^3 a2 a3 a4^6 -   4224 a0^2 a1 a2^2 a3 a4^6 + 12768 a0^2 a1^2 a3^2 a4^6 -   12032 a0^3 a2 a3^2 a4^6 - 3888 a0 a1^4 a4^7 -   13056 a0^2 a1^2 a2 a4^7 + 23040 a0^3 a2^2 a4^7 -   20992 a0^3 a1 a3 a4^7 + 20992 a0^4 a4^8"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "2065504f-dda4-4df6-a59f-e825927c195c",
   "metadata": {},
   "outputs": [],
   "source": [
    "# F  \n",
    "\n",
    "f=160 a1^3 + 200 a0 a1 a2 + 28 a2^4 - 1750 a0^2 a3 - 78 a1 a2^2 a3 +   112 a1^2 a3^2 - 40 a0 a2 a3^2 + 10 a2^2 a3^3 - 10 a1 a3^4 + a3^6 -   232 a1^2 a2 a4 - 80 a0 a2^2 a4 + 580 a0 a1 a3 a4 - 36 a2^3 a3 a4 +   12 a1 a2 a3^2 a4 + 24 a0 a3^3 a4 - 8 a2 a3^4 a4 + 700 a0^2 a4^2 +   132 a1 a2^2 a4^2 - 78 a1^2 a3 a4^2 - 36 a0 a2 a3 a4^2 +   18 a2^2 a3^2 a4^2 + 10 a1 a3^3 a4^2 - 248 a0 a1 a4^3 - 8 a2^3 a4^3 -   36 a1 a2 a3 a4^3 - 12 a0 a3^2 a4^3 + 28 a1^2 a4^4 + 32 a0 a2 a4^4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "id": "b3014f10-6374-458e-8352-b0ad1a9e4af3",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Function returning the cluster picture using the polynomials algorithm \n",
    "\n",
    "def deg5_cluster_picture(A0,A1,A2,A3,A4,K):\n",
    "    v=K.valuation()\n",
    "    Delta=delta(a0=A0,a1=A1,a2=A2,a3=A3,a4=A4)\n",
    "    A=1/Delta\n",
    "    B=b(a0=A0,a1=A1,a2=A2,a3=A3,a4=A4)/Delta\n",
    "    C=c(a0=A0,a1=A1,a2=A2,a3=A3,a4=A4)/Delta\n",
    "    D=d(a0=A0,a1=A1,a2=A2,a3=A3,a4=A4)/Delta\n",
    "    E=e(a0=A0,a1=A1,a2=A2,a3=A3,a4=A4)/Delta\n",
    "    F=f(a0=A0,a1=A1,a2=A2,a3=A3,a4=A4)/Delta\n",
    "    e1A=10\n",
    "    e1B=1\n",
    "    e1C=3\n",
    "    e1D=6\n",
    "    e1E=2\n",
    "    e1F=4\n",
    "    A1A=-v(A)/(2*e1A)\n",
    "    A1B=-v(B)/(2*e1B)\n",
    "    A1C=-v(C)/(2*e1C)\n",
    "    A1D=-v(D)/(2*e1D)\n",
    "    A1E=-v(E)/(2*e1E)\n",
    "    A1F=-v(F)/(2*e1F)\n",
    "    d1=max(A1A,A1B,A1C,A1D,A1E,A1F)\n",
    "    if d1==A1A:\n",
    "        return \"(*****)_d1\", 'd1='+str(d1)\n",
    "    if d1==A1B and A1B>A1A and A1B>A1C and A1B>A1D and A1B>A1E and A1B>A1F:\n",
    "        BA=ba(a0=A0,a1=A1,a2=A2,a3=A3,a4=A4)/(Delta**2)\n",
    "        BB=bb(a0=A0,a1=A1,a2=A2,a3=A3,a4=A4)/(Delta**2)\n",
    "        BC=bc(a0=A0,a1=A1,a2=A2,a3=A3,a4=A4)/(Delta**2)\n",
    "        BD=bd(a0=A0,a1=A1,a2=A2,a3=A3,a4=A4)/(Delta**2)\n",
    "        BE=be(a0=A0,a1=A1,a2=A2,a3=A3,a4=A4)/(Delta**2)\n",
    "        BF=bf(a0=A0,a1=A1,a2=A2,a3=A3,a4=A4)/(Delta**2)\n",
    "        e2BA=1\n",
    "        e2BB=3\n",
    "        e2BC=9\n",
    "        e2BD=2\n",
    "        e2BE=5\n",
    "        e2BF=3\n",
    "        A2BA=(-v(BA)+2*v(B))/(2*e2BA)\n",
    "        A2BB=(-v(BB)+2*v(B))/(2*e2BB)\n",
    "        A2BC=(-v(BC)+2*v(B))/(2*e2BC)\n",
    "        A2BD=(-v(BD)+2*v(B))/(2*e2BD)\n",
    "        A2BE=(-v(BE)+2*v(B))/(2*e2BE)\n",
    "        A2BF=(-v(BF)+2*v(B))/(2*e2BF)\n",
    "        d2=max(A2BA,A2BB,A2BC,A2BD,A2BE,A2BF)\n",
    "        if d2==A2BA and A2BA>A2BB and A2BA>A2BC and A2BA>A2BD and A2BA>A2BE and A2BA>A2BF:\n",
    "            BAA=baa(a0=A0,a1=A1,a2=A2,a3=A3,a4=A4)/(Delta**3)\n",
    "            BAB=bab(a0=A0,a1=A1,a2=A2,a3=A3,a4=A4)/(Delta**3)\n",
    "            BAC=bac(a0=A0,a1=A1,a2=A2,a3=A3,a4=A4)/(Delta**3)\n",
    "            BAD=bad(a0=A0,a1=A1,a2=A2,a3=A3,a4=A4)/(Delta**3)\n",
    "            e3BAA=4\n",
    "            e3BAB=8\n",
    "            e3BAC=2\n",
    "            e3BAD=2\n",
    "            A3BAA=(-v(BAA)+2*v(BA)-v(B))/(2*e3BAA)\n",
    "            A3BAB=(-v(BAB)+2*v(BA)-v(B))/(2*e3BAB)\n",
    "            A3BAC=(-v(BAC)+2*v(BA)-v(B))/(2*e3BAC)\n",
    "            A3BAD=(-v(BAD)+2*v(BA)-v(B))/(2*e3BAD)\n",
    "            d3=max(A3BAA,A3BAB,A3BAC,A3BAD)\n",
    "            if d3==A3BAA and A3BAA>A3BAB:\n",
    "                d4=(v(Delta)+v(BAA)-v(BA))/8\n",
    "                return \"(((**)_d1(**)_d2)_d3 *)_d4\", 'd1='+str(d1), 'd2='+str(d2), 'd3='+str(d3), 'd4='+str(d4)\n",
    "            if d3==A3BAB:\n",
    "                return \"((**)_d1(**)_d2 *)_d3\", 'd1='+str(d1), 'd2='+str(d2), 'd3='+str(d3)\n",
    "            if d3==A3BAC and A3BAC>A3BAA and A3BAC>A3BAB:\n",
    "                d4=(v(Delta)+v(BAC)-v(BA))/12\n",
    "                return \"(((**)_d2 *)_d3(**)_d1 )_d4\", 'd1='+str(d1), 'd2='+str(d2), 'd3='+str(d3), 'd4='+str(d4)\n",
    "            if d3==A3BAD and A3BAD>A3BAA and A3BAD>A3BAB:\n",
    "                d4=(v(Delta)+v(BAC)-v(BA))/12\n",
    "                return \"(((**)_d1 *)_d3(**)_d2 )_d4\", 'd1='+str(d1), 'd2='+str(d2), 'd3='+str(d3), 'd4='+str(d4)\n",
    "        if d2==A2BB and A2BB>A2BC and A2BB>A2BE:\n",
    "            d3=(v(Delta)+v(BB)-v(B))/12\n",
    "            return \"((**)_d1 (***)_d2 )_d3\", 'd1='+str(d1), 'd2='+str(d2), 'd3='+str(d3)\n",
    "        if d2==A2BC:\n",
    "            return \"((**)_d1 ***)_d2\", 'd1='+str(d1), 'd2='+str(d2)\n",
    "        if d2==A2BD and A2BD>A2BB and A2BD>A2BC and A2BD>A2BE and A2BD>A2BF:\n",
    "            BDA=bda(a0=A0,a1=A1,a2=A2,a3=A3,a4=A4)/(Delta**3)\n",
    "            BDB=bdb(a0=A0,a1=A1,a2=A2,a3=A3,a4=A4)/(Delta**3)\n",
    "            BDC=bdc(a0=A0,a1=A1,a2=A2,a3=A3,a4=A4)/(Delta**3)\n",
    "            e3BDA=1\n",
    "            e3BDB=3\n",
    "            e3BDC=7\n",
    "            A3BDA=(-v(BDA)+2*v(BD)-v(B))/(2*e3BDA)\n",
    "            A3BDB=(-v(BDB)+2*v(BD)-v(B))/(2*e3BDB)\n",
    "            A3BDC=(-v(BDC)+2*v(BD)-v(B))/(2*e3BDC)\n",
    "            d3=max(A3BDA,A3BDB,A3BDC)\n",
    "            if d3==A3BDA and A3BDA>A3BDB and A3BDA>A3BDC:\n",
    "                d4=(v(Delta)+v(BDA)-v(BD))/12\n",
    "                return \"(((**)_d1 *)_d2(**)_d3)_d4\", 'd1='+str(d1), 'd2='+str(d2), 'd3='+str(d3), 'd4='+str(d4)\n",
    "            if d3==A3BDB and A3BDB>A3BDC:\n",
    "                d4=(v(Delta)+v(BDB)-v(BD))/8\n",
    "                return \"((((**)_d1 *)_d2 *)_d3)_d4\", 'd1='+str(d1), 'd2='+str(d2), 'd3='+str(d3), 'd4='+str(d4)\n",
    "            if d3==A3BDC:\n",
    "                return \"(((**)_d1 *)_d2 **)_d3\", 'd1='+str(d1), 'd2='+str(d2), 'd3='+str(d3)\n",
    "        if d2==A2BE and A2BE>A2BC:\n",
    "            d3=(v(Delta)+v(BE)-v(B))/8\n",
    "            return \"(((**)_d1 **)_d2 *)_d3\", 'd1='+str(d1), 'd2='+str(d2), 'd3='+str(d3)\n",
    "        if d2==A2BF and A2BF>A2BC and A2BF>A2BE:\n",
    "            d3=(v(Delta)+v(BF)-v(B))/12\n",
    "            return \"(((**)_d1 *)_d2 (**)_d2)_d3\", 'd1='+str(d1), 'd2='+str(d2), 'd3='+str(d3)\n",
    "    if d1==A1C and A1C>A1A and A1C>A1D and A1C>A1F:\n",
    "        CA=ca(a0=A0,a1=A1,a2=A2,a3=A3,a4=A4)/(Delta**2)\n",
    "        CB=cb(a0=A0,a1=A1,a2=A2,a3=A3,a4=A4)/(Delta**2)\n",
    "        CC=cc(a0=A0,a1=A1,a2=A2,a3=A3,a4=A4)/(Delta**2)\n",
    "        e2CA=1\n",
    "        e2CB=7\n",
    "        e2CC=3\n",
    "        A2CA=(-v(CA)+2*v(C))/(2*e2CA)\n",
    "        A2CB=(-v(CB)+2*v(C))/(2*e2CB)\n",
    "        A2CC=(-v(CC)+2*v(C))/(2*e2CC)\n",
    "        d2=max(A2CA,A2CB,A2CC)\n",
    "        if d2==A2CA and A2CA>A2CB and A2CA>A2CC:\n",
    "            d3=(v(Delta)+v(CA)-v(C))/12\n",
    "            return \"((***)_d1 (**)_d2)_d3\", 'd1='+str(d1), 'd2='+str(d2), 'd3='+str(d3)\n",
    "        if d2==A2CB:\n",
    "            return \"((***)_d1 **)_d2\", 'd1='+str(d1), 'd2='+str(d2)\n",
    "        if d2==A2CC and A2CC>A2CB:\n",
    "            d3=(v(Delta)+v(CC)-v(C))/8\n",
    "            return \"(((***)_d1 *)_d2 *)_d3\", 'd1='+str(d1), 'd2='+str(d2), 'd3='+str(d3)\n",
    "    if d1==A1D and A1D>A1A:\n",
    "        d2=(v(Delta)+v(D))/8\n",
    "        return \"((****)_d1 *)_d2\", 'd1='+str(d1), 'd2='+str(d2)\n",
    "    if d1==A1E and A1E>A1A and A1E>A1C and A1E>A1D and A1E>A1F:\n",
    "        EA=ea(a0=A0,a1=A1,a2=A2,a3=A3,a4=A4)/(Delta**2)\n",
    "        EB=eb(a0=A0,a1=A1,a2=A2,a3=A3,a4=A4)/(Delta**2)\n",
    "        EC=ec(a0=A0,a1=A1,a2=A2,a3=A3,a4=A4)/(Delta**2)\n",
    "        e2EA=8\n",
    "        e2EB=4\n",
    "        e2EC=2\n",
    "        A2EA=(-v(EA)+2*v(E))/(2*e2EA)\n",
    "        A2EB=(-v(EB)+2*v(E))/(2*e2EB)\n",
    "        A2EC=(-v(EC)+2*v(E))/(2*e2EC)\n",
    "        d2=max(A2EA,A2EB,A2EC)\n",
    "        if d2==A2EA:\n",
    "            return \"((**)_d1 (**)_d1 *)_d2\", 'd1='+str(d1), 'd2='+str(d2)\n",
    "        if d2==A2EB and A2EB>A2EA:\n",
    "            d3=(v(Delta)+v(EB)-v(E))/8\n",
    "            return \"(((**)_d1 (**)_d1)_d2 *)_d3\", 'd1='+str(d1), 'd2='+str(d2), 'd3='+str(d3)\n",
    "        if d2==A2EC and A2EC>A2EA and A2EC>A2EB:\n",
    "            d3=(v(Delta)+v(EC)-v(E))/12\n",
    "            return \"((**)_d1 ((**)_d1 *)_d2)_d3\", 'd1='+str(d1), 'd2='+str(d2), 'd3='+str(d3)\n",
    "    if d1==A1F and A1F>A1A and A1F>A1D:\n",
    "        d2=(v(Delta)+v(F))/12\n",
    "        return \"((**)_d1 (***)_d1)_d2\", 'd1='+str(d1), 'd2='+str(d2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "id": "b14ea476-0d10-4934-90ba-33a257fe13ba",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Collecting git+https://github.com/alexjbest/cluster-pictures\n",
      "  Cloning https://github.com/alexjbest/cluster-pictures to /private/var/folders/2b/q1xwfm5s78x_lytt18tz10fm0000gn/T/pip-req-build-y5p2muep\n",
      "  Running command git clone --filter=blob:none --quiet https://github.com/alexjbest/cluster-pictures /private/var/folders/2b/q1xwfm5s78x_lytt18tz10fm0000gn/T/pip-req-build-y5p2muep\n",
      "  Resolved https://github.com/alexjbest/cluster-pictures to commit 0e397b30c78910fd9b75ea39e748ae1b647d48fe\n",
      "  Preparing metadata (setup.py) ... \u001b[?25ldone\n",
      "\u001b[?25h"
     ]
    }
   ],
   "source": [
    "!sage -pip install --user git+https://github.com/alexjbest/cluster-pictures"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "id": "e0284988-ee7c-4225-b9b6-28c9f172e6cb",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Defines a function that returns the cluster picture using the SageMath cluster picture package\n",
    "\n",
    "from sage_cluster_pictures.cluster_pictures import Cluster\n",
    "\n",
    "def sageclusterpicture(A0,A1,A2,A3,A4):\n",
    "    p = 7\n",
    "    x = polygen(Qp(p, 200))\n",
    "    H = HyperellipticCurve(x^5+A4*x^4+A3*x^3+A2*x^2+A1*x+A0)\n",
    "    C=Cluster.from_curve(H)\n",
    "    return(C)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "id": "3afd4caa-7d41-4675-b567-fc660d958a3b",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Time:  389.07567858416587\n"
     ]
    }
   ],
   "source": [
    "# Times the cluster picture computation using the SageMath cluster picture package\n",
    "\n",
    "start1 = timeit.default_timer()\n",
    "for i in range(5):\n",
    "    for j in range(5):\n",
    "        for k in range(5):\n",
    "            for l in range(5):\n",
    "                for m in range(5):\n",
    "                    try:\n",
    "                        sageclusterpicture(i,j,k,l,m)\n",
    "                    except:\n",
    "                        pass\n",
    "stop1 = timeit.default_timer()\n",
    "print('Time: ', stop1 - start1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "f8234ac8-89db-49c6-8199-141ebda02cb2",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Time:  2.468453958630562\n"
     ]
    }
   ],
   "source": [
    "# Times the cluster picture computation using the polynomials algorithm\n",
    "\n",
    "start2 = timeit.default_timer()\n",
    "for i in range(5):\n",
    "    for j in range(5):\n",
    "        for k in range(5):\n",
    "            for l in range(5):\n",
    "                for m in range(5):\n",
    "                    try:\n",
    "                        deg5_cluster_picture(i,j,k,l,m,Qp(7))\n",
    "                    except:\n",
    "                        pass\n",
    "stop2 = timeit.default_timer()\n",
    "print('Time: ', stop2 - start2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "691faeb0-a76a-4aa2-92f7-ca1b518e504a",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a28a3ff5-01c5-42f0-95ab-5b890e7dc377",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "85cc37f7-18c9-4612-a7d7-8e8b7bf285d2",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.4",
   "language": "sage",
   "name": "sagemath-10.4"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/Degree5SummandsArxiv.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "b63bcaf3-4c0a-4be9-add9-39f9eed66443",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(x1, x2, x3, x4, x5)"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "var('x1,x2,x3,x4,x5') "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "c11d9a7d-935a-4c61-bc0e-4ec09489b3de",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Displays the summands in terms of the roots x1, x2, x3, x4, x5 of a quintic, the sum over the whole symmetric group \n",
    "# S5 and the size of the stabiliser of the summand under the action of the symmetric group. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "b820a1d3-aec8-4687-97a5-667ef6a61526",
   "metadata": {},
   "outputs": [],
   "source": [
    "# A summand\n",
    "\n",
    "# 1/(Discriminant)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "cf306efb-5575-4ef8-9ee4-950929a89d57",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "12/(x1 - x2)^2 + 12/(x1 - x3)^2 + 12/(x1 - x4)^2 + 12/(x1 - x5)^2 + 12/(x2 - x3)^2 + 12/(x2 - x4)^2 + 12/(x2 - x5)^2 + 12/(x3 - x4)^2 + 12/(x3 - x5)^2 + 12/(x4 - x5)^2"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# B summand, |Stab|= 12\n",
    "\n",
    "1/((x1-x2)**2)\n",
    "\n",
    "# B sum over S5 \n",
    "\n",
    "6/(x4 - x5)**2 + 6/(-x4 + x5)**2 + 6/(x3 - x5)**2 + 6/(x3 - x4)**2 + 6/(-x3 + x5)**2 + 6/(-x3 + x4)**2 + 6/(x2 - x5)**2 + 6/(x2 - x4)**2 + 6/(x2 - x3)**2 + 6/(-x2 + x5)**2 + 6/(-x2 + x4)**2 + 6/(-x2 + x3)**2 + 6/(x1 - x5)**2 + 6/(x1 - x4)**2 + 6/(x1 - x3)**2 + 6/(x1 - x2)**2 + 6/(-x1 + x5)**2 + 6/(-x1 + x4)**2 + 6/(-x1 + x3)**2 + 6/(-x1 + x2)**2\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "dc7ac7e2-a8cc-44c2-84f6-09a0bb30fedb",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "4/((x1 - x4)^2*(x2 - x3)^4) + 4/((x1 - x5)^2*(x2 - x3)^4) + 4/((x1 - x4)^4*(x2 - x3)^2) + 4/((x1 - x5)^4*(x2 - x3)^2) + 4/((x1 - x3)^2*(x2 - x4)^4) + 4/((x1 - x5)^2*(x2 - x4)^4) + 4/((x1 - x3)^4*(x2 - x4)^2) + 4/((x1 - x5)^4*(x2 - x4)^2) + 4/((x1 - x3)^2*(x2 - x5)^4) + 4/((x1 - x4)^2*(x2 - x5)^4) + 4/((x1 - x3)^4*(x2 - x5)^2) + 4/((x1 - x4)^4*(x2 - x5)^2) + 4/((x1 - x2)^2*(x3 - x4)^4) + 4/((x1 - x5)^2*(x3 - x4)^4) + 4/((x2 - x5)^2*(x3 - x4)^4) + 4/((x1 - x2)^4*(x3 - x4)^2) + 4/((x1 - x5)^4*(x3 - x4)^2) + 4/((x2 - x5)^4*(x3 - x4)^2) + 4/((x1 - x2)^2*(x3 - x5)^4) + 4/((x1 - x4)^2*(x3 - x5)^4) + 4/((x2 - x4)^2*(x3 - x5)^4) + 4/((x1 - x2)^4*(x3 - x5)^2) + 4/((x1 - x4)^4*(x3 - x5)^2) + 4/((x2 - x4)^4*(x3 - x5)^2) + 4/((x1 - x2)^2*(x4 - x5)^4) + 4/((x1 - x3)^2*(x4 - x5)^4) + 4/((x2 - x3)^2*(x4 - x5)^4) + 4/((x1 - x2)^4*(x4 - x5)^2) + 4/((x1 - x3)^4*(x4 - x5)^2) + 4/((x2 - x3)^4*(x4 - x5)^2)"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# BA summand, |Stab|= 4\n",
    "\n",
    "1/((x1-x2)**4*(x3-x4)**2)\n",
    "\n",
    "\n",
    "# BA sum over S5 \n",
    "1/((x2 - x5)**2*(x3 - x4)**4) + 1/((x2 - x5)**2*(-x3 + x4)**4) + 1/((x2 - x5)**4*(x3 - x4)**2) + 1/((x2 - x5)**4*(-x3 + x4)**2) + 1/((x2 - x4)**2*(x3 - x5)**4) + 1/((x2 - x4)**2*(-x3 + x5)**4) + 1/((x2 - x4)**4*(x3 - x5)**2) + 1/((x2 - x4)**4*(-x3 + x5)**2) + 1/((x2 - x3)**2*(x4 - x5)**4) + 1/((x2 - x3)**2*(-x4 + x5)**4) + 1/((x2 - x3)**4*(x4 - x5)**2) + 1/((x2 - x3)**4*(-x4 + x5)**2) + 1/((-x2 + x5)**2*(x3 - x4)**4) + 1/((-x2 + x5)**2*(-x3 + x4)**4) + 1/((-x2 + x5)**4*(x3 - x4)**2) + 1/((-x2 + x5)**4*(-x3 + x4)**2) + 1/((-x2 + x4)**2*(x3 - x5)**4) + 1/((-x2 + x4)**2*(-x3 + x5)**4) + 1/((-x2 + x4)**4*(x3 - x5)**2) + 1/((-x2 + x4)**4*(-x3 + x5)**2) + 1/((-x2 + x3)**2*(x4 - x5)**4) + 1/((-x2 + x3)**2*(-x4 + x5)**4) + 1/((-x2 + x3)**4*(x4 - x5)**2) + 1/((-x2 + x3)**4*(-x4 + x5)**2) + 1/((x1 - x5)**2*(x3 - x4)**4) + 1/((x1 - x5)**2*(-x3 + x4)**4) + 1/((x1 - x5)**2*(x2 - x4)**4) + 1/((x1 - x5)**2*(x2 - x3)**4) + 1/((x1 - x5)**2*(-x2 + x4)**4) + 1/((x1 - x5)**2*(-x2 + x3)**4) + 1/((x1 - x5)**4*(x3 - x4)**2) + 1/((x1 - x5)**4*(-x3 + x4)**2) + 1/((x1 - x5)**4*(x2 - x4)**2) + 1/((x1 - x5)**4*(x2 - x3)**2) + 1/((x1 - x5)**4*(-x2 + x4)**2) + 1/((x1 - x5)**4*(-x2 + x3)**2) + 1/((x1 - x4)**2*(x3 - x5)**4) + 1/((x1 - x4)**2*(-x3 + x5)**4) + 1/((x1 - x4)**2*(x2 - x5)**4) + 1/((x1 - x4)**2*(x2 - x3)**4) + 1/((x1 - x4)**2*(-x2 + x5)**4) + 1/((x1 - x4)**2*(-x2 + x3)**4) + 1/((x1 - x4)**4*(x3 - x5)**2) + 1/((x1 - x4)**4*(-x3 + x5)**2) + 1/((x1 - x4)**4*(x2 - x5)**2) + 1/((x1 - x4)**4*(x2 - x3)**2) + 1/((x1 - x4)**4*(-x2 + x5)**2) + 1/((x1 - x4)**4*(-x2 + x3)**2) + 1/((x1 - x3)**2*(x4 - x5)**4) + 1/((x1 - x3)**2*(-x4 + x5)**4) + 1/((x1 - x3)**2*(x2 - x5)**4) + 1/((x1 - x3)**2*(x2 - x4)**4) + 1/((x1 - x3)**2*(-x2 + x5)**4) + 1/((x1 - x3)**2*(-x2 + x4)**4) + 1/((x1 - x3)**4*(x4 - x5)**2) + 1/((x1 - x3)**4*(-x4 + x5)**2) + 1/((x1 - x3)**4*(x2 - x5)**2) + 1/((x1 - x3)**4*(x2 - x4)**2) + 1/((x1 - x3)**4*(-x2 + x5)**2) + 1/((x1 - x3)**4*(-x2 + x4)**2) + 1/((x1 - x2)**2*(x4 - x5)**4) + 1/((x1 - x2)**2*(-x4 + x5)**4) + 1/((x1 - x2)**2*(x3 - x5)**4) + 1/((x1 - x2)**2*(x3 - x4)**4) + 1/((x1 - x2)**2*(-x3 + x5)**4) + 1/((x1 - x2)**2*(-x3 + x4)**4) + 1/((x1 - x2)**4*(x4 - x5)**2) + 1/((x1 - x2)**4*(-x4 + x5)**2) + 1/((x1 - x2)**4*(x3 - x5)**2) + 1/((x1 - x2)**4*(x3 - x4)**2) + 1/((x1 - x2)**4*(-x3 + x5)**2) + 1/((x1 - x2)**4*(-x3 + x4)**2) + 1/((-x1 + x5)**2*(x3 - x4)**4) + 1/((-x1 + x5)**2*(-x3 + x4)**4) + 1/((-x1 + x5)**2*(x2 - x4)**4) + 1/((-x1 + x5)**2*(x2 - x3)**4) + 1/((-x1 + x5)**2*(-x2 + x4)**4) + 1/((-x1 + x5)**2*(-x2 + x3)**4) + 1/((-x1 + x5)**4*(x3 - x4)**2) + 1/((-x1 + x5)**4*(-x3 + x4)**2) + 1/((-x1 + x5)**4*(x2 - x4)**2) + 1/((-x1 + x5)**4*(x2 - x3)**2) + 1/((-x1 + x5)**4*(-x2 + x4)**2) + 1/((-x1 + x5)**4*(-x2 + x3)**2) + 1/((-x1 + x4)**2*(x3 - x5)**4) + 1/((-x1 + x4)**2*(-x3 + x5)**4) + 1/((-x1 + x4)**2*(x2 - x5)**4) + 1/((-x1 + x4)**2*(x2 - x3)**4) + 1/((-x1 + x4)**2*(-x2 + x5)**4) + 1/((-x1 + x4)**2*(-x2 + x3)**4) + 1/((-x1 + x4)**4*(x3 - x5)**2) + 1/((-x1 + x4)**4*(-x3 + x5)**2) + 1/((-x1 + x4)**4*(x2 - x5)**2) + 1/((-x1 + x4)**4*(x2 - x3)**2) + 1/((-x1 + x4)**4*(-x2 + x5)**2) + 1/((-x1 + x4)**4*(-x2 + x3)**2) + 1/((-x1 + x3)**2*(x4 - x5)**4) + 1/((-x1 + x3)**2*(-x4 + x5)**4) + 1/((-x1 + x3)**2*(x2 - x5)**4) + 1/((-x1 + x3)**2*(x2 - x4)**4) + 1/((-x1 + x3)**2*(-x2 + x5)**4) + 1/((-x1 + x3)**2*(-x2 + x4)**4) + 1/((-x1 + x3)**4*(x4 - x5)**2) + 1/((-x1 + x3)**4*(-x4 + x5)**2) + 1/((-x1 + x3)**4*(x2 - x5)**2) + 1/((-x1 + x3)**4*(x2 - x4)**2) + 1/((-x1 + x3)**4*(-x2 + x5)**2) + 1/((-x1 + x3)**4*(-x2 + x4)**2) + 1/((-x1 + x2)**2*(x4 - x5)**4) + 1/((-x1 + x2)**2*(-x4 + x5)**4) + 1/((-x1 + x2)**2*(x3 - x5)**4) + 1/((-x1 + x2)**2*(x3 - x4)**4) + 1/((-x1 + x2)**2*(-x3 + x5)**4) + 1/((-x1 + x2)**2*(-x3 + x4)**4) + 1/((-x1 + x2)**4*(x4 - x5)**2) + 1/((-x1 + x2)**4*(-x4 + x5)**2) + 1/((-x1 + x2)**4*(x3 - x5)**2) + 1/((-x1 + x2)**4*(x3 - x4)**2) + 1/((-x1 + x2)**4*(-x3 + x5)**2) + 1/((-x1 + x2)**4*(-x3 + x4)**2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "35636264-905b-4b47-85fa-299f59cda559",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "4/((x1 - x2)^4*(x1 - x3)^2*(x1 - x4)^2*(x2 - x3)^2*(x2 - x4)^2*(x3 - x4)^6) + 4/((x1 - x2)^6*(x1 - x3)^2*(x1 - x4)^2*(x2 - x3)^2*(x2 - x4)^2*(x3 - x4)^4) + 4/((x1 - x2)^2*(x1 - x3)^4*(x1 - x4)^2*(x2 - x3)^2*(x2 - x4)^6*(x3 - x4)^2) + 4/((x1 - x2)^2*(x1 - x3)^6*(x1 - x4)^2*(x2 - x3)^2*(x2 - x4)^4*(x3 - x4)^2) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^4*(x2 - x3)^6*(x2 - x4)^2*(x3 - x4)^2) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^6*(x2 - x3)^4*(x2 - x4)^2*(x3 - x4)^2) + 4/((x1 - x2)^4*(x1 - x3)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x5)^2*(x3 - x5)^6) + 4/((x1 - x2)^6*(x1 - x3)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x5)^2*(x3 - x5)^4) + 4/((x1 - x2)^2*(x1 - x3)^4*(x1 - x5)^2*(x2 - x3)^2*(x2 - x5)^6*(x3 - x5)^2) + 4/((x1 - x2)^2*(x1 - x3)^6*(x1 - x5)^2*(x2 - x3)^2*(x2 - x5)^4*(x3 - x5)^2) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x5)^4*(x2 - x3)^6*(x2 - x5)^2*(x3 - x5)^2) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x5)^6*(x2 - x3)^4*(x2 - x5)^2*(x3 - x5)^2) + 4/((x1 - x2)^4*(x1 - x4)^2*(x1 - x5)^2*(x2 - x4)^2*(x2 - x5)^2*(x4 - x5)^6) + 4/((x1 - x3)^4*(x1 - x4)^2*(x1 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^6) + 4/((x2 - x3)^4*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^6) + 4/((x1 - x2)^6*(x1 - x4)^2*(x1 - x5)^2*(x2 - x4)^2*(x2 - x5)^2*(x4 - x5)^4) + 4/((x1 - x3)^6*(x1 - x4)^2*(x1 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^4) + 4/((x2 - x3)^6*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^4) + 4/((x1 - x2)^2*(x1 - x4)^4*(x1 - x5)^2*(x2 - x4)^2*(x2 - x5)^6*(x4 - x5)^2) + 4/((x1 - x2)^2*(x1 - x4)^6*(x1 - x5)^2*(x2 - x4)^2*(x2 - x5)^4*(x4 - x5)^2) + 4/((x1 - x2)^2*(x1 - x4)^2*(x1 - x5)^4*(x2 - x4)^6*(x2 - x5)^2*(x4 - x5)^2) + 4/((x1 - x2)^2*(x1 - x4)^2*(x1 - x5)^6*(x2 - x4)^4*(x2 - x5)^2*(x4 - x5)^2) + 4/((x1 - x3)^2*(x1 - x4)^4*(x1 - x5)^2*(x3 - x4)^2*(x3 - x5)^6*(x4 - x5)^2) + 4/((x2 - x3)^2*(x2 - x4)^4*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^6*(x4 - x5)^2) + 4/((x1 - x3)^2*(x1 - x4)^6*(x1 - x5)^2*(x3 - x4)^2*(x3 - x5)^4*(x4 - x5)^2) + 4/((x2 - x3)^2*(x2 - x4)^6*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^4*(x4 - x5)^2) + 4/((x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^4*(x3 - x4)^6*(x3 - x5)^2*(x4 - x5)^2) + 4/((x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^4*(x3 - x4)^6*(x3 - x5)^2*(x4 - x5)^2) + 4/((x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^6*(x3 - x4)^4*(x3 - x5)^2*(x4 - x5)^2) + 4/((x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^6*(x3 - x4)^4*(x3 - x5)^2*(x4 - x5)^2)"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# BAA summand, |Stab|= 4\n",
    "\n",
    "1/((x1-x2)**6*(x3-x4)**4*(x1-x3)**2*(x1-x4)**2*(x2-x3)**2*(x2-x4)**2)\n",
    "\n",
    "# BAA sum over S5 \n",
    "\n",
    "1/((x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**6*(-x3 + x5)**2*(x3 - x4)**4*(-x4 + x5)**2) + 1/((x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**6*(-x3 + x4)**4*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((x2 - x3)**2*(x2 - x4)**6*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**4*(x4 - x5)**2) + 1/((x2 - x3)**2*(x2 - x4)**6*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**4*(x4 - x5)**2) + 1/((x2 - x3)**6*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**4) + 1/((x2 - x3)**6*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**4) + 1/((-x2 + x5)**6*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x5)**2*(x3 - x4)**4*(-x4 + x5)**2) + 1/((-x2 + x5)**6*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**4*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**4*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**6) + 1/((-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**4*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**6) + 1/((-x2 + x4)**6*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**4*(x4 - x5)**2) + 1/((-x2 + x4)**6*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**4*(x4 - x5)**2) + 1/((-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**4*(x3 - x4)**2*(x3 - x5)**6*(-x4 + x5)**2) + 1/((-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**4*(-x3 + x5)**6*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**4*(x3 - x4)**6*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**4*(-x3 + x4)**6*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**4*(x3 - x4)**6*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**4*(-x3 + x4)**6*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x2 + x3)**2*(-x2 + x4)**4*(-x2 + x5)**2*(x3 - x4)**2*(x3 - x5)**6*(-x4 + x5)**2) + 1/((-x2 + x3)**2*(-x2 + x4)**4*(-x2 + x5)**2*(-x3 + x5)**6*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x2 + x3)**4*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**6) + 1/((-x2 + x3)**4*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**6) + 1/((-x2 + x3)**6*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**4) + 1/((-x2 + x3)**6*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**4) + 1/((x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**6*(-x3 + x5)**2*(x3 - x4)**4*(-x4 + x5)**2) + 1/((x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**6*(-x3 + x4)**4*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((x1 - x3)**2*(x1 - x4)**6*(x1 - x5)**2*(-x3 + x4)**2*(x3 - x5)**4*(x4 - x5)**2) + 1/((x1 - x3)**2*(x1 - x4)**6*(x1 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**4*(x4 - x5)**2) + 1/((x1 - x3)**6*(x1 - x4)**2*(x1 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**4) + 1/((x1 - x3)**6*(x1 - x4)**2*(x1 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**4) + 1/((x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**6*(-x2 + x5)**2*(x2 - x4)**4*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**6*(-x2 + x4)**4*(-x2 + x5)**2*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x4)**6*(x1 - x5)**2*(-x2 + x4)**2*(x2 - x5)**4*(x4 - x5)**2) + 1/((x1 - x2)**2*(x1 - x4)**6*(x1 - x5)**2*(-x2 + x4)**2*(-x2 + x5)**4*(x4 - x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**6*(-x2 + x5)**2*(x2 - x3)**4*(-x3 + x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**6*(-x2 + x3)**4*(-x2 + x5)**2*(-x3 + x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**6*(-x2 + x4)**2*(x2 - x3)**4*(-x3 + x4)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**6*(-x2 + x3)**4*(-x2 + x4)**2*(-x3 + x4)**2) + 1/((x1 - x2)**2*(x1 - x3)**6*(x1 - x5)**2*(-x2 + x3)**2*(x2 - x5)**4*(x3 - x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**6*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x5)**4*(x3 - x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**6*(x1 - x4)**2*(-x2 + x3)**2*(x2 - x4)**4*(x3 - x4)**2) + 1/((x1 - x2)**2*(x1 - x3)**6*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x4)**4*(x3 - x4)**2) + 1/((x1 - x2)**6*(x1 - x4)**2*(x1 - x5)**2*(x2 - x4)**2*(x2 - x5)**2*(x4 - x5)**4) + 1/((x1 - x2)**6*(x1 - x4)**2*(x1 - x5)**2*(x2 - x4)**2*(x2 - x5)**2*(-x4 + x5)**4) + 1/((x1 - x2)**6*(x1 - x3)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x5)**2*(x3 - x5)**4) + 1/((x1 - x2)**6*(x1 - x3)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x5)**4) + 1/((x1 - x2)**6*(x1 - x3)**2*(x1 - x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x3 - x4)**4) + 1/((x1 - x2)**6*(x1 - x3)**2*(x1 - x4)**2*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**4) + 1/((-x1 + x5)**6*(x1 - x3)**2*(x1 - x4)**2*(-x3 + x5)**2*(x3 - x4)**4*(-x4 + x5)**2) + 1/((-x1 + x5)**6*(x1 - x3)**2*(x1 - x4)**2*(-x3 + x4)**4*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**6*(x1 - x2)**2*(x1 - x4)**2*(-x2 + x5)**2*(x2 - x4)**4*(-x4 + x5)**2) + 1/((-x1 + x5)**6*(x1 - x2)**2*(x1 - x4)**2*(-x2 + x4)**4*(-x2 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**6*(x1 - x2)**2*(x1 - x3)**2*(-x2 + x5)**2*(x2 - x3)**4*(-x3 + x5)**2) + 1/((-x1 + x5)**6*(x1 - x2)**2*(x1 - x3)**2*(-x2 + x3)**4*(-x2 + x5)**2*(-x3 + x5)**2) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(x1 - x3)**4*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**6) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(x1 - x3)**4*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**6) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**4*(-x2 + x4)**2*(-x2 + x5)**2*(x4 - x5)**6) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**4*(-x2 + x4)**2*(-x2 + x5)**2*(-x4 + x5)**6) + 1/((-x1 + x4)**6*(x1 - x3)**2*(x1 - x5)**2*(-x3 + x4)**2*(x3 - x5)**4*(x4 - x5)**2) + 1/((-x1 + x4)**6*(x1 - x3)**2*(x1 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**4*(x4 - x5)**2) + 1/((-x1 + x4)**6*(x1 - x2)**2*(x1 - x5)**2*(-x2 + x4)**2*(x2 - x5)**4*(x4 - x5)**2) + 1/((-x1 + x4)**6*(x1 - x2)**2*(x1 - x5)**2*(-x2 + x4)**2*(-x2 + x5)**4*(x4 - x5)**2) + 1/((-x1 + x4)**6*(x1 - x2)**2*(x1 - x3)**2*(-x2 + x4)**2*(x2 - x3)**4*(-x3 + x4)**2) + 1/((-x1 + x4)**6*(x1 - x2)**2*(x1 - x3)**2*(-x2 + x3)**4*(-x2 + x4)**2*(-x3 + x4)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(x1 - x4)**4*(x3 - x4)**2*(x3 - x5)**6*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(x1 - x4)**4*(-x3 + x5)**6*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(x1 - x2)**4*(-x2 + x3)**2*(-x2 + x5)**2*(x3 - x5)**6) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(x1 - x2)**4*(-x2 + x3)**2*(-x2 + x5)**2*(-x3 + x5)**6) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(x1 - x5)**4*(x3 - x4)**6*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(x1 - x5)**4*(-x3 + x4)**6*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(x1 - x2)**4*(-x2 + x3)**2*(-x2 + x4)**2*(x3 - x4)**6) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(x1 - x2)**4*(-x2 + x3)**2*(-x2 + x4)**2*(-x3 + x4)**6) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**4*(x3 - x4)**6*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**4*(-x3 + x4)**6*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**4*(-x1 + x5)**2*(x3 - x4)**2*(x3 - x5)**6*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**4*(-x1 + x5)**2*(-x3 + x5)**6*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**4*(-x1 + x4)**2*(-x1 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**6) + 1/((-x1 + x3)**4*(-x1 + x4)**2*(-x1 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**6) + 1/((-x1 + x3)**6*(x1 - x4)**2*(x1 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**4) + 1/((-x1 + x3)**6*(x1 - x4)**2*(x1 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**4) + 1/((-x1 + x3)**6*(x1 - x2)**2*(x1 - x5)**2*(-x2 + x3)**2*(x2 - x5)**4*(x3 - x5)**2) + 1/((-x1 + x3)**6*(x1 - x2)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x5)**4*(x3 - x5)**2) + 1/((-x1 + x3)**6*(x1 - x2)**2*(x1 - x4)**2*(-x2 + x3)**2*(x2 - x4)**4*(x3 - x4)**2) + 1/((-x1 + x3)**6*(x1 - x2)**2*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x4)**4*(x3 - x4)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(x1 - x4)**4*(x2 - x4)**2*(x2 - x5)**6*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(x1 - x4)**4*(-x2 + x5)**6*(x2 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(x1 - x3)**4*(x2 - x3)**2*(x2 - x5)**6*(-x3 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(x1 - x3)**4*(-x2 + x5)**6*(x2 - x3)**2*(-x3 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(x1 - x5)**4*(x2 - x4)**6*(x2 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(x1 - x5)**4*(-x2 + x4)**6*(x2 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(x1 - x3)**4*(x2 - x3)**2*(x2 - x4)**6*(-x3 + x4)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(x1 - x3)**4*(-x2 + x4)**6*(x2 - x3)**2*(-x3 + x4)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**4*(x2 - x4)**6*(x2 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**4*(-x2 + x4)**6*(x2 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**4*(-x1 + x5)**2*(x2 - x4)**2*(x2 - x5)**6*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**4*(-x1 + x5)**2*(-x2 + x5)**6*(x2 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(x1 - x5)**4*(x2 - x3)**6*(x2 - x5)**2*(x3 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(x1 - x5)**4*(-x2 + x3)**6*(x2 - x5)**2*(x3 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(x1 - x4)**4*(x2 - x3)**6*(x2 - x4)**2*(x3 - x4)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(x1 - x4)**4*(-x2 + x3)**6*(x2 - x4)**2*(x3 - x4)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**4*(x2 - x3)**6*(x2 - x5)**2*(x3 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**4*(-x2 + x3)**6*(x2 - x5)**2*(x3 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**4*(x2 - x3)**6*(x2 - x4)**2*(x3 - x4)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**4*(-x2 + x3)**6*(x2 - x4)**2*(x3 - x4)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**4*(-x1 + x5)**2*(x2 - x3)**2*(x2 - x5)**6*(-x3 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**4*(-x1 + x5)**2*(-x2 + x5)**6*(x2 - x3)**2*(-x3 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**4*(-x1 + x4)**2*(x2 - x3)**2*(x2 - x4)**6*(-x3 + x4)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**4*(-x1 + x4)**2*(-x2 + x4)**6*(x2 - x3)**2*(-x3 + x4)**2) + 1/((-x1 + x2)**4*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x4 - x5)**6) + 1/((-x1 + x2)**4*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x4 + x5)**6) + 1/((-x1 + x2)**4*(-x1 + x3)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x3 - x5)**6) + 1/((-x1 + x2)**4*(-x1 + x3)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x5)**2*(-x3 + x5)**6) + 1/((-x1 + x2)**4*(-x1 + x3)**2*(-x1 + x4)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x3 - x4)**6) + 1/((-x1 + x2)**4*(-x1 + x3)**2*(-x1 + x4)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x3 + x4)**6) + 1/((-x1 + x2)**6*(x1 - x4)**2*(x1 - x5)**2*(x2 - x4)**2*(x2 - x5)**2*(x4 - x5)**4) + 1/((-x1 + x2)**6*(x1 - x4)**2*(x1 - x5)**2*(x2 - x4)**2*(x2 - x5)**2*(-x4 + x5)**4) + 1/((-x1 + x2)**6*(x1 - x3)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x5)**2*(x3 - x5)**4) + 1/((-x1 + x2)**6*(x1 - x3)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x5)**4) + 1/((-x1 + x2)**6*(x1 - x3)**2*(x1 - x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x3 - x4)**4) + 1/((-x1 + x2)**6*(x1 - x3)**2*(x1 - x4)**2*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**4)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "7709a12f-bf51-46aa-b9f0-0951cf537ff7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^4*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^6) + 4/((x1 - x2)^2*(x1 - x3)^4*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^6) + 4/((x1 - x2)^4*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^6) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^6*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^4) + 4/((x1 - x2)^2*(x1 - x3)^6*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^4) + 4/((x1 - x2)^6*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^4) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^4*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^6*(x4 - x5)^2) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^4*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^6*(x4 - x5)^2) + 4/((x1 - x2)^4*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^6*(x4 - x5)^2) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^6*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^4*(x4 - x5)^2) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^6*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^4*(x4 - x5)^2) + 4/((x1 - x2)^6*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^4*(x4 - x5)^2) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^4*(x3 - x4)^6*(x3 - x5)^2*(x4 - x5)^2) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^4*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^6*(x3 - x5)^2*(x4 - x5)^2) + 4/((x1 - x2)^4*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^6*(x3 - x5)^2*(x4 - x5)^2) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^6*(x3 - x4)^4*(x3 - x5)^2*(x4 - x5)^2) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^6*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^4*(x3 - x5)^2*(x4 - x5)^2) + 4/((x1 - x2)^6*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^4*(x3 - x5)^2*(x4 - x5)^2) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^4*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^6*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2) + 4/((x1 - x2)^2*(x1 - x3)^4*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^6*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^6*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^4*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2) + 4/((x1 - x2)^2*(x1 - x3)^6*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^4*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^4*(x2 - x3)^2*(x2 - x4)^6*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2) + 4/((x1 - x2)^2*(x1 - x3)^4*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^6*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^6*(x2 - x3)^2*(x2 - x4)^4*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2) + 4/((x1 - x2)^2*(x1 - x3)^6*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^4*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^4*(x2 - x3)^6*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^4*(x1 - x5)^2*(x2 - x3)^6*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^6*(x2 - x3)^4*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^6*(x1 - x5)^2*(x2 - x3)^4*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2)"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# BAB summand, |Stab|= 4\n",
    "\n",
    "1/((x1-x2)**4*(x3-x4)**2*(x1-x2)**2*(x1-x3)**2*(x1-x4)**2*(x1-x5)**2*(x2-x3)**2*(x2-x4)**2*(x2-x5)**2*(x3-x4)**2*(x3-x5)**2*(x4-x5)**2)\n",
    "\n",
    "# BAB sum over S5 \n",
    "1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**6*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**4*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**6*(-x2 + x5)**2*(x2 - x3)**4*(x2 - x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**6*(-x2 + x4)**4*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**6*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x5)**2*(x3 - x4)**4*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**6*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**4*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**6*(-x2 + x3)**4*(-x2 + x5)**2*(x2 - x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**6*(x1 - x5)**2*(-x2 + x4)**2*(x2 - x3)**2*(x2 - x5)**4*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**6*(x1 - x5)**2*(-x2 + x4)**2*(x2 - x3)**4*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**6*(x1 - x5)**2*(-x2 + x4)**2*(-x2 + x5)**4*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**6*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(x3 - x5)**4*(x4 - x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**6*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**4*(x4 - x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**6*(x1 - x5)**2*(-x2 + x3)**4*(-x2 + x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**6*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(x2 - x4)**2*(x2 - x5)**4*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**6*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(x2 - x4)**4*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**6*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x5)**4*(x2 - x4)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**6*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**4) + 1/((x1 - x2)**2*(x1 - x3)**6*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**4) + 1/((x1 - x2)**2*(x1 - x3)**6*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**4*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((x1 - x2)**6*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**4*(-x4 + x5)**2) + 1/((x1 - x2)**6*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((x1 - x2)**6*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x5)**4*(x3 - x4)**2*(-x4 + x5)**2) + 1/((x1 - x2)**6*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**4) + 1/((x1 - x2)**6*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**4) + 1/((x1 - x2)**6*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x5)**6*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**4*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**6*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(-x2 + x5)**2*(x2 - x3)**4*(x2 - x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**6*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(-x2 + x4)**4*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**6*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x5)**2*(x3 - x4)**4*(-x4 + x5)**2) + 1/((-x1 + x5)**6*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**4*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**6*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(-x2 + x3)**4*(-x2 + x5)**2*(x2 - x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**4*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**6) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**4*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**6) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**4*(x1 - x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**6) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**4*(x1 - x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**6) + 1/((-x1 + x4)**6*(x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(-x2 + x4)**2*(x2 - x3)**2*(x2 - x5)**4*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x4)**6*(x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(-x2 + x4)**2*(x2 - x3)**4*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x4)**6*(x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(-x2 + x4)**2*(-x2 + x5)**4*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x4)**6*(x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(x3 - x5)**4*(x4 - x5)**2) + 1/((-x1 + x4)**6*(x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**4*(x4 - x5)**2) + 1/((-x1 + x4)**6*(x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(-x2 + x3)**4*(-x2 + x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x4)**4*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x3 - x4)**2*(x3 - x5)**6*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x4)**4*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x5)**6*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(x1 - x2)**4*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**2*(x3 - x4)**2*(x3 - x5)**6*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(x1 - x2)**4*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**2*(-x3 + x5)**6*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(x1 - x2)**2*(x1 - x5)**4*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x3 - x4)**6*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(x1 - x2)**2*(x1 - x5)**4*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**6*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(x1 - x2)**4*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**2*(x3 - x4)**6*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(x1 - x2)**4*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**2*(-x3 + x4)**6*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**4*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x3 - x4)**6*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**4*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**6*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**4*(-x1 + x5)**2*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x3 - x4)**2*(x3 - x5)**6*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**4*(-x1 + x5)**2*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x5)**6*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**4*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**6) + 1/((-x1 + x3)**4*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**6) + 1/((-x1 + x3)**6*(x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(x2 - x4)**2*(x2 - x5)**4*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**6*(x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(x2 - x4)**4*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**6*(x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x5)**4*(x2 - x4)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**6*(x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**4) + 1/((-x1 + x3)**6*(x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**4) + 1/((-x1 + x3)**6*(x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**4*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(x1 - x3)**2*(x1 - x4)**4*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**6*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(x1 - x3)**2*(x1 - x4)**4*(-x2 + x5)**6*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(x1 - x3)**4*(x1 - x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**6*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(x1 - x3)**4*(x1 - x4)**2*(-x2 + x5)**6*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(x1 - x3)**2*(x1 - x5)**4*(x2 - x3)**2*(x2 - x4)**6*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(x1 - x3)**2*(x1 - x5)**4*(-x2 + x4)**6*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(x1 - x3)**4*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**6*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(x1 - x3)**4*(x1 - x5)**2*(-x2 + x4)**6*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**4*(x1 - x3)**2*(x2 - x3)**2*(x2 - x4)**6*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**4*(x1 - x3)**2*(-x2 + x4)**6*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**4*(-x1 + x5)**2*(x1 - x3)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**6*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**4*(-x1 + x5)**2*(x1 - x3)**2*(-x2 + x5)**6*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(x1 - x4)**2*(x1 - x5)**4*(x2 - x3)**6*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(x1 - x4)**2*(x1 - x5)**4*(-x2 + x3)**6*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(x1 - x4)**4*(x1 - x5)**2*(x2 - x3)**6*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(x1 - x4)**4*(x1 - x5)**2*(-x2 + x3)**6*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**4*(x1 - x4)**2*(x2 - x3)**6*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**4*(x1 - x4)**2*(-x2 + x3)**6*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**6*(-x3 + x5)**2*(x3 - x4)**4*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**6*(-x3 + x4)**4*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x2 - x3)**2*(x2 - x4)**6*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**4*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x2 - x3)**2*(x2 - x4)**6*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**4*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x2 - x3)**6*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x2 - x3)**6*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x5)**6*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x5)**2*(x3 - x4)**4*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x5)**6*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**4*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**4*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**6) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**4*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**6) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x4)**6*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**4*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x4)**6*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**4*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**4*(x3 - x4)**2*(x3 - x5)**6*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**4*(-x3 + x5)**6*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**4*(x3 - x4)**6*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**4*(-x3 + x4)**6*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**4*(x3 - x4)**6*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**4*(-x3 + x4)**6*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x4)**4*(-x2 + x5)**2*(x3 - x4)**2*(x3 - x5)**6*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x4)**4*(-x2 + x5)**2*(-x3 + x5)**6*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**4*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**6) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**4*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**6) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**6*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**6*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**4*(x1 - x5)**2*(x2 - x3)**6*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**4*(x1 - x5)**2*(-x2 + x3)**6*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**4*(-x1 + x5)**2*(x1 - x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**6*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**4*(-x1 + x5)**2*(x1 - x4)**2*(-x2 + x5)**6*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**4*(-x1 + x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**6*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**4*(-x1 + x4)**2*(x1 - x5)**2*(-x2 + x4)**6*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**4*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**6) + 1/((-x1 + x2)**4*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**6) + 1/((-x1 + x2)**4*(-x1 + x3)**2*(-x1 + x5)**2*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**2*(x3 - x4)**2*(x3 - x5)**6*(-x4 + x5)**2) + 1/((-x1 + x2)**4*(-x1 + x3)**2*(-x1 + x5)**2*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**2*(-x3 + x5)**6*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**4*(-x1 + x3)**2*(-x1 + x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**2*(x3 - x4)**6*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**4*(-x1 + x3)**2*(-x1 + x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**2*(-x3 + x4)**6*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**6*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**4*(-x4 + x5)**2) + 1/((-x1 + x2)**6*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**6*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x5)**4*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**6*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**4) + 1/((-x1 + x2)**6*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**4) + 1/((-x1 + x2)**6*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**4*(x3 - x5)**2*(x4 - x5)**2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "efa6684b-b060-4e8c-a29a-8fbfbc4e55ad",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "4/((x1 - x2)^2*(x1 - x5)^2*(x2 - x5)^4*(x3 - x4)^6) + 4/((x1 - x2)^2*(x1 - x5)^4*(x2 - x5)^2*(x3 - x4)^6) + 4/((x1 - x2)^4*(x1 - x5)^2*(x2 - x5)^2*(x3 - x4)^6) + 4/((x1 - x5)^6*(x2 - x3)^2*(x2 - x4)^2*(x3 - x4)^4) + 4/((x1 - x3)^2*(x1 - x4)^2*(x2 - x5)^6*(x3 - x4)^4) + 4/((x1 - x5)^6*(x2 - x3)^2*(x2 - x4)^4*(x3 - x4)^2) + 4/((x1 - x5)^6*(x2 - x3)^4*(x2 - x4)^2*(x3 - x4)^2) + 4/((x1 - x3)^2*(x1 - x4)^4*(x2 - x5)^6*(x3 - x4)^2) + 4/((x1 - x3)^4*(x1 - x4)^2*(x2 - x5)^6*(x3 - x4)^2) + 4/((x1 - x2)^2*(x1 - x4)^2*(x2 - x4)^4*(x3 - x5)^6) + 4/((x1 - x2)^2*(x1 - x4)^4*(x2 - x4)^2*(x3 - x5)^6) + 4/((x1 - x2)^4*(x1 - x4)^2*(x2 - x4)^2*(x3 - x5)^6) + 4/((x1 - x3)^2*(x1 - x5)^2*(x2 - x4)^6*(x3 - x5)^4) + 4/((x1 - x4)^6*(x2 - x3)^2*(x2 - x5)^2*(x3 - x5)^4) + 4/((x1 - x3)^2*(x1 - x5)^4*(x2 - x4)^6*(x3 - x5)^2) + 4/((x1 - x3)^4*(x1 - x5)^2*(x2 - x4)^6*(x3 - x5)^2) + 4/((x1 - x4)^6*(x2 - x3)^2*(x2 - x5)^4*(x3 - x5)^2) + 4/((x1 - x4)^6*(x2 - x3)^4*(x2 - x5)^2*(x3 - x5)^2) + 4/((x1 - x2)^2*(x1 - x3)^2*(x2 - x3)^4*(x4 - x5)^6) + 4/((x1 - x2)^2*(x1 - x3)^4*(x2 - x3)^2*(x4 - x5)^6) + 4/((x1 - x2)^4*(x1 - x3)^2*(x2 - x3)^2*(x4 - x5)^6) + 4/((x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^6*(x4 - x5)^4) + 4/((x1 - x3)^6*(x2 - x4)^2*(x2 - x5)^2*(x4 - x5)^4) + 4/((x1 - x2)^6*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^4) + 4/((x1 - x4)^2*(x1 - x5)^4*(x2 - x3)^6*(x4 - x5)^2) + 4/((x1 - x4)^4*(x1 - x5)^2*(x2 - x3)^6*(x4 - x5)^2) + 4/((x1 - x3)^6*(x2 - x4)^2*(x2 - x5)^4*(x4 - x5)^2) + 4/((x1 - x3)^6*(x2 - x4)^4*(x2 - x5)^2*(x4 - x5)^2) + 4/((x1 - x2)^6*(x3 - x4)^2*(x3 - x5)^4*(x4 - x5)^2) + 4/((x1 - x2)^6*(x3 - x4)^4*(x3 - x5)^2*(x4 - x5)^2)"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# BAC summand, |Stab|= 4\n",
    "\n",
    "1/((x1-x2)**6*(x3-x4)**4*(x5-x3)**2*(x5-x4)**2)\n",
    "\n",
    "\n",
    "# BAC sum over S5 \n",
    "\n",
    "1/((x1 - x5)**6*(x2 - x3)**2*(x2 - x4)**2*(x3 - x4)**4) + 1/((x1 - x5)**6*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**4) + 1/((x1 - x5)**6*(-x2 + x4)**2*(x2 - x3)**4*(-x3 + x4)**2) + 1/((x1 - x5)**6*(-x2 + x3)**2*(x2 - x4)**4*(x3 - x4)**2) + 1/((x1 - x5)**6*(-x2 + x3)**2*(-x2 + x4)**4*(x3 - x4)**2) + 1/((x1 - x5)**6*(-x2 + x3)**4*(-x2 + x4)**2*(-x3 + x4)**2) + 1/((x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**6*(x4 - x5)**4) + 1/((x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**6*(-x4 + x5)**4) + 1/((x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**6*(x4 - x5)**4) + 1/((x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**6*(-x4 + x5)**4) + 1/((x1 - x4)**6*(x2 - x3)**2*(x2 - x5)**2*(x3 - x5)**4) + 1/((x1 - x4)**6*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x5)**4) + 1/((x1 - x4)**6*(-x2 + x5)**2*(x2 - x3)**4*(-x3 + x5)**2) + 1/((x1 - x4)**6*(-x2 + x3)**2*(x2 - x5)**4*(x3 - x5)**2) + 1/((x1 - x4)**6*(-x2 + x3)**2*(-x2 + x5)**4*(x3 - x5)**2) + 1/((x1 - x4)**6*(-x2 + x3)**4*(-x2 + x5)**2*(-x3 + x5)**2) + 1/((x1 - x3)**2*(x1 - x5)**2*(x2 - x4)**6*(x3 - x5)**4) + 1/((x1 - x3)**2*(x1 - x5)**2*(x2 - x4)**6*(-x3 + x5)**4) + 1/((x1 - x3)**2*(x1 - x5)**2*(-x2 + x4)**6*(x3 - x5)**4) + 1/((x1 - x3)**2*(x1 - x5)**2*(-x2 + x4)**6*(-x3 + x5)**4) + 1/((x1 - x3)**2*(x1 - x4)**2*(x2 - x5)**6*(x3 - x4)**4) + 1/((x1 - x3)**2*(x1 - x4)**2*(x2 - x5)**6*(-x3 + x4)**4) + 1/((x1 - x3)**2*(x1 - x4)**2*(-x2 + x5)**6*(x3 - x4)**4) + 1/((x1 - x3)**2*(x1 - x4)**2*(-x2 + x5)**6*(-x3 + x4)**4) + 1/((x1 - x3)**6*(x2 - x4)**2*(x2 - x5)**2*(x4 - x5)**4) + 1/((x1 - x3)**6*(x2 - x4)**2*(x2 - x5)**2*(-x4 + x5)**4) + 1/((x1 - x3)**6*(-x2 + x5)**2*(x2 - x4)**4*(-x4 + x5)**2) + 1/((x1 - x3)**6*(-x2 + x4)**2*(x2 - x5)**4*(x4 - x5)**2) + 1/((x1 - x3)**6*(-x2 + x4)**2*(-x2 + x5)**4*(x4 - x5)**2) + 1/((x1 - x3)**6*(-x2 + x4)**4*(-x2 + x5)**2*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x5)**2*(x2 - x5)**4*(x3 - x4)**6) + 1/((x1 - x2)**2*(x1 - x5)**2*(x2 - x5)**4*(-x3 + x4)**6) + 1/((x1 - x2)**2*(x1 - x5)**2*(-x2 + x5)**4*(x3 - x4)**6) + 1/((x1 - x2)**2*(x1 - x5)**2*(-x2 + x5)**4*(-x3 + x4)**6) + 1/((x1 - x2)**2*(x1 - x4)**2*(x2 - x4)**4*(x3 - x5)**6) + 1/((x1 - x2)**2*(x1 - x4)**2*(x2 - x4)**4*(-x3 + x5)**6) + 1/((x1 - x2)**2*(x1 - x4)**2*(-x2 + x4)**4*(x3 - x5)**6) + 1/((x1 - x2)**2*(x1 - x4)**2*(-x2 + x4)**4*(-x3 + x5)**6) + 1/((x1 - x2)**2*(x1 - x3)**2*(x2 - x3)**4*(x4 - x5)**6) + 1/((x1 - x2)**2*(x1 - x3)**2*(x2 - x3)**4*(-x4 + x5)**6) + 1/((x1 - x2)**2*(x1 - x3)**2*(-x2 + x3)**4*(x4 - x5)**6) + 1/((x1 - x2)**2*(x1 - x3)**2*(-x2 + x3)**4*(-x4 + x5)**6) + 1/((x1 - x2)**6*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**4) + 1/((x1 - x2)**6*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**4) + 1/((x1 - x2)**6*(-x3 + x5)**2*(x3 - x4)**4*(-x4 + x5)**2) + 1/((x1 - x2)**6*(-x3 + x4)**2*(x3 - x5)**4*(x4 - x5)**2) + 1/((x1 - x2)**6*(-x3 + x4)**2*(-x3 + x5)**4*(x4 - x5)**2) + 1/((x1 - x2)**6*(-x3 + x4)**4*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x4)**4*(x2 - x3)**6*(-x4 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x4)**4*(-x2 + x3)**6*(-x4 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x3)**4*(x2 - x4)**6*(-x3 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x3)**4*(-x2 + x4)**6*(-x3 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x2)**4*(-x2 + x5)**2*(x3 - x4)**6) + 1/((-x1 + x5)**2*(x1 - x2)**4*(-x2 + x5)**2*(-x3 + x4)**6) + 1/((-x1 + x5)**6*(x2 - x3)**2*(x2 - x4)**2*(x3 - x4)**4) + 1/((-x1 + x5)**6*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**4) + 1/((-x1 + x5)**6*(-x2 + x4)**2*(x2 - x3)**4*(-x3 + x4)**2) + 1/((-x1 + x5)**6*(-x2 + x3)**2*(x2 - x4)**4*(x3 - x4)**2) + 1/((-x1 + x5)**6*(-x2 + x3)**2*(-x2 + x4)**4*(x3 - x4)**2) + 1/((-x1 + x5)**6*(-x2 + x3)**4*(-x2 + x4)**2*(-x3 + x4)**2) + 1/((-x1 + x4)**2*(x1 - x5)**4*(x2 - x3)**6*(x4 - x5)**2) + 1/((-x1 + x4)**2*(x1 - x5)**4*(-x2 + x3)**6*(x4 - x5)**2) + 1/((-x1 + x4)**2*(x1 - x3)**4*(x2 - x5)**6*(-x3 + x4)**2) + 1/((-x1 + x4)**2*(x1 - x3)**4*(-x2 + x5)**6*(-x3 + x4)**2) + 1/((-x1 + x4)**2*(x1 - x2)**4*(-x2 + x4)**2*(x3 - x5)**6) + 1/((-x1 + x4)**2*(x1 - x2)**4*(-x2 + x4)**2*(-x3 + x5)**6) + 1/((-x1 + x4)**2*(-x1 + x5)**4*(x2 - x3)**6*(x4 - x5)**2) + 1/((-x1 + x4)**2*(-x1 + x5)**4*(-x2 + x3)**6*(x4 - x5)**2) + 1/((-x1 + x4)**4*(-x1 + x5)**2*(x2 - x3)**6*(-x4 + x5)**2) + 1/((-x1 + x4)**4*(-x1 + x5)**2*(-x2 + x3)**6*(-x4 + x5)**2) + 1/((-x1 + x4)**6*(x2 - x3)**2*(x2 - x5)**2*(x3 - x5)**4) + 1/((-x1 + x4)**6*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x5)**4) + 1/((-x1 + x4)**6*(-x2 + x5)**2*(x2 - x3)**4*(-x3 + x5)**2) + 1/((-x1 + x4)**6*(-x2 + x3)**2*(x2 - x5)**4*(x3 - x5)**2) + 1/((-x1 + x4)**6*(-x2 + x3)**2*(-x2 + x5)**4*(x3 - x5)**2) + 1/((-x1 + x4)**6*(-x2 + x3)**4*(-x2 + x5)**2*(-x3 + x5)**2) + 1/((-x1 + x3)**2*(x1 - x5)**4*(x2 - x4)**6*(x3 - x5)**2) + 1/((-x1 + x3)**2*(x1 - x5)**4*(-x2 + x4)**6*(x3 - x5)**2) + 1/((-x1 + x3)**2*(x1 - x4)**4*(x2 - x5)**6*(x3 - x4)**2) + 1/((-x1 + x3)**2*(x1 - x4)**4*(-x2 + x5)**6*(x3 - x4)**2) + 1/((-x1 + x3)**2*(x1 - x2)**4*(-x2 + x3)**2*(x4 - x5)**6) + 1/((-x1 + x3)**2*(x1 - x2)**4*(-x2 + x3)**2*(-x4 + x5)**6) + 1/((-x1 + x3)**2*(-x1 + x5)**4*(x2 - x4)**6*(x3 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**4*(-x2 + x4)**6*(x3 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**4*(x2 - x5)**6*(x3 - x4)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**4*(-x2 + x5)**6*(x3 - x4)**2) + 1/((-x1 + x3)**4*(-x1 + x5)**2*(x2 - x4)**6*(-x3 + x5)**2) + 1/((-x1 + x3)**4*(-x1 + x5)**2*(-x2 + x4)**6*(-x3 + x5)**2) + 1/((-x1 + x3)**4*(-x1 + x4)**2*(x2 - x5)**6*(-x3 + x4)**2) + 1/((-x1 + x3)**4*(-x1 + x4)**2*(-x2 + x5)**6*(-x3 + x4)**2) + 1/((-x1 + x3)**6*(x2 - x4)**2*(x2 - x5)**2*(x4 - x5)**4) + 1/((-x1 + x3)**6*(x2 - x4)**2*(x2 - x5)**2*(-x4 + x5)**4) + 1/((-x1 + x3)**6*(-x2 + x5)**2*(x2 - x4)**4*(-x4 + x5)**2) + 1/((-x1 + x3)**6*(-x2 + x4)**2*(x2 - x5)**4*(x4 - x5)**2) + 1/((-x1 + x3)**6*(-x2 + x4)**2*(-x2 + x5)**4*(x4 - x5)**2) + 1/((-x1 + x3)**6*(-x2 + x4)**4*(-x2 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(x1 - x5)**4*(x2 - x5)**2*(x3 - x4)**6) + 1/((-x1 + x2)**2*(x1 - x5)**4*(x2 - x5)**2*(-x3 + x4)**6) + 1/((-x1 + x2)**2*(x1 - x4)**4*(x2 - x4)**2*(x3 - x5)**6) + 1/((-x1 + x2)**2*(x1 - x4)**4*(x2 - x4)**2*(-x3 + x5)**6) + 1/((-x1 + x2)**2*(x1 - x3)**4*(x2 - x3)**2*(x4 - x5)**6) + 1/((-x1 + x2)**2*(x1 - x3)**4*(x2 - x3)**2*(-x4 + x5)**6) + 1/((-x1 + x2)**2*(-x1 + x5)**4*(x2 - x5)**2*(x3 - x4)**6) + 1/((-x1 + x2)**2*(-x1 + x5)**4*(x2 - x5)**2*(-x3 + x4)**6) + 1/((-x1 + x2)**2*(-x1 + x4)**4*(x2 - x4)**2*(x3 - x5)**6) + 1/((-x1 + x2)**2*(-x1 + x4)**4*(x2 - x4)**2*(-x3 + x5)**6) + 1/((-x1 + x2)**2*(-x1 + x3)**4*(x2 - x3)**2*(x4 - x5)**6) + 1/((-x1 + x2)**2*(-x1 + x3)**4*(x2 - x3)**2*(-x4 + x5)**6) + 1/((-x1 + x2)**4*(-x1 + x5)**2*(-x2 + x5)**2*(x3 - x4)**6) + 1/((-x1 + x2)**4*(-x1 + x5)**2*(-x2 + x5)**2*(-x3 + x4)**6) + 1/((-x1 + x2)**4*(-x1 + x4)**2*(-x2 + x4)**2*(x3 - x5)**6) + 1/((-x1 + x2)**4*(-x1 + x4)**2*(-x2 + x4)**2*(-x3 + x5)**6) + 1/((-x1 + x2)**4*(-x1 + x3)**2*(-x2 + x3)**2*(x4 - x5)**6) + 1/((-x1 + x2)**4*(-x1 + x3)**2*(-x2 + x3)**2*(-x4 + x5)**6) + 1/((-x1 + x2)**6*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**4) + 1/((-x1 + x2)**6*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**4) + 1/((-x1 + x2)**6*(-x3 + x5)**2*(x3 - x4)**4*(-x4 + x5)**2) + 1/((-x1 + x2)**6*(-x3 + x4)**2*(x3 - x5)**4*(x4 - x5)**2) + 1/((-x1 + x2)**6*(-x3 + x4)**2*(-x3 + x5)**4*(x4 - x5)**2) + 1/((-x1 + x2)**6*(-x3 + x4)**4*(-x3 + x5)**2*(-x4 + x5)**2)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "bacdee94-7eed-4009-9ad9-c393a3c30d72",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "4/((x1 - x5)^4*(x2 - x3)^2*(x2 - x4)^2*(x3 - x4)^6) + 4/((x1 - x3)^2*(x1 - x4)^2*(x2 - x5)^4*(x3 - x4)^6) + 4/((x1 - x2)^2*(x1 - x5)^2*(x2 - x5)^6*(x3 - x4)^4) + 4/((x1 - x2)^2*(x1 - x5)^6*(x2 - x5)^2*(x3 - x4)^4) + 4/((x1 - x2)^6*(x1 - x5)^2*(x2 - x5)^2*(x3 - x4)^4) + 4/((x1 - x5)^4*(x2 - x3)^2*(x2 - x4)^6*(x3 - x4)^2) + 4/((x1 - x5)^4*(x2 - x3)^6*(x2 - x4)^2*(x3 - x4)^2) + 4/((x1 - x3)^2*(x1 - x4)^6*(x2 - x5)^4*(x3 - x4)^2) + 4/((x1 - x3)^6*(x1 - x4)^2*(x2 - x5)^4*(x3 - x4)^2) + 4/((x1 - x3)^2*(x1 - x5)^2*(x2 - x4)^4*(x3 - x5)^6) + 4/((x1 - x4)^4*(x2 - x3)^2*(x2 - x5)^2*(x3 - x5)^6) + 4/((x1 - x2)^2*(x1 - x4)^2*(x2 - x4)^6*(x3 - x5)^4) + 4/((x1 - x2)^2*(x1 - x4)^6*(x2 - x4)^2*(x3 - x5)^4) + 4/((x1 - x2)^6*(x1 - x4)^2*(x2 - x4)^2*(x3 - x5)^4) + 4/((x1 - x3)^2*(x1 - x5)^6*(x2 - x4)^4*(x3 - x5)^2) + 4/((x1 - x3)^6*(x1 - x5)^2*(x2 - x4)^4*(x3 - x5)^2) + 4/((x1 - x4)^4*(x2 - x3)^2*(x2 - x5)^6*(x3 - x5)^2) + 4/((x1 - x4)^4*(x2 - x3)^6*(x2 - x5)^2*(x3 - x5)^2) + 4/((x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^4*(x4 - x5)^6) + 4/((x1 - x3)^4*(x2 - x4)^2*(x2 - x5)^2*(x4 - x5)^6) + 4/((x1 - x2)^4*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^6) + 4/((x1 - x2)^2*(x1 - x3)^2*(x2 - x3)^6*(x4 - x5)^4) + 4/((x1 - x2)^2*(x1 - x3)^6*(x2 - x3)^2*(x4 - x5)^4) + 4/((x1 - x2)^6*(x1 - x3)^2*(x2 - x3)^2*(x4 - x5)^4) + 4/((x1 - x4)^2*(x1 - x5)^6*(x2 - x3)^4*(x4 - x5)^2) + 4/((x1 - x4)^6*(x1 - x5)^2*(x2 - x3)^4*(x4 - x5)^2) + 4/((x1 - x3)^4*(x2 - x4)^2*(x2 - x5)^6*(x4 - x5)^2) + 4/((x1 - x3)^4*(x2 - x4)^6*(x2 - x5)^2*(x4 - x5)^2) + 4/((x1 - x2)^4*(x3 - x4)^2*(x3 - x5)^6*(x4 - x5)^2) + 4/((x1 - x2)^4*(x3 - x4)^6*(x3 - x5)^2*(x4 - x5)^2)"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# BAD summand, |Stab|= 4\n",
    "\n",
    "1/((x1-x2)**6*(x3-x4)**4*(x5-x1)**2*(x5-x2)**2)\n",
    "\n",
    "\n",
    "# BAD sum over S5 \n",
    "\n",
    "1/((x1 - x5)**4*(x2 - x3)**2*(x2 - x4)**2*(x3 - x4)**6) + 1/((x1 - x5)**4*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**6) + 1/((x1 - x5)**4*(-x2 + x4)**2*(x2 - x3)**6*(-x3 + x4)**2) + 1/((x1 - x5)**4*(-x2 + x3)**2*(x2 - x4)**6*(x3 - x4)**2) + 1/((x1 - x5)**4*(-x2 + x3)**2*(-x2 + x4)**6*(x3 - x4)**2) + 1/((x1 - x5)**4*(-x2 + x3)**6*(-x2 + x4)**2*(-x3 + x4)**2) + 1/((x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**4*(x4 - x5)**6) + 1/((x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**4*(-x4 + x5)**6) + 1/((x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**4*(x4 - x5)**6) + 1/((x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**4*(-x4 + x5)**6) + 1/((x1 - x4)**4*(x2 - x3)**2*(x2 - x5)**2*(x3 - x5)**6) + 1/((x1 - x4)**4*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x5)**6) + 1/((x1 - x4)**4*(-x2 + x5)**2*(x2 - x3)**6*(-x3 + x5)**2) + 1/((x1 - x4)**4*(-x2 + x3)**2*(x2 - x5)**6*(x3 - x5)**2) + 1/((x1 - x4)**4*(-x2 + x3)**2*(-x2 + x5)**6*(x3 - x5)**2) + 1/((x1 - x4)**4*(-x2 + x3)**6*(-x2 + x5)**2*(-x3 + x5)**2) + 1/((x1 - x3)**2*(x1 - x5)**2*(x2 - x4)**4*(x3 - x5)**6) + 1/((x1 - x3)**2*(x1 - x5)**2*(x2 - x4)**4*(-x3 + x5)**6) + 1/((x1 - x3)**2*(x1 - x5)**2*(-x2 + x4)**4*(x3 - x5)**6) + 1/((x1 - x3)**2*(x1 - x5)**2*(-x2 + x4)**4*(-x3 + x5)**6) + 1/((x1 - x3)**2*(x1 - x4)**2*(x2 - x5)**4*(x3 - x4)**6) + 1/((x1 - x3)**2*(x1 - x4)**2*(x2 - x5)**4*(-x3 + x4)**6) + 1/((x1 - x3)**2*(x1 - x4)**2*(-x2 + x5)**4*(x3 - x4)**6) + 1/((x1 - x3)**2*(x1 - x4)**2*(-x2 + x5)**4*(-x3 + x4)**6) + 1/((x1 - x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x4 - x5)**6) + 1/((x1 - x3)**4*(x2 - x4)**2*(x2 - x5)**2*(-x4 + x5)**6) + 1/((x1 - x3)**4*(-x2 + x5)**2*(x2 - x4)**6*(-x4 + x5)**2) + 1/((x1 - x3)**4*(-x2 + x4)**2*(x2 - x5)**6*(x4 - x5)**2) + 1/((x1 - x3)**4*(-x2 + x4)**2*(-x2 + x5)**6*(x4 - x5)**2) + 1/((x1 - x3)**4*(-x2 + x4)**6*(-x2 + x5)**2*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x5)**2*(x2 - x5)**6*(x3 - x4)**4) + 1/((x1 - x2)**2*(x1 - x5)**2*(x2 - x5)**6*(-x3 + x4)**4) + 1/((x1 - x2)**2*(x1 - x5)**2*(-x2 + x5)**6*(x3 - x4)**4) + 1/((x1 - x2)**2*(x1 - x5)**2*(-x2 + x5)**6*(-x3 + x4)**4) + 1/((x1 - x2)**2*(x1 - x4)**2*(x2 - x4)**6*(x3 - x5)**4) + 1/((x1 - x2)**2*(x1 - x4)**2*(x2 - x4)**6*(-x3 + x5)**4) + 1/((x1 - x2)**2*(x1 - x4)**2*(-x2 + x4)**6*(x3 - x5)**4) + 1/((x1 - x2)**2*(x1 - x4)**2*(-x2 + x4)**6*(-x3 + x5)**4) + 1/((x1 - x2)**2*(x1 - x3)**2*(x2 - x3)**6*(x4 - x5)**4) + 1/((x1 - x2)**2*(x1 - x3)**2*(x2 - x3)**6*(-x4 + x5)**4) + 1/((x1 - x2)**2*(x1 - x3)**2*(-x2 + x3)**6*(x4 - x5)**4) + 1/((x1 - x2)**2*(x1 - x3)**2*(-x2 + x3)**6*(-x4 + x5)**4) + 1/((x1 - x2)**4*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**6) + 1/((x1 - x2)**4*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**6) + 1/((x1 - x2)**4*(-x3 + x5)**2*(x3 - x4)**6*(-x4 + x5)**2) + 1/((x1 - x2)**4*(-x3 + x4)**2*(x3 - x5)**6*(x4 - x5)**2) + 1/((x1 - x2)**4*(-x3 + x4)**2*(-x3 + x5)**6*(x4 - x5)**2) + 1/((x1 - x2)**4*(-x3 + x4)**6*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x4)**6*(x2 - x3)**4*(-x4 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x4)**6*(-x2 + x3)**4*(-x4 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x3)**6*(x2 - x4)**4*(-x3 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x3)**6*(-x2 + x4)**4*(-x3 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x2)**6*(-x2 + x5)**2*(x3 - x4)**4) + 1/((-x1 + x5)**2*(x1 - x2)**6*(-x2 + x5)**2*(-x3 + x4)**4) + 1/((-x1 + x5)**4*(x2 - x3)**2*(x2 - x4)**2*(x3 - x4)**6) + 1/((-x1 + x5)**4*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**6) + 1/((-x1 + x5)**4*(-x2 + x4)**2*(x2 - x3)**6*(-x3 + x4)**2) + 1/((-x1 + x5)**4*(-x2 + x3)**2*(x2 - x4)**6*(x3 - x4)**2) + 1/((-x1 + x5)**4*(-x2 + x3)**2*(-x2 + x4)**6*(x3 - x4)**2) + 1/((-x1 + x5)**4*(-x2 + x3)**6*(-x2 + x4)**2*(-x3 + x4)**2) + 1/((-x1 + x4)**2*(x1 - x5)**6*(x2 - x3)**4*(x4 - x5)**2) + 1/((-x1 + x4)**2*(x1 - x5)**6*(-x2 + x3)**4*(x4 - x5)**2) + 1/((-x1 + x4)**2*(x1 - x3)**6*(x2 - x5)**4*(-x3 + x4)**2) + 1/((-x1 + x4)**2*(x1 - x3)**6*(-x2 + x5)**4*(-x3 + x4)**2) + 1/((-x1 + x4)**2*(x1 - x2)**6*(-x2 + x4)**2*(x3 - x5)**4) + 1/((-x1 + x4)**2*(x1 - x2)**6*(-x2 + x4)**2*(-x3 + x5)**4) + 1/((-x1 + x4)**2*(-x1 + x5)**6*(x2 - x3)**4*(x4 - x5)**2) + 1/((-x1 + x4)**2*(-x1 + x5)**6*(-x2 + x3)**4*(x4 - x5)**2) + 1/((-x1 + x4)**4*(x2 - x3)**2*(x2 - x5)**2*(x3 - x5)**6) + 1/((-x1 + x4)**4*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x5)**6) + 1/((-x1 + x4)**4*(-x2 + x5)**2*(x2 - x3)**6*(-x3 + x5)**2) + 1/((-x1 + x4)**4*(-x2 + x3)**2*(x2 - x5)**6*(x3 - x5)**2) + 1/((-x1 + x4)**4*(-x2 + x3)**2*(-x2 + x5)**6*(x3 - x5)**2) + 1/((-x1 + x4)**4*(-x2 + x3)**6*(-x2 + x5)**2*(-x3 + x5)**2) + 1/((-x1 + x4)**6*(-x1 + x5)**2*(x2 - x3)**4*(-x4 + x5)**2) + 1/((-x1 + x4)**6*(-x1 + x5)**2*(-x2 + x3)**4*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(x1 - x5)**6*(x2 - x4)**4*(x3 - x5)**2) + 1/((-x1 + x3)**2*(x1 - x5)**6*(-x2 + x4)**4*(x3 - x5)**2) + 1/((-x1 + x3)**2*(x1 - x4)**6*(x2 - x5)**4*(x3 - x4)**2) + 1/((-x1 + x3)**2*(x1 - x4)**6*(-x2 + x5)**4*(x3 - x4)**2) + 1/((-x1 + x3)**2*(x1 - x2)**6*(-x2 + x3)**2*(x4 - x5)**4) + 1/((-x1 + x3)**2*(x1 - x2)**6*(-x2 + x3)**2*(-x4 + x5)**4) + 1/((-x1 + x3)**2*(-x1 + x5)**6*(x2 - x4)**4*(x3 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**6*(-x2 + x4)**4*(x3 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**6*(x2 - x5)**4*(x3 - x4)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**6*(-x2 + x5)**4*(x3 - x4)**2) + 1/((-x1 + x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x4 - x5)**6) + 1/((-x1 + x3)**4*(x2 - x4)**2*(x2 - x5)**2*(-x4 + x5)**6) + 1/((-x1 + x3)**4*(-x2 + x5)**2*(x2 - x4)**6*(-x4 + x5)**2) + 1/((-x1 + x3)**4*(-x2 + x4)**2*(x2 - x5)**6*(x4 - x5)**2) + 1/((-x1 + x3)**4*(-x2 + x4)**2*(-x2 + x5)**6*(x4 - x5)**2) + 1/((-x1 + x3)**4*(-x2 + x4)**6*(-x2 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**6*(-x1 + x5)**2*(x2 - x4)**4*(-x3 + x5)**2) + 1/((-x1 + x3)**6*(-x1 + x5)**2*(-x2 + x4)**4*(-x3 + x5)**2) + 1/((-x1 + x3)**6*(-x1 + x4)**2*(x2 - x5)**4*(-x3 + x4)**2) + 1/((-x1 + x3)**6*(-x1 + x4)**2*(-x2 + x5)**4*(-x3 + x4)**2) + 1/((-x1 + x2)**2*(x1 - x5)**6*(x2 - x5)**2*(x3 - x4)**4) + 1/((-x1 + x2)**2*(x1 - x5)**6*(x2 - x5)**2*(-x3 + x4)**4) + 1/((-x1 + x2)**2*(x1 - x4)**6*(x2 - x4)**2*(x3 - x5)**4) + 1/((-x1 + x2)**2*(x1 - x4)**6*(x2 - x4)**2*(-x3 + x5)**4) + 1/((-x1 + x2)**2*(x1 - x3)**6*(x2 - x3)**2*(x4 - x5)**4) + 1/((-x1 + x2)**2*(x1 - x3)**6*(x2 - x3)**2*(-x4 + x5)**4) + 1/((-x1 + x2)**2*(-x1 + x5)**6*(x2 - x5)**2*(x3 - x4)**4) + 1/((-x1 + x2)**2*(-x1 + x5)**6*(x2 - x5)**2*(-x3 + x4)**4) + 1/((-x1 + x2)**2*(-x1 + x4)**6*(x2 - x4)**2*(x3 - x5)**4) + 1/((-x1 + x2)**2*(-x1 + x4)**6*(x2 - x4)**2*(-x3 + x5)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**6*(x2 - x3)**2*(x4 - x5)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**6*(x2 - x3)**2*(-x4 + x5)**4) + 1/((-x1 + x2)**4*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**6) + 1/((-x1 + x2)**4*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**6) + 1/((-x1 + x2)**4*(-x3 + x5)**2*(x3 - x4)**6*(-x4 + x5)**2) + 1/((-x1 + x2)**4*(-x3 + x4)**2*(x3 - x5)**6*(x4 - x5)**2) + 1/((-x1 + x2)**4*(-x3 + x4)**2*(-x3 + x5)**6*(x4 - x5)**2) + 1/((-x1 + x2)**4*(-x3 + x4)**6*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**6*(-x1 + x5)**2*(-x2 + x5)**2*(x3 - x4)**4) + 1/((-x1 + x2)**6*(-x1 + x5)**2*(-x2 + x5)**2*(-x3 + x4)**4) + 1/((-x1 + x2)**6*(-x1 + x4)**2*(-x2 + x4)**2*(x3 - x5)**4) + 1/((-x1 + x2)**6*(-x1 + x4)**2*(-x2 + x4)**2*(-x3 + x5)**4) + 1/((-x1 + x2)**6*(-x1 + x3)**2*(-x2 + x3)**2*(x4 - x5)**4) + 1/((-x1 + x2)**6*(-x1 + x3)**2*(-x2 + x3)**2*(-x4 + x5)**4)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "2413326a-08dc-40d3-8550-f2b618264273",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "12/((x1 - x2)^2*(x1 - x5)^2*(x2 - x5)^2*(x3 - x4)^4) + 12/((x1 - x5)^4*(x2 - x3)^2*(x2 - x4)^2*(x3 - x4)^2) + 12/((x1 - x3)^2*(x1 - x4)^2*(x2 - x5)^4*(x3 - x4)^2) + 12/((x1 - x2)^2*(x1 - x4)^2*(x2 - x4)^2*(x3 - x5)^4) + 12/((x1 - x3)^2*(x1 - x5)^2*(x2 - x4)^4*(x3 - x5)^2) + 12/((x1 - x4)^4*(x2 - x3)^2*(x2 - x5)^2*(x3 - x5)^2) + 12/((x1 - x2)^2*(x1 - x3)^2*(x2 - x3)^2*(x4 - x5)^4) + 12/((x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^4*(x4 - x5)^2) + 12/((x1 - x3)^4*(x2 - x4)^2*(x2 - x5)^2*(x4 - x5)^2) + 12/((x1 - x2)^4*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2)"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# BB summand, |Stab|= 12\n",
    "\n",
    "1/((x1-x2)**4*(x3-x4)**2*(x5-x3)**2*(x5-x4)**2)\n",
    "\n",
    "\n",
    "# BB sum over S5 \n",
    "\n",
    "1/((x1 - x5)**4*(x2 - x3)**2*(x2 - x4)**2*(x3 - x4)**2) + 1/((x1 - x5)**4*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**2) + 1/((x1 - x5)**4*(-x2 + x4)**2*(x2 - x3)**2*(-x3 + x4)**2) + 1/((x1 - x5)**4*(-x2 + x3)**2*(x2 - x4)**2*(x3 - x4)**2) + 1/((x1 - x5)**4*(-x2 + x3)**2*(-x2 + x4)**2*(x3 - x4)**2) + 1/((x1 - x5)**4*(-x2 + x3)**2*(-x2 + x4)**2*(-x3 + x4)**2) + 1/((x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**4*(x4 - x5)**2) + 1/((x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**4*(-x4 + x5)**2) + 1/((x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**4*(x4 - x5)**2) + 1/((x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**4*(-x4 + x5)**2) + 1/((x1 - x4)**4*(x2 - x3)**2*(x2 - x5)**2*(x3 - x5)**2) + 1/((x1 - x4)**4*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x5)**2) + 1/((x1 - x4)**4*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x5)**2) + 1/((x1 - x4)**4*(-x2 + x3)**2*(x2 - x5)**2*(x3 - x5)**2) + 1/((x1 - x4)**4*(-x2 + x3)**2*(-x2 + x5)**2*(x3 - x5)**2) + 1/((x1 - x4)**4*(-x2 + x3)**2*(-x2 + x5)**2*(-x3 + x5)**2) + 1/((x1 - x3)**2*(x1 - x5)**2*(x2 - x4)**4*(x3 - x5)**2) + 1/((x1 - x3)**2*(x1 - x5)**2*(x2 - x4)**4*(-x3 + x5)**2) + 1/((x1 - x3)**2*(x1 - x5)**2*(-x2 + x4)**4*(x3 - x5)**2) + 1/((x1 - x3)**2*(x1 - x5)**2*(-x2 + x4)**4*(-x3 + x5)**2) + 1/((x1 - x3)**2*(x1 - x4)**2*(x2 - x5)**4*(x3 - x4)**2) + 1/((x1 - x3)**2*(x1 - x4)**2*(x2 - x5)**4*(-x3 + x4)**2) + 1/((x1 - x3)**2*(x1 - x4)**2*(-x2 + x5)**4*(x3 - x4)**2) + 1/((x1 - x3)**2*(x1 - x4)**2*(-x2 + x5)**4*(-x3 + x4)**2) + 1/((x1 - x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x4 - x5)**2) + 1/((x1 - x3)**4*(x2 - x4)**2*(x2 - x5)**2*(-x4 + x5)**2) + 1/((x1 - x3)**4*(-x2 + x5)**2*(x2 - x4)**2*(-x4 + x5)**2) + 1/((x1 - x3)**4*(-x2 + x4)**2*(x2 - x5)**2*(x4 - x5)**2) + 1/((x1 - x3)**4*(-x2 + x4)**2*(-x2 + x5)**2*(x4 - x5)**2) + 1/((x1 - x3)**4*(-x2 + x4)**2*(-x2 + x5)**2*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x5)**2*(x2 - x5)**2*(x3 - x4)**4) + 1/((x1 - x2)**2*(x1 - x5)**2*(x2 - x5)**2*(-x3 + x4)**4) + 1/((x1 - x2)**2*(x1 - x5)**2*(-x2 + x5)**2*(x3 - x4)**4) + 1/((x1 - x2)**2*(x1 - x5)**2*(-x2 + x5)**2*(-x3 + x4)**4) + 1/((x1 - x2)**2*(x1 - x4)**2*(x2 - x4)**2*(x3 - x5)**4) + 1/((x1 - x2)**2*(x1 - x4)**2*(x2 - x4)**2*(-x3 + x5)**4) + 1/((x1 - x2)**2*(x1 - x4)**2*(-x2 + x4)**2*(x3 - x5)**4) + 1/((x1 - x2)**2*(x1 - x4)**2*(-x2 + x4)**2*(-x3 + x5)**4) + 1/((x1 - x2)**2*(x1 - x3)**2*(x2 - x3)**2*(x4 - x5)**4) + 1/((x1 - x2)**2*(x1 - x3)**2*(x2 - x3)**2*(-x4 + x5)**4) + 1/((x1 - x2)**2*(x1 - x3)**2*(-x2 + x3)**2*(x4 - x5)**4) + 1/((x1 - x2)**2*(x1 - x3)**2*(-x2 + x3)**2*(-x4 + x5)**4) + 1/((x1 - x2)**4*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((x1 - x2)**4*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((x1 - x2)**4*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((x1 - x2)**4*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((x1 - x2)**4*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((x1 - x2)**4*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x4)**2*(x2 - x3)**4*(-x4 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x4)**2*(-x2 + x3)**4*(-x4 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x3)**2*(x2 - x4)**4*(-x3 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x3)**2*(-x2 + x4)**4*(-x3 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x2)**2*(-x2 + x5)**2*(x3 - x4)**4) + 1/((-x1 + x5)**2*(x1 - x2)**2*(-x2 + x5)**2*(-x3 + x4)**4) + 1/((-x1 + x5)**4*(x2 - x3)**2*(x2 - x4)**2*(x3 - x4)**2) + 1/((-x1 + x5)**4*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**2) + 1/((-x1 + x5)**4*(-x2 + x4)**2*(x2 - x3)**2*(-x3 + x4)**2) + 1/((-x1 + x5)**4*(-x2 + x3)**2*(x2 - x4)**2*(x3 - x4)**2) + 1/((-x1 + x5)**4*(-x2 + x3)**2*(-x2 + x4)**2*(x3 - x4)**2) + 1/((-x1 + x5)**4*(-x2 + x3)**2*(-x2 + x4)**2*(-x3 + x4)**2) + 1/((-x1 + x4)**2*(x1 - x5)**2*(x2 - x3)**4*(x4 - x5)**2) + 1/((-x1 + x4)**2*(x1 - x5)**2*(-x2 + x3)**4*(x4 - x5)**2) + 1/((-x1 + x4)**2*(x1 - x3)**2*(x2 - x5)**4*(-x3 + x4)**2) + 1/((-x1 + x4)**2*(x1 - x3)**2*(-x2 + x5)**4*(-x3 + x4)**2) + 1/((-x1 + x4)**2*(x1 - x2)**2*(-x2 + x4)**2*(x3 - x5)**4) + 1/((-x1 + x4)**2*(x1 - x2)**2*(-x2 + x4)**2*(-x3 + x5)**4) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(x2 - x3)**4*(x4 - x5)**2) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(x2 - x3)**4*(-x4 + x5)**2) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**4*(x4 - x5)**2) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**4*(-x4 + x5)**2) + 1/((-x1 + x4)**4*(x2 - x3)**2*(x2 - x5)**2*(x3 - x5)**2) + 1/((-x1 + x4)**4*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x5)**2) + 1/((-x1 + x4)**4*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x5)**2) + 1/((-x1 + x4)**4*(-x2 + x3)**2*(x2 - x5)**2*(x3 - x5)**2) + 1/((-x1 + x4)**4*(-x2 + x3)**2*(-x2 + x5)**2*(x3 - x5)**2) + 1/((-x1 + x4)**4*(-x2 + x3)**2*(-x2 + x5)**2*(-x3 + x5)**2) + 1/((-x1 + x3)**2*(x1 - x5)**2*(x2 - x4)**4*(x3 - x5)**2) + 1/((-x1 + x3)**2*(x1 - x5)**2*(-x2 + x4)**4*(x3 - x5)**2) + 1/((-x1 + x3)**2*(x1 - x4)**2*(x2 - x5)**4*(x3 - x4)**2) + 1/((-x1 + x3)**2*(x1 - x4)**2*(-x2 + x5)**4*(x3 - x4)**2) + 1/((-x1 + x3)**2*(x1 - x2)**2*(-x2 + x3)**2*(x4 - x5)**4) + 1/((-x1 + x3)**2*(x1 - x2)**2*(-x2 + x3)**2*(-x4 + x5)**4) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(x2 - x4)**4*(x3 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(x2 - x4)**4*(-x3 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(-x2 + x4)**4*(x3 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(-x2 + x4)**4*(-x3 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(x2 - x5)**4*(x3 - x4)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(x2 - x5)**4*(-x3 + x4)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x2 + x5)**4*(x3 - x4)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x2 + x5)**4*(-x3 + x4)**2) + 1/((-x1 + x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**4*(x2 - x4)**2*(x2 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**4*(-x2 + x5)**2*(x2 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**4*(-x2 + x4)**2*(x2 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**4*(-x2 + x4)**2*(-x2 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**4*(-x2 + x4)**2*(-x2 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(x1 - x5)**2*(x2 - x5)**2*(x3 - x4)**4) + 1/((-x1 + x2)**2*(x1 - x5)**2*(x2 - x5)**2*(-x3 + x4)**4) + 1/((-x1 + x2)**2*(x1 - x4)**2*(x2 - x4)**2*(x3 - x5)**4) + 1/((-x1 + x2)**2*(x1 - x4)**2*(x2 - x4)**2*(-x3 + x5)**4) + 1/((-x1 + x2)**2*(x1 - x3)**2*(x2 - x3)**2*(x4 - x5)**4) + 1/((-x1 + x2)**2*(x1 - x3)**2*(x2 - x3)**2*(-x4 + x5)**4) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(x2 - x5)**2*(x3 - x4)**4) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(x2 - x5)**2*(-x3 + x4)**4) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(-x2 + x5)**2*(x3 - x4)**4) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(-x2 + x5)**2*(-x3 + x4)**4) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(x2 - x4)**2*(x3 - x5)**4) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(x2 - x4)**2*(-x3 + x5)**4) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x2 + x4)**2*(x3 - x5)**4) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x2 + x4)**2*(-x3 + x5)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(x2 - x3)**2*(x4 - x5)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(x2 - x3)**2*(-x4 + x5)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x2 + x3)**2*(x4 - x5)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x2 + x3)**2*(-x4 + x5)**4) + 1/((-x1 + x2)**4*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**4*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**4*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**4*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**4*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**4*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "e53340b6-dda9-40c5-85e9-39c42d2df7a1",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "12/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^4) + 12/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^4*(x4 - x5)^2) + 12/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^4*(x3 - x5)^2*(x4 - x5)^2) + 12/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^4*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2) + 12/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^4*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2) + 12/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^4*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2) + 12/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^4*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2) + 12/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^4*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2) + 12/((x1 - x2)^2*(x1 - x3)^4*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2) + 12/((x1 - x2)^4*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2)"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# BC summand, |Stab|= 12\n",
    "\n",
    "1/((x1-x2)**2*(x1-x2)**2*(x1-x3)**2*(x1-x4)**2*(x1-x5)**2*(x2-x3)**2*(x2-x4)**2*(x2-x5)**2*(x3-x4)**2*(x3-x5)**2*(x4-x5)**2)\n",
    "\n",
    "\n",
    "# BC sum over S5 \n",
    "1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**4*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**4*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**4*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**4*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**4*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**4*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**4*(x1 - x5)**2*(-x2 + x4)**2*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**4*(x1 - x5)**2*(-x2 + x4)**2*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**4*(x1 - x5)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**4*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**4*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**4*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**4*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**4*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**4*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**4*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**4*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**4*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((x1 - x2)**4*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((x1 - x2)**4*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((x1 - x2)**4*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((x1 - x2)**4*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((x1 - x2)**4*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((x1 - x2)**4*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**4*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**4*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**4*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**4*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**4*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**4*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**4) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**4) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**4) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**4) + 1/((-x1 + x4)**4*(x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(-x2 + x4)**2*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x4)**4*(x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(-x2 + x4)**2*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x4)**4*(x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x4)**4*(x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x4)**4*(x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x4)**4*(x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**2*(x3 - x4)**2*(x3 - x5)**4*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**2*(-x3 + x5)**4*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x3 - x4)**2*(x3 - x5)**4*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x5)**4*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(x1 - x2)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**2*(x3 - x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(x1 - x2)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**2*(-x3 + x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(x1 - x2)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x3 - x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(x1 - x2)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x3 - x4)**2*(x3 - x5)**4*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x3 - x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x5)**4*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**4) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**4) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**4*(x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**4*(x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**4*(x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**4*(x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**4*(x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**4*(x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(x1 - x3)**2*(x1 - x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**4*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(x1 - x3)**2*(x1 - x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**4*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(x1 - x3)**2*(x1 - x4)**2*(-x2 + x5)**4*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(x1 - x3)**2*(x1 - x4)**2*(-x2 + x5)**4*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(x1 - x3)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**4*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(x1 - x3)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**4*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(x1 - x3)**2*(x1 - x5)**2*(-x2 + x4)**4*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(x1 - x3)**2*(x1 - x5)**2*(-x2 + x4)**4*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x3)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**4*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x3)**2*(x2 - x3)**2*(x2 - x4)**4*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x3)**2*(-x2 + x5)**4*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**4) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**4) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x3)**2*(-x2 + x4)**4*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**2*(x1 - x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**4*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**2*(x1 - x4)**2*(x2 - x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**2*(x1 - x4)**2*(-x2 + x5)**4*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**2*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**2*(x3 - x4)**2*(x3 - x5)**4*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**2*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**2*(-x3 + x5)**4*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**2*(x1 - x4)**2*(-x2 + x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**4*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(x1 - x5)**2*(x2 - x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(x1 - x5)**2*(-x2 + x4)**4*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**2*(x3 - x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**2*(-x3 + x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(x1 - x5)**2*(-x2 + x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**4*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**4*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x2 - x3)**2*(x2 - x4)**4*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x2 - x3)**2*(x2 - x4)**4*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x2 - x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x2 - x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x5)**4*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x5)**4*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x4)**4*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x4)**4*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**2*(x3 - x4)**2*(x3 - x5)**4*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**2*(-x3 + x5)**4*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**2*(x3 - x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**2*(-x3 + x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x3 - x4)**2*(x3 - x5)**4*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x3 - x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x5)**4*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**4*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**4*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**4*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**4*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**4*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**4*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "1442becb-b7c8-4691-809c-9238b7830e96",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "4/((x1 - x2)^2*(x1 - x3)^2*(x2 - x3)^4) + 4/((x1 - x2)^2*(x1 - x3)^4*(x2 - x3)^2) + 4/((x1 - x2)^4*(x1 - x3)^2*(x2 - x3)^2) + 4/((x1 - x2)^2*(x1 - x4)^2*(x2 - x4)^4) + 4/((x1 - x2)^2*(x1 - x4)^4*(x2 - x4)^2) + 4/((x1 - x2)^4*(x1 - x4)^2*(x2 - x4)^2) + 4/((x1 - x2)^2*(x1 - x5)^2*(x2 - x5)^4) + 4/((x1 - x2)^2*(x1 - x5)^4*(x2 - x5)^2) + 4/((x1 - x2)^4*(x1 - x5)^2*(x2 - x5)^2) + 4/((x1 - x3)^2*(x1 - x4)^2*(x3 - x4)^4) + 4/((x2 - x3)^2*(x2 - x4)^2*(x3 - x4)^4) + 4/((x1 - x3)^2*(x1 - x4)^4*(x3 - x4)^2) + 4/((x1 - x3)^4*(x1 - x4)^2*(x3 - x4)^2) + 4/((x2 - x3)^2*(x2 - x4)^4*(x3 - x4)^2) + 4/((x2 - x3)^4*(x2 - x4)^2*(x3 - x4)^2) + 4/((x1 - x3)^2*(x1 - x5)^2*(x3 - x5)^4) + 4/((x2 - x3)^2*(x2 - x5)^2*(x3 - x5)^4) + 4/((x1 - x3)^2*(x1 - x5)^4*(x3 - x5)^2) + 4/((x1 - x3)^4*(x1 - x5)^2*(x3 - x5)^2) + 4/((x2 - x3)^2*(x2 - x5)^4*(x3 - x5)^2) + 4/((x2 - x3)^4*(x2 - x5)^2*(x3 - x5)^2) + 4/((x1 - x4)^2*(x1 - x5)^2*(x4 - x5)^4) + 4/((x2 - x4)^2*(x2 - x5)^2*(x4 - x5)^4) + 4/((x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^4) + 4/((x1 - x4)^2*(x1 - x5)^4*(x4 - x5)^2) + 4/((x1 - x4)^4*(x1 - x5)^2*(x4 - x5)^2) + 4/((x2 - x4)^2*(x2 - x5)^4*(x4 - x5)^2) + 4/((x2 - x4)^4*(x2 - x5)^2*(x4 - x5)^2) + 4/((x3 - x4)^2*(x3 - x5)^4*(x4 - x5)^2) + 4/((x3 - x4)^4*(x3 - x5)^2*(x4 - x5)^2)"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# BD summand, |Stab|= 4\n",
    "\n",
    "1/((x1-x2)**4*(x3-x1)**2*(x3-x2)**2)\n",
    "\n",
    "\n",
    "# BD sum over S5 \n",
    "\n",
    "2/((x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**4) + 2/((x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**4) + 2/((-x3 + x5)**2*(x3 - x4)**4*(-x4 + x5)**2) + 2/((-x3 + x4)**2*(x3 - x5)**4*(x4 - x5)**2) + 2/((-x3 + x4)**2*(-x3 + x5)**4*(x4 - x5)**2) + 2/((-x3 + x4)**4*(-x3 + x5)**2*(-x4 + x5)**2) + 2/((x2 - x4)**2*(x2 - x5)**2*(x4 - x5)**4) + 2/((x2 - x4)**2*(x2 - x5)**2*(-x4 + x5)**4) + 2/((x2 - x3)**2*(x2 - x5)**2*(x3 - x5)**4) + 2/((x2 - x3)**2*(x2 - x5)**2*(-x3 + x5)**4) + 2/((x2 - x3)**2*(x2 - x4)**2*(x3 - x4)**4) + 2/((x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**4) + 2/((-x2 + x5)**2*(x2 - x4)**4*(-x4 + x5)**2) + 2/((-x2 + x5)**2*(x2 - x3)**4*(-x3 + x5)**2) + 2/((-x2 + x4)**2*(x2 - x5)**4*(x4 - x5)**2) + 2/((-x2 + x4)**2*(x2 - x3)**4*(-x3 + x4)**2) + 2/((-x2 + x4)**2*(-x2 + x5)**4*(x4 - x5)**2) + 2/((-x2 + x4)**4*(-x2 + x5)**2*(-x4 + x5)**2) + 2/((-x2 + x3)**2*(x2 - x5)**4*(x3 - x5)**2) + 2/((-x2 + x3)**2*(x2 - x4)**4*(x3 - x4)**2) + 2/((-x2 + x3)**2*(-x2 + x5)**4*(x3 - x5)**2) + 2/((-x2 + x3)**2*(-x2 + x4)**4*(x3 - x4)**2) + 2/((-x2 + x3)**4*(-x2 + x5)**2*(-x3 + x5)**2) + 2/((-x2 + x3)**4*(-x2 + x4)**2*(-x3 + x4)**2) + 2/((x1 - x4)**2*(x1 - x5)**2*(x4 - x5)**4) + 2/((x1 - x4)**2*(x1 - x5)**2*(-x4 + x5)**4) + 2/((x1 - x3)**2*(x1 - x5)**2*(x3 - x5)**4) + 2/((x1 - x3)**2*(x1 - x5)**2*(-x3 + x5)**4) + 2/((x1 - x3)**2*(x1 - x4)**2*(x3 - x4)**4) + 2/((x1 - x3)**2*(x1 - x4)**2*(-x3 + x4)**4) + 2/((x1 - x2)**2*(x1 - x5)**2*(x2 - x5)**4) + 2/((x1 - x2)**2*(x1 - x5)**2*(-x2 + x5)**4) + 2/((x1 - x2)**2*(x1 - x4)**2*(x2 - x4)**4) + 2/((x1 - x2)**2*(x1 - x4)**2*(-x2 + x4)**4) + 2/((x1 - x2)**2*(x1 - x3)**2*(x2 - x3)**4) + 2/((x1 - x2)**2*(x1 - x3)**2*(-x2 + x3)**4) + 2/((-x1 + x5)**2*(x1 - x4)**4*(-x4 + x5)**2) + 2/((-x1 + x5)**2*(x1 - x3)**4*(-x3 + x5)**2) + 2/((-x1 + x5)**2*(x1 - x2)**4*(-x2 + x5)**2) + 2/((-x1 + x4)**2*(x1 - x5)**4*(x4 - x5)**2) + 2/((-x1 + x4)**2*(x1 - x3)**4*(-x3 + x4)**2) + 2/((-x1 + x4)**2*(x1 - x2)**4*(-x2 + x4)**2) + 2/((-x1 + x4)**2*(-x1 + x5)**4*(x4 - x5)**2) + 2/((-x1 + x4)**4*(-x1 + x5)**2*(-x4 + x5)**2) + 2/((-x1 + x3)**2*(x1 - x5)**4*(x3 - x5)**2) + 2/((-x1 + x3)**2*(x1 - x4)**4*(x3 - x4)**2) + 2/((-x1 + x3)**2*(x1 - x2)**4*(-x2 + x3)**2) + 2/((-x1 + x3)**2*(-x1 + x5)**4*(x3 - x5)**2) + 2/((-x1 + x3)**2*(-x1 + x4)**4*(x3 - x4)**2) + 2/((-x1 + x3)**4*(-x1 + x5)**2*(-x3 + x5)**2) + 2/((-x1 + x3)**4*(-x1 + x4)**2*(-x3 + x4)**2) + 2/((-x1 + x2)**2*(x1 - x5)**4*(x2 - x5)**2) + 2/((-x1 + x2)**2*(x1 - x4)**4*(x2 - x4)**2) + 2/((-x1 + x2)**2*(x1 - x3)**4*(x2 - x3)**2) + 2/((-x1 + x2)**2*(-x1 + x5)**4*(x2 - x5)**2) + 2/((-x1 + x2)**2*(-x1 + x4)**4*(x2 - x4)**2) + 2/((-x1 + x2)**2*(-x1 + x3)**4*(x2 - x3)**2) + 2/((-x1 + x2)**4*(-x1 + x5)**2*(-x2 + x5)**2) + 2/((-x1 + x2)**4*(-x1 + x4)**2*(-x2 + x4)**2) + 2/((-x1 + x2)**4*(-x1 + x3)**2*(-x2 + x3)**2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "f3cf8f00-a363-43f1-9879-6687ad6dfedc",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "4/((x1 - x5)^2*(x2 - x3)^4*(x2 - x4)^4*(x3 - x4)^6) + 4/((x1 - x3)^4*(x1 - x4)^4*(x2 - x5)^2*(x3 - x4)^6) + 4/((x1 - x5)^2*(x2 - x3)^4*(x2 - x4)^6*(x3 - x4)^4) + 4/((x1 - x5)^2*(x2 - x3)^6*(x2 - x4)^4*(x3 - x4)^4) + 4/((x1 - x3)^4*(x1 - x4)^6*(x2 - x5)^2*(x3 - x4)^4) + 4/((x1 - x3)^6*(x1 - x4)^4*(x2 - x5)^2*(x3 - x4)^4) + 4/((x1 - x2)^4*(x1 - x5)^4*(x2 - x5)^6*(x3 - x4)^2) + 4/((x1 - x2)^4*(x1 - x5)^6*(x2 - x5)^4*(x3 - x4)^2) + 4/((x1 - x2)^6*(x1 - x5)^4*(x2 - x5)^4*(x3 - x4)^2) + 4/((x1 - x3)^4*(x1 - x5)^4*(x2 - x4)^2*(x3 - x5)^6) + 4/((x1 - x4)^2*(x2 - x3)^4*(x2 - x5)^4*(x3 - x5)^6) + 4/((x1 - x3)^4*(x1 - x5)^6*(x2 - x4)^2*(x3 - x5)^4) + 4/((x1 - x3)^6*(x1 - x5)^4*(x2 - x4)^2*(x3 - x5)^4) + 4/((x1 - x4)^2*(x2 - x3)^4*(x2 - x5)^6*(x3 - x5)^4) + 4/((x1 - x4)^2*(x2 - x3)^6*(x2 - x5)^4*(x3 - x5)^4) + 4/((x1 - x2)^4*(x1 - x4)^4*(x2 - x4)^6*(x3 - x5)^2) + 4/((x1 - x2)^4*(x1 - x4)^6*(x2 - x4)^4*(x3 - x5)^2) + 4/((x1 - x2)^6*(x1 - x4)^4*(x2 - x4)^4*(x3 - x5)^2) + 4/((x1 - x4)^4*(x1 - x5)^4*(x2 - x3)^2*(x4 - x5)^6) + 4/((x1 - x3)^2*(x2 - x4)^4*(x2 - x5)^4*(x4 - x5)^6) + 4/((x1 - x2)^2*(x3 - x4)^4*(x3 - x5)^4*(x4 - x5)^6) + 4/((x1 - x4)^4*(x1 - x5)^6*(x2 - x3)^2*(x4 - x5)^4) + 4/((x1 - x4)^6*(x1 - x5)^4*(x2 - x3)^2*(x4 - x5)^4) + 4/((x1 - x3)^2*(x2 - x4)^4*(x2 - x5)^6*(x4 - x5)^4) + 4/((x1 - x3)^2*(x2 - x4)^6*(x2 - x5)^4*(x4 - x5)^4) + 4/((x1 - x2)^2*(x3 - x4)^4*(x3 - x5)^6*(x4 - x5)^4) + 4/((x1 - x2)^2*(x3 - x4)^6*(x3 - x5)^4*(x4 - x5)^4) + 4/((x1 - x2)^4*(x1 - x3)^4*(x2 - x3)^6*(x4 - x5)^2) + 4/((x1 - x2)^4*(x1 - x3)^6*(x2 - x3)^4*(x4 - x5)^2) + 4/((x1 - x2)^6*(x1 - x3)^4*(x2 - x3)^4*(x4 - x5)^2)"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# BDA summand, |Stab|= 4\n",
    "\n",
    "1/((x1-x2)**6*(x3-x1)**4*(x3-x2)**4*(x4-x5)**2)\n",
    "\n",
    "\n",
    "# BDA sum over S5 \n",
    "\n",
    "1/((x1 - x5)**2*(x2 - x3)**4*(x2 - x4)**4*(x3 - x4)**6) + 1/((x1 - x5)**2*(x2 - x3)**4*(x2 - x4)**4*(-x3 + x4)**6) + 1/((x1 - x5)**2*(-x2 + x4)**4*(x2 - x3)**6*(-x3 + x4)**4) + 1/((x1 - x5)**2*(-x2 + x3)**4*(x2 - x4)**6*(x3 - x4)**4) + 1/((x1 - x5)**2*(-x2 + x3)**4*(-x2 + x4)**6*(x3 - x4)**4) + 1/((x1 - x5)**2*(-x2 + x3)**6*(-x2 + x4)**4*(-x3 + x4)**4) + 1/((x1 - x4)**2*(x2 - x3)**4*(x2 - x5)**4*(x3 - x5)**6) + 1/((x1 - x4)**2*(x2 - x3)**4*(x2 - x5)**4*(-x3 + x5)**6) + 1/((x1 - x4)**2*(-x2 + x5)**4*(x2 - x3)**6*(-x3 + x5)**4) + 1/((x1 - x4)**2*(-x2 + x3)**4*(x2 - x5)**6*(x3 - x5)**4) + 1/((x1 - x4)**2*(-x2 + x3)**4*(-x2 + x5)**6*(x3 - x5)**4) + 1/((x1 - x4)**2*(-x2 + x3)**6*(-x2 + x5)**4*(-x3 + x5)**4) + 1/((x1 - x4)**4*(x1 - x5)**4*(x2 - x3)**2*(x4 - x5)**6) + 1/((x1 - x4)**4*(x1 - x5)**4*(x2 - x3)**2*(-x4 + x5)**6) + 1/((x1 - x4)**4*(x1 - x5)**4*(-x2 + x3)**2*(x4 - x5)**6) + 1/((x1 - x4)**4*(x1 - x5)**4*(-x2 + x3)**2*(-x4 + x5)**6) + 1/((x1 - x3)**2*(x2 - x4)**4*(x2 - x5)**4*(x4 - x5)**6) + 1/((x1 - x3)**2*(x2 - x4)**4*(x2 - x5)**4*(-x4 + x5)**6) + 1/((x1 - x3)**2*(-x2 + x5)**4*(x2 - x4)**6*(-x4 + x5)**4) + 1/((x1 - x3)**2*(-x2 + x4)**4*(x2 - x5)**6*(x4 - x5)**4) + 1/((x1 - x3)**2*(-x2 + x4)**4*(-x2 + x5)**6*(x4 - x5)**4) + 1/((x1 - x3)**2*(-x2 + x4)**6*(-x2 + x5)**4*(-x4 + x5)**4) + 1/((x1 - x3)**4*(x1 - x5)**4*(x2 - x4)**2*(x3 - x5)**6) + 1/((x1 - x3)**4*(x1 - x5)**4*(x2 - x4)**2*(-x3 + x5)**6) + 1/((x1 - x3)**4*(x1 - x5)**4*(-x2 + x4)**2*(x3 - x5)**6) + 1/((x1 - x3)**4*(x1 - x5)**4*(-x2 + x4)**2*(-x3 + x5)**6) + 1/((x1 - x3)**4*(x1 - x4)**4*(x2 - x5)**2*(x3 - x4)**6) + 1/((x1 - x3)**4*(x1 - x4)**4*(x2 - x5)**2*(-x3 + x4)**6) + 1/((x1 - x3)**4*(x1 - x4)**4*(-x2 + x5)**2*(x3 - x4)**6) + 1/((x1 - x3)**4*(x1 - x4)**4*(-x2 + x5)**2*(-x3 + x4)**6) + 1/((x1 - x2)**2*(x3 - x4)**4*(x3 - x5)**4*(x4 - x5)**6) + 1/((x1 - x2)**2*(x3 - x4)**4*(x3 - x5)**4*(-x4 + x5)**6) + 1/((x1 - x2)**2*(-x3 + x5)**4*(x3 - x4)**6*(-x4 + x5)**4) + 1/((x1 - x2)**2*(-x3 + x4)**4*(x3 - x5)**6*(x4 - x5)**4) + 1/((x1 - x2)**2*(-x3 + x4)**4*(-x3 + x5)**6*(x4 - x5)**4) + 1/((x1 - x2)**2*(-x3 + x4)**6*(-x3 + x5)**4*(-x4 + x5)**4) + 1/((x1 - x2)**4*(x1 - x5)**4*(x2 - x5)**6*(x3 - x4)**2) + 1/((x1 - x2)**4*(x1 - x5)**4*(x2 - x5)**6*(-x3 + x4)**2) + 1/((x1 - x2)**4*(x1 - x5)**4*(-x2 + x5)**6*(x3 - x4)**2) + 1/((x1 - x2)**4*(x1 - x5)**4*(-x2 + x5)**6*(-x3 + x4)**2) + 1/((x1 - x2)**4*(x1 - x4)**4*(x2 - x4)**6*(x3 - x5)**2) + 1/((x1 - x2)**4*(x1 - x4)**4*(x2 - x4)**6*(-x3 + x5)**2) + 1/((x1 - x2)**4*(x1 - x4)**4*(-x2 + x4)**6*(x3 - x5)**2) + 1/((x1 - x2)**4*(x1 - x4)**4*(-x2 + x4)**6*(-x3 + x5)**2) + 1/((x1 - x2)**4*(x1 - x3)**4*(x2 - x3)**6*(x4 - x5)**2) + 1/((x1 - x2)**4*(x1 - x3)**4*(x2 - x3)**6*(-x4 + x5)**2) + 1/((x1 - x2)**4*(x1 - x3)**4*(-x2 + x3)**6*(x4 - x5)**2) + 1/((x1 - x2)**4*(x1 - x3)**4*(-x2 + x3)**6*(-x4 + x5)**2) + 1/((-x1 + x5)**2*(x2 - x3)**4*(x2 - x4)**4*(x3 - x4)**6) + 1/((-x1 + x5)**2*(x2 - x3)**4*(x2 - x4)**4*(-x3 + x4)**6) + 1/((-x1 + x5)**2*(-x2 + x4)**4*(x2 - x3)**6*(-x3 + x4)**4) + 1/((-x1 + x5)**2*(-x2 + x3)**4*(x2 - x4)**6*(x3 - x4)**4) + 1/((-x1 + x5)**2*(-x2 + x3)**4*(-x2 + x4)**6*(x3 - x4)**4) + 1/((-x1 + x5)**2*(-x2 + x3)**6*(-x2 + x4)**4*(-x3 + x4)**4) + 1/((-x1 + x5)**4*(x1 - x4)**6*(x2 - x3)**2*(-x4 + x5)**4) + 1/((-x1 + x5)**4*(x1 - x4)**6*(-x2 + x3)**2*(-x4 + x5)**4) + 1/((-x1 + x5)**4*(x1 - x3)**6*(x2 - x4)**2*(-x3 + x5)**4) + 1/((-x1 + x5)**4*(x1 - x3)**6*(-x2 + x4)**2*(-x3 + x5)**4) + 1/((-x1 + x5)**4*(x1 - x2)**6*(-x2 + x5)**4*(x3 - x4)**2) + 1/((-x1 + x5)**4*(x1 - x2)**6*(-x2 + x5)**4*(-x3 + x4)**2) + 1/((-x1 + x4)**2*(x2 - x3)**4*(x2 - x5)**4*(x3 - x5)**6) + 1/((-x1 + x4)**2*(x2 - x3)**4*(x2 - x5)**4*(-x3 + x5)**6) + 1/((-x1 + x4)**2*(-x2 + x5)**4*(x2 - x3)**6*(-x3 + x5)**4) + 1/((-x1 + x4)**2*(-x2 + x3)**4*(x2 - x5)**6*(x3 - x5)**4) + 1/((-x1 + x4)**2*(-x2 + x3)**4*(-x2 + x5)**6*(x3 - x5)**4) + 1/((-x1 + x4)**2*(-x2 + x3)**6*(-x2 + x5)**4*(-x3 + x5)**4) + 1/((-x1 + x4)**4*(x1 - x5)**6*(x2 - x3)**2*(x4 - x5)**4) + 1/((-x1 + x4)**4*(x1 - x5)**6*(-x2 + x3)**2*(x4 - x5)**4) + 1/((-x1 + x4)**4*(x1 - x3)**6*(x2 - x5)**2*(-x3 + x4)**4) + 1/((-x1 + x4)**4*(x1 - x3)**6*(-x2 + x5)**2*(-x3 + x4)**4) + 1/((-x1 + x4)**4*(x1 - x2)**6*(-x2 + x4)**4*(x3 - x5)**2) + 1/((-x1 + x4)**4*(x1 - x2)**6*(-x2 + x4)**4*(-x3 + x5)**2) + 1/((-x1 + x4)**4*(-x1 + x5)**6*(x2 - x3)**2*(x4 - x5)**4) + 1/((-x1 + x4)**4*(-x1 + x5)**6*(-x2 + x3)**2*(x4 - x5)**4) + 1/((-x1 + x4)**6*(-x1 + x5)**4*(x2 - x3)**2*(-x4 + x5)**4) + 1/((-x1 + x4)**6*(-x1 + x5)**4*(-x2 + x3)**2*(-x4 + x5)**4) + 1/((-x1 + x3)**2*(x2 - x4)**4*(x2 - x5)**4*(x4 - x5)**6) + 1/((-x1 + x3)**2*(x2 - x4)**4*(x2 - x5)**4*(-x4 + x5)**6) + 1/((-x1 + x3)**2*(-x2 + x5)**4*(x2 - x4)**6*(-x4 + x5)**4) + 1/((-x1 + x3)**2*(-x2 + x4)**4*(x2 - x5)**6*(x4 - x5)**4) + 1/((-x1 + x3)**2*(-x2 + x4)**4*(-x2 + x5)**6*(x4 - x5)**4) + 1/((-x1 + x3)**2*(-x2 + x4)**6*(-x2 + x5)**4*(-x4 + x5)**4) + 1/((-x1 + x3)**4*(x1 - x5)**6*(x2 - x4)**2*(x3 - x5)**4) + 1/((-x1 + x3)**4*(x1 - x5)**6*(-x2 + x4)**2*(x3 - x5)**4) + 1/((-x1 + x3)**4*(x1 - x4)**6*(x2 - x5)**2*(x3 - x4)**4) + 1/((-x1 + x3)**4*(x1 - x4)**6*(-x2 + x5)**2*(x3 - x4)**4) + 1/((-x1 + x3)**4*(x1 - x2)**6*(-x2 + x3)**4*(x4 - x5)**2) + 1/((-x1 + x3)**4*(x1 - x2)**6*(-x2 + x3)**4*(-x4 + x5)**2) + 1/((-x1 + x3)**4*(-x1 + x5)**6*(x2 - x4)**2*(x3 - x5)**4) + 1/((-x1 + x3)**4*(-x1 + x5)**6*(-x2 + x4)**2*(x3 - x5)**4) + 1/((-x1 + x3)**4*(-x1 + x4)**6*(x2 - x5)**2*(x3 - x4)**4) + 1/((-x1 + x3)**4*(-x1 + x4)**6*(-x2 + x5)**2*(x3 - x4)**4) + 1/((-x1 + x3)**6*(-x1 + x5)**4*(x2 - x4)**2*(-x3 + x5)**4) + 1/((-x1 + x3)**6*(-x1 + x5)**4*(-x2 + x4)**2*(-x3 + x5)**4) + 1/((-x1 + x3)**6*(-x1 + x4)**4*(x2 - x5)**2*(-x3 + x4)**4) + 1/((-x1 + x3)**6*(-x1 + x4)**4*(-x2 + x5)**2*(-x3 + x4)**4) + 1/((-x1 + x2)**2*(x3 - x4)**4*(x3 - x5)**4*(x4 - x5)**6) + 1/((-x1 + x2)**2*(x3 - x4)**4*(x3 - x5)**4*(-x4 + x5)**6) + 1/((-x1 + x2)**2*(-x3 + x5)**4*(x3 - x4)**6*(-x4 + x5)**4) + 1/((-x1 + x2)**2*(-x3 + x4)**4*(x3 - x5)**6*(x4 - x5)**4) + 1/((-x1 + x2)**2*(-x3 + x4)**4*(-x3 + x5)**6*(x4 - x5)**4) + 1/((-x1 + x2)**2*(-x3 + x4)**6*(-x3 + x5)**4*(-x4 + x5)**4) + 1/((-x1 + x2)**4*(x1 - x5)**6*(x2 - x5)**4*(x3 - x4)**2) + 1/((-x1 + x2)**4*(x1 - x5)**6*(x2 - x5)**4*(-x3 + x4)**2) + 1/((-x1 + x2)**4*(x1 - x4)**6*(x2 - x4)**4*(x3 - x5)**2) + 1/((-x1 + x2)**4*(x1 - x4)**6*(x2 - x4)**4*(-x3 + x5)**2) + 1/((-x1 + x2)**4*(x1 - x3)**6*(x2 - x3)**4*(x4 - x5)**2) + 1/((-x1 + x2)**4*(x1 - x3)**6*(x2 - x3)**4*(-x4 + x5)**2) + 1/((-x1 + x2)**4*(-x1 + x5)**6*(x2 - x5)**4*(x3 - x4)**2) + 1/((-x1 + x2)**4*(-x1 + x5)**6*(x2 - x5)**4*(-x3 + x4)**2) + 1/((-x1 + x2)**4*(-x1 + x4)**6*(x2 - x4)**4*(x3 - x5)**2) + 1/((-x1 + x2)**4*(-x1 + x4)**6*(x2 - x4)**4*(-x3 + x5)**2) + 1/((-x1 + x2)**4*(-x1 + x3)**6*(x2 - x3)**4*(x4 - x5)**2) + 1/((-x1 + x2)**4*(-x1 + x3)**6*(x2 - x3)**4*(-x4 + x5)**2) + 1/((-x1 + x2)**6*(-x1 + x5)**4*(-x2 + x5)**4*(x3 - x4)**2) + 1/((-x1 + x2)**6*(-x1 + x5)**4*(-x2 + x5)**4*(-x3 + x4)**2) + 1/((-x1 + x2)**6*(-x1 + x4)**4*(-x2 + x4)**4*(x3 - x5)**2) + 1/((-x1 + x2)**6*(-x1 + x4)**4*(-x2 + x4)**4*(-x3 + x5)**2) + 1/((-x1 + x2)**6*(-x1 + x3)**4*(-x2 + x3)**4*(x4 - x5)**2) + 1/((-x1 + x2)**6*(-x1 + x3)**4*(-x2 + x3)**4*(-x4 + x5)**2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "499d6b8a-177c-436b-aa13-a224b0064bf5",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x2 - x3)^4*(x2 - x4)^4*(x3 - x4)^6) + 2/((x1 - x2)^2*(x1 - x3)^4*(x1 - x4)^4*(x2 - x3)^2*(x2 - x4)^2*(x3 - x4)^6) + 2/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x2 - x3)^4*(x2 - x4)^6*(x3 - x4)^4) + 2/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x2 - x3)^6*(x2 - x4)^4*(x3 - x4)^4) + 2/((x1 - x2)^2*(x1 - x3)^4*(x1 - x4)^6*(x2 - x3)^2*(x2 - x4)^2*(x3 - x4)^4) + 2/((x1 - x2)^2*(x1 - x3)^6*(x1 - x4)^4*(x2 - x3)^2*(x2 - x4)^2*(x3 - x4)^4) + 2/((x1 - x2)^4*(x1 - x3)^2*(x1 - x4)^4*(x2 - x3)^2*(x2 - x4)^6*(x3 - x4)^2) + 2/((x1 - x2)^4*(x1 - x3)^2*(x1 - x4)^6*(x2 - x3)^2*(x2 - x4)^4*(x3 - x4)^2) + 2/((x1 - x2)^6*(x1 - x3)^2*(x1 - x4)^4*(x2 - x3)^2*(x2 - x4)^4*(x3 - x4)^2) + 2/((x1 - x2)^4*(x1 - x3)^4*(x1 - x4)^2*(x2 - x3)^6*(x2 - x4)^2*(x3 - x4)^2) + 2/((x1 - x2)^4*(x1 - x3)^6*(x1 - x4)^2*(x2 - x3)^4*(x2 - x4)^2*(x3 - x4)^2) + 2/((x1 - x2)^6*(x1 - x3)^4*(x1 - x4)^2*(x2 - x3)^4*(x2 - x4)^2*(x3 - x4)^2) + 2/((x1 - x2)^2*(x1 - x3)^2*(x1 - x5)^2*(x2 - x3)^4*(x2 - x5)^4*(x3 - x5)^6) + 2/((x1 - x2)^2*(x1 - x3)^4*(x1 - x5)^4*(x2 - x3)^2*(x2 - x5)^2*(x3 - x5)^6) + 2/((x1 - x2)^2*(x1 - x3)^2*(x1 - x5)^2*(x2 - x3)^4*(x2 - x5)^6*(x3 - x5)^4) + 2/((x1 - x2)^2*(x1 - x3)^2*(x1 - x5)^2*(x2 - x3)^6*(x2 - x5)^4*(x3 - x5)^4) + 2/((x1 - x2)^2*(x1 - x3)^4*(x1 - x5)^6*(x2 - x3)^2*(x2 - x5)^2*(x3 - x5)^4) + 2/((x1 - x2)^2*(x1 - x3)^6*(x1 - x5)^4*(x2 - x3)^2*(x2 - x5)^2*(x3 - x5)^4) + 2/((x1 - x2)^4*(x1 - x3)^2*(x1 - x5)^4*(x2 - x3)^2*(x2 - x5)^6*(x3 - x5)^2) + 2/((x1 - x2)^4*(x1 - x3)^2*(x1 - x5)^6*(x2 - x3)^2*(x2 - x5)^4*(x3 - x5)^2) + 2/((x1 - x2)^6*(x1 - x3)^2*(x1 - x5)^4*(x2 - x3)^2*(x2 - x5)^4*(x3 - x5)^2) + 2/((x1 - x2)^4*(x1 - x3)^4*(x1 - x5)^2*(x2 - x3)^6*(x2 - x5)^2*(x3 - x5)^2) + 2/((x1 - x2)^4*(x1 - x3)^6*(x1 - x5)^2*(x2 - x3)^4*(x2 - x5)^2*(x3 - x5)^2) + 2/((x1 - x2)^6*(x1 - x3)^4*(x1 - x5)^2*(x2 - x3)^4*(x2 - x5)^2*(x3 - x5)^2) + 2/((x1 - x2)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x4)^4*(x2 - x5)^4*(x4 - x5)^6) + 2/((x1 - x2)^2*(x1 - x4)^4*(x1 - x5)^4*(x2 - x4)^2*(x2 - x5)^2*(x4 - x5)^6) + 2/((x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x3 - x4)^4*(x3 - x5)^4*(x4 - x5)^6) + 2/((x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^4*(x3 - x5)^4*(x4 - x5)^6) + 2/((x1 - x3)^2*(x1 - x4)^4*(x1 - x5)^4*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^6) + 2/((x2 - x3)^2*(x2 - x4)^4*(x2 - x5)^4*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^6) + 2/((x1 - x2)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x4)^4*(x2 - x5)^6*(x4 - x5)^4) + 2/((x1 - x2)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x4)^6*(x2 - x5)^4*(x4 - x5)^4) + 2/((x1 - x2)^2*(x1 - x4)^4*(x1 - x5)^6*(x2 - x4)^2*(x2 - x5)^2*(x4 - x5)^4) + 2/((x1 - x2)^2*(x1 - x4)^6*(x1 - x5)^4*(x2 - x4)^2*(x2 - x5)^2*(x4 - x5)^4) + 2/((x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x3 - x4)^4*(x3 - x5)^6*(x4 - x5)^4) + 2/((x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^4*(x3 - x5)^6*(x4 - x5)^4) + 2/((x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x3 - x4)^6*(x3 - x5)^4*(x4 - x5)^4) + 2/((x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^6*(x3 - x5)^4*(x4 - x5)^4) + 2/((x1 - x3)^2*(x1 - x4)^4*(x1 - x5)^6*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^4) + 2/((x1 - x3)^2*(x1 - x4)^6*(x1 - x5)^4*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^4) + 2/((x2 - x3)^2*(x2 - x4)^4*(x2 - x5)^6*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^4) + 2/((x2 - x3)^2*(x2 - x4)^6*(x2 - x5)^4*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^4) + 2/((x1 - x2)^4*(x1 - x4)^2*(x1 - x5)^4*(x2 - x4)^2*(x2 - x5)^6*(x4 - x5)^2) + 2/((x1 - x2)^4*(x1 - x4)^2*(x1 - x5)^6*(x2 - x4)^2*(x2 - x5)^4*(x4 - x5)^2) + 2/((x1 - x2)^6*(x1 - x4)^2*(x1 - x5)^4*(x2 - x4)^2*(x2 - x5)^4*(x4 - x5)^2) + 2/((x1 - x2)^4*(x1 - x4)^4*(x1 - x5)^2*(x2 - x4)^6*(x2 - x5)^2*(x4 - x5)^2) + 2/((x1 - x2)^4*(x1 - x4)^6*(x1 - x5)^2*(x2 - x4)^4*(x2 - x5)^2*(x4 - x5)^2) + 2/((x1 - x2)^6*(x1 - x4)^4*(x1 - x5)^2*(x2 - x4)^4*(x2 - x5)^2*(x4 - x5)^2) + 2/((x1 - x3)^4*(x1 - x4)^2*(x1 - x5)^4*(x3 - x4)^2*(x3 - x5)^6*(x4 - x5)^2) + 2/((x2 - x3)^4*(x2 - x4)^2*(x2 - x5)^4*(x3 - x4)^2*(x3 - x5)^6*(x4 - x5)^2) + 2/((x1 - x3)^4*(x1 - x4)^2*(x1 - x5)^6*(x3 - x4)^2*(x3 - x5)^4*(x4 - x5)^2) + 2/((x1 - x3)^6*(x1 - x4)^2*(x1 - x5)^4*(x3 - x4)^2*(x3 - x5)^4*(x4 - x5)^2) + 2/((x2 - x3)^4*(x2 - x4)^2*(x2 - x5)^6*(x3 - x4)^2*(x3 - x5)^4*(x4 - x5)^2) + 2/((x2 - x3)^6*(x2 - x4)^2*(x2 - x5)^4*(x3 - x4)^2*(x3 - x5)^4*(x4 - x5)^2) + 2/((x1 - x3)^4*(x1 - x4)^4*(x1 - x5)^2*(x3 - x4)^6*(x3 - x5)^2*(x4 - x5)^2) + 2/((x2 - x3)^4*(x2 - x4)^4*(x2 - x5)^2*(x3 - x4)^6*(x3 - x5)^2*(x4 - x5)^2) + 2/((x1 - x3)^4*(x1 - x4)^6*(x1 - x5)^2*(x3 - x4)^4*(x3 - x5)^2*(x4 - x5)^2) + 2/((x1 - x3)^6*(x1 - x4)^4*(x1 - x5)^2*(x3 - x4)^4*(x3 - x5)^2*(x4 - x5)^2) + 2/((x2 - x3)^4*(x2 - x4)^6*(x2 - x5)^2*(x3 - x4)^4*(x3 - x5)^2*(x4 - x5)^2) + 2/((x2 - x3)^6*(x2 - x4)^4*(x2 - x5)^2*(x3 - x4)^4*(x3 - x5)^2*(x4 - x5)^2)"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# BDB summand, |Stab|= 2\n",
    "\n",
    "1/((x1-x2)**6*(x3-x1)**4*(x3-x2)**4*(x4-x1)**2*(x4-x2)**2*(x4-x3)**2)\n",
    "\n",
    "# BDB sum over S5 \n",
    "\n",
    "1/((x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**4*(x3 - x5)**4*(x4 - x5)**6) + 1/((x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**4*(x3 - x5)**4*(-x4 + x5)**6) + 1/((x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x5)**4*(x3 - x4)**6*(-x4 + x5)**4) + 1/((x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**4*(x3 - x5)**6*(x4 - x5)**4) + 1/((x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**4*(-x3 + x5)**6*(x4 - x5)**4) + 1/((x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**6*(-x3 + x5)**4*(-x4 + x5)**4) + 1/((-x2 + x5)**2*(x2 - x3)**4*(x2 - x4)**4*(-x3 + x5)**2*(x3 - x4)**6*(-x4 + x5)**2) + 1/((-x2 + x5)**2*(x2 - x3)**4*(x2 - x4)**4*(-x3 + x4)**6*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x2 + x4)**2*(x2 - x3)**4*(x2 - x5)**4*(-x3 + x4)**2*(x3 - x5)**6*(x4 - x5)**2) + 1/((-x2 + x4)**2*(x2 - x3)**4*(x2 - x5)**4*(-x3 + x4)**2*(-x3 + x5)**6*(x4 - x5)**2) + 1/((-x2 + x4)**2*(-x2 + x5)**4*(x2 - x3)**6*(-x3 + x4)**2*(-x3 + x5)**4*(x4 - x5)**2) + 1/((-x2 + x4)**4*(-x2 + x5)**2*(x2 - x3)**6*(-x3 + x4)**4*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x2 + x3)**2*(x2 - x4)**4*(x2 - x5)**4*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**6) + 1/((-x2 + x3)**2*(x2 - x4)**4*(x2 - x5)**4*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**6) + 1/((-x2 + x3)**2*(-x2 + x5)**4*(x2 - x4)**6*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**4) + 1/((-x2 + x3)**2*(-x2 + x4)**4*(x2 - x5)**6*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**4) + 1/((-x2 + x3)**2*(-x2 + x4)**4*(-x2 + x5)**6*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**4) + 1/((-x2 + x3)**2*(-x2 + x4)**6*(-x2 + x5)**4*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**4) + 1/((-x2 + x3)**4*(-x2 + x5)**2*(x2 - x4)**6*(-x3 + x5)**2*(x3 - x4)**4*(-x4 + x5)**2) + 1/((-x2 + x3)**4*(-x2 + x4)**2*(x2 - x5)**6*(-x3 + x4)**2*(x3 - x5)**4*(x4 - x5)**2) + 1/((-x2 + x3)**4*(-x2 + x4)**2*(-x2 + x5)**6*(-x3 + x4)**2*(x3 - x5)**4*(x4 - x5)**2) + 1/((-x2 + x3)**4*(-x2 + x4)**6*(-x2 + x5)**2*(-x3 + x5)**2*(x3 - x4)**4*(-x4 + x5)**2) + 1/((-x2 + x3)**6*(-x2 + x4)**2*(-x2 + x5)**4*(-x3 + x4)**2*(-x3 + x5)**4*(x4 - x5)**2) + 1/((-x2 + x3)**6*(-x2 + x4)**4*(-x2 + x5)**2*(-x3 + x4)**4*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x3 - x4)**4*(x3 - x5)**4*(x4 - x5)**6) + 1/((x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x3 - x4)**4*(x3 - x5)**4*(-x4 + x5)**6) + 1/((x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x3 + x5)**4*(x3 - x4)**6*(-x4 + x5)**4) + 1/((x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x3 + x4)**4*(x3 - x5)**6*(x4 - x5)**4) + 1/((x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x3 + x4)**4*(-x3 + x5)**6*(x4 - x5)**4) + 1/((x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x3 + x4)**6*(-x3 + x5)**4*(-x4 + x5)**4) + 1/((x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x4)**4*(x2 - x5)**4*(x4 - x5)**6) + 1/((x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x4)**4*(x2 - x5)**4*(-x4 + x5)**6) + 1/((x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x5)**4*(x2 - x4)**6*(-x4 + x5)**4) + 1/((x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x4)**4*(x2 - x5)**6*(x4 - x5)**4) + 1/((x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x4)**4*(-x2 + x5)**6*(x4 - x5)**4) + 1/((x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x4)**6*(-x2 + x5)**4*(-x4 + x5)**4) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(x2 - x3)**4*(x2 - x5)**4*(x3 - x5)**6) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(x2 - x3)**4*(x2 - x5)**4*(-x3 + x5)**6) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(-x2 + x5)**4*(x2 - x3)**6*(-x3 + x5)**4) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(-x2 + x3)**4*(x2 - x5)**6*(x3 - x5)**4) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(-x2 + x3)**4*(-x2 + x5)**6*(x3 - x5)**4) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(-x2 + x3)**6*(-x2 + x5)**4*(-x3 + x5)**4) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x2 - x3)**4*(x2 - x4)**4*(x3 - x4)**6) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x2 - x3)**4*(x2 - x4)**4*(-x3 + x4)**6) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(-x2 + x4)**4*(x2 - x3)**6*(-x3 + x4)**4) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(-x2 + x3)**4*(x2 - x4)**6*(x3 - x4)**4) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(-x2 + x3)**4*(-x2 + x4)**6*(x3 - x4)**4) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(-x2 + x3)**6*(-x2 + x4)**4*(-x3 + x4)**4) + 1/((-x1 + x5)**2*(x1 - x3)**4*(x1 - x4)**4*(-x3 + x5)**2*(x3 - x4)**6*(-x4 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x3)**4*(x1 - x4)**4*(-x3 + x4)**6*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x2)**4*(x1 - x4)**4*(-x2 + x5)**2*(x2 - x4)**6*(-x4 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x2)**4*(x1 - x4)**4*(-x2 + x4)**6*(-x2 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x2)**4*(x1 - x3)**4*(-x2 + x5)**2*(x2 - x3)**6*(-x3 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x2)**4*(x1 - x3)**4*(-x2 + x3)**6*(-x2 + x5)**2*(-x3 + x5)**2) + 1/((-x1 + x4)**2*(x1 - x3)**4*(x1 - x5)**4*(-x3 + x4)**2*(x3 - x5)**6*(x4 - x5)**2) + 1/((-x1 + x4)**2*(x1 - x3)**4*(x1 - x5)**4*(-x3 + x4)**2*(-x3 + x5)**6*(x4 - x5)**2) + 1/((-x1 + x4)**2*(x1 - x2)**4*(x1 - x5)**4*(-x2 + x4)**2*(x2 - x5)**6*(x4 - x5)**2) + 1/((-x1 + x4)**2*(x1 - x2)**4*(x1 - x5)**4*(-x2 + x4)**2*(-x2 + x5)**6*(x4 - x5)**2) + 1/((-x1 + x4)**2*(x1 - x2)**4*(x1 - x3)**4*(-x2 + x4)**2*(x2 - x3)**6*(-x3 + x4)**2) + 1/((-x1 + x4)**2*(x1 - x2)**4*(x1 - x3)**4*(-x2 + x3)**6*(-x2 + x4)**2*(-x3 + x4)**2) + 1/((-x1 + x4)**2*(-x1 + x5)**4*(x1 - x3)**6*(-x3 + x4)**2*(-x3 + x5)**4*(x4 - x5)**2) + 1/((-x1 + x4)**2*(-x1 + x5)**4*(x1 - x2)**6*(-x2 + x4)**2*(-x2 + x5)**4*(x4 - x5)**2) + 1/((-x1 + x4)**4*(-x1 + x5)**2*(x1 - x3)**6*(-x3 + x4)**4*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x4)**4*(-x1 + x5)**2*(x1 - x2)**6*(-x2 + x4)**4*(-x2 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(x1 - x4)**4*(x1 - x5)**4*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**6) + 1/((-x1 + x3)**2*(x1 - x4)**4*(x1 - x5)**4*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**6) + 1/((-x1 + x3)**2*(x1 - x2)**4*(x1 - x5)**4*(-x2 + x3)**2*(x2 - x5)**6*(x3 - x5)**2) + 1/((-x1 + x3)**2*(x1 - x2)**4*(x1 - x5)**4*(-x2 + x3)**2*(-x2 + x5)**6*(x3 - x5)**2) + 1/((-x1 + x3)**2*(x1 - x2)**4*(x1 - x4)**4*(-x2 + x3)**2*(x2 - x4)**6*(x3 - x4)**2) + 1/((-x1 + x3)**2*(x1 - x2)**4*(x1 - x4)**4*(-x2 + x3)**2*(-x2 + x4)**6*(x3 - x4)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**4*(x1 - x4)**6*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**4) + 1/((-x1 + x3)**2*(-x1 + x5)**4*(x1 - x2)**6*(-x2 + x3)**2*(-x2 + x5)**4*(x3 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**4*(x1 - x5)**6*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**4) + 1/((-x1 + x3)**2*(-x1 + x4)**4*(x1 - x2)**6*(-x2 + x3)**2*(-x2 + x4)**4*(x3 - x4)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**4*(-x1 + x5)**6*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**4) + 1/((-x1 + x3)**2*(-x1 + x4)**6*(-x1 + x5)**4*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**4) + 1/((-x1 + x3)**4*(-x1 + x5)**2*(x1 - x4)**6*(-x3 + x5)**2*(x3 - x4)**4*(-x4 + x5)**2) + 1/((-x1 + x3)**4*(-x1 + x5)**2*(x1 - x2)**6*(-x2 + x3)**4*(-x2 + x5)**2*(-x3 + x5)**2) + 1/((-x1 + x3)**4*(-x1 + x4)**2*(x1 - x5)**6*(-x3 + x4)**2*(x3 - x5)**4*(x4 - x5)**2) + 1/((-x1 + x3)**4*(-x1 + x4)**2*(x1 - x2)**6*(-x2 + x3)**4*(-x2 + x4)**2*(-x3 + x4)**2) + 1/((-x1 + x3)**4*(-x1 + x4)**2*(-x1 + x5)**6*(-x3 + x4)**2*(x3 - x5)**4*(x4 - x5)**2) + 1/((-x1 + x3)**4*(-x1 + x4)**6*(-x1 + x5)**2*(-x3 + x5)**2*(x3 - x4)**4*(-x4 + x5)**2) + 1/((-x1 + x3)**6*(-x1 + x4)**2*(-x1 + x5)**4*(-x3 + x4)**2*(-x3 + x5)**4*(x4 - x5)**2) + 1/((-x1 + x3)**6*(-x1 + x4)**4*(-x1 + x5)**2*(-x3 + x4)**4*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(x1 - x4)**4*(x1 - x5)**4*(x2 - x4)**2*(x2 - x5)**2*(x4 - x5)**6) + 1/((-x1 + x2)**2*(x1 - x4)**4*(x1 - x5)**4*(x2 - x4)**2*(x2 - x5)**2*(-x4 + x5)**6) + 1/((-x1 + x2)**2*(x1 - x3)**4*(x1 - x5)**4*(x2 - x3)**2*(x2 - x5)**2*(x3 - x5)**6) + 1/((-x1 + x2)**2*(x1 - x3)**4*(x1 - x5)**4*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x5)**6) + 1/((-x1 + x2)**2*(x1 - x3)**4*(x1 - x4)**4*(x2 - x3)**2*(x2 - x4)**2*(x3 - x4)**6) + 1/((-x1 + x2)**2*(x1 - x3)**4*(x1 - x4)**4*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**6) + 1/((-x1 + x2)**2*(-x1 + x5)**4*(x1 - x4)**6*(x2 - x4)**2*(x2 - x5)**2*(-x4 + x5)**4) + 1/((-x1 + x2)**2*(-x1 + x5)**4*(x1 - x3)**6*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x5)**4) + 1/((-x1 + x2)**2*(-x1 + x4)**4*(x1 - x5)**6*(x2 - x4)**2*(x2 - x5)**2*(x4 - x5)**4) + 1/((-x1 + x2)**2*(-x1 + x4)**4*(x1 - x3)**6*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**4) + 1/((-x1 + x2)**2*(-x1 + x4)**4*(-x1 + x5)**6*(x2 - x4)**2*(x2 - x5)**2*(x4 - x5)**4) + 1/((-x1 + x2)**2*(-x1 + x4)**6*(-x1 + x5)**4*(x2 - x4)**2*(x2 - x5)**2*(-x4 + x5)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**4*(x1 - x5)**6*(x2 - x3)**2*(x2 - x5)**2*(x3 - x5)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**4*(x1 - x4)**6*(x2 - x3)**2*(x2 - x4)**2*(x3 - x4)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**4*(-x1 + x5)**6*(x2 - x3)**2*(x2 - x5)**2*(x3 - x5)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**4*(-x1 + x4)**6*(x2 - x3)**2*(x2 - x4)**2*(x3 - x4)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**6*(-x1 + x5)**4*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x5)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**6*(-x1 + x4)**4*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**4) + 1/((-x1 + x2)**4*(-x1 + x5)**2*(x1 - x4)**6*(-x2 + x5)**2*(x2 - x4)**4*(-x4 + x5)**2) + 1/((-x1 + x2)**4*(-x1 + x5)**2*(x1 - x3)**6*(-x2 + x5)**2*(x2 - x3)**4*(-x3 + x5)**2) + 1/((-x1 + x2)**4*(-x1 + x4)**2*(x1 - x5)**6*(-x2 + x4)**2*(x2 - x5)**4*(x4 - x5)**2) + 1/((-x1 + x2)**4*(-x1 + x4)**2*(x1 - x3)**6*(-x2 + x4)**2*(x2 - x3)**4*(-x3 + x4)**2) + 1/((-x1 + x2)**4*(-x1 + x4)**2*(-x1 + x5)**6*(-x2 + x4)**2*(x2 - x5)**4*(x4 - x5)**2) + 1/((-x1 + x2)**4*(-x1 + x4)**6*(-x1 + x5)**2*(-x2 + x5)**2*(x2 - x4)**4*(-x4 + x5)**2) + 1/((-x1 + x2)**4*(-x1 + x3)**2*(x1 - x5)**6*(-x2 + x3)**2*(x2 - x5)**4*(x3 - x5)**2) + 1/((-x1 + x2)**4*(-x1 + x3)**2*(x1 - x4)**6*(-x2 + x3)**2*(x2 - x4)**4*(x3 - x4)**2) + 1/((-x1 + x2)**4*(-x1 + x3)**2*(-x1 + x5)**6*(-x2 + x3)**2*(x2 - x5)**4*(x3 - x5)**2) + 1/((-x1 + x2)**4*(-x1 + x3)**2*(-x1 + x4)**6*(-x2 + x3)**2*(x2 - x4)**4*(x3 - x4)**2) + 1/((-x1 + x2)**4*(-x1 + x3)**6*(-x1 + x5)**2*(-x2 + x5)**2*(x2 - x3)**4*(-x3 + x5)**2) + 1/((-x1 + x2)**4*(-x1 + x3)**6*(-x1 + x4)**2*(-x2 + x4)**2*(x2 - x3)**4*(-x3 + x4)**2) + 1/((-x1 + x2)**6*(-x1 + x4)**2*(-x1 + x5)**4*(-x2 + x4)**2*(-x2 + x5)**4*(x4 - x5)**2) + 1/((-x1 + x2)**6*(-x1 + x4)**4*(-x1 + x5)**2*(-x2 + x4)**4*(-x2 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**6*(-x1 + x3)**2*(-x1 + x5)**4*(-x2 + x3)**2*(-x2 + x5)**4*(x3 - x5)**2) + 1/((-x1 + x2)**6*(-x1 + x3)**2*(-x1 + x4)**4*(-x2 + x3)**2*(-x2 + x4)**4*(x3 - x4)**2) + 1/((-x1 + x2)**6*(-x1 + x3)**4*(-x1 + x5)**2*(-x2 + x3)**4*(-x2 + x5)**2*(-x3 + x5)**2) + 1/((-x1 + x2)**6*(-x1 + x3)**4*(-x1 + x4)**2*(-x2 + x3)**4*(-x2 + x4)**2*(-x3 + x4)**2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "e9539c9b-d9f1-4602-ad80-2374dad9c25f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^4*(x3 - x5)^4*(x4 - x5)^6) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^4*(x2 - x5)^4*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^6) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^4*(x1 - x5)^4*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^6) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^4*(x3 - x5)^6*(x4 - x5)^4) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^6*(x3 - x5)^4*(x4 - x5)^4) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^4*(x2 - x5)^6*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^4) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^6*(x2 - x5)^4*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^4) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^4*(x1 - x5)^6*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^4) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^6*(x1 - x5)^4*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^4) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^4*(x2 - x4)^2*(x2 - x5)^4*(x3 - x4)^2*(x3 - x5)^6*(x4 - x5)^2) + 4/((x1 - x2)^2*(x1 - x3)^4*(x1 - x4)^2*(x1 - x5)^4*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^6*(x4 - x5)^2) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^4*(x2 - x4)^2*(x2 - x5)^6*(x3 - x4)^2*(x3 - x5)^4*(x4 - x5)^2) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^6*(x2 - x4)^2*(x2 - x5)^4*(x3 - x4)^2*(x3 - x5)^4*(x4 - x5)^2) + 4/((x1 - x2)^2*(x1 - x3)^4*(x1 - x4)^2*(x1 - x5)^6*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^4*(x4 - x5)^2) + 4/((x1 - x2)^2*(x1 - x3)^6*(x1 - x4)^2*(x1 - x5)^4*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^4*(x4 - x5)^2) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^4*(x2 - x4)^4*(x2 - x5)^2*(x3 - x4)^6*(x3 - x5)^2*(x4 - x5)^2) + 4/((x1 - x2)^2*(x1 - x3)^4*(x1 - x4)^4*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^6*(x3 - x5)^2*(x4 - x5)^2) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^4*(x2 - x4)^6*(x2 - x5)^2*(x3 - x4)^4*(x3 - x5)^2*(x4 - x5)^2) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^6*(x2 - x4)^4*(x2 - x5)^2*(x3 - x4)^4*(x3 - x5)^2*(x4 - x5)^2) + 4/((x1 - x2)^2*(x1 - x3)^4*(x1 - x4)^6*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^4*(x3 - x5)^2*(x4 - x5)^2) + 4/((x1 - x2)^2*(x1 - x3)^6*(x1 - x4)^4*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^4*(x3 - x5)^2*(x4 - x5)^2) + 4/((x1 - x2)^4*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^4*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^6*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2) + 4/((x1 - x2)^4*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^6*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^4*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2) + 4/((x1 - x2)^6*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^4*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^4*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2) + 4/((x1 - x2)^4*(x1 - x3)^2*(x1 - x4)^4*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^6*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2) + 4/((x1 - x2)^4*(x1 - x3)^2*(x1 - x4)^6*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^4*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2) + 4/((x1 - x2)^6*(x1 - x3)^2*(x1 - x4)^4*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^4*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2) + 4/((x1 - x2)^4*(x1 - x3)^4*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^6*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2) + 4/((x1 - x2)^4*(x1 - x3)^6*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^4*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2) + 4/((x1 - x2)^6*(x1 - x3)^4*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^4*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2)"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# BDC summand, |Stab|= 4\n",
    "\n",
    "1/((x1-x2)**4*(x3-x1)**2*(x3-x2)**2*(x1-x2)**2*(x1-x3)**2*(x1-x4)**2*(x1-x5)**2*(x2-x3)**2*(x2-x4)**2*(x2-x5)**2*(x3-x4)**2*(x3-x5)**2*(x4-x5)**2)\n",
    "\n",
    "# BDC sum over S5 \n",
    "\n",
    "1/((-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**6*(x1 - x5)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**6*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**6*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**6*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x2)**6*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x2)**6*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x4)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**6*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x4)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**6*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x4)**2*(x1 - x2)**2*(x1 - x3)**6*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x4)**2*(x1 - x2)**2*(x1 - x3)**6*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x4)**2*(x1 - x2)**6*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x4)**2*(x1 - x2)**6*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**6) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**6) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**6) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**6) + 1/((-x1 + x4)**2*(-x1 + x5)**6*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x4)**2*(-x1 + x5)**6*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x4)**6*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x4)**6*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**6*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**6*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**6*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**6*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(x1 - x2)**6*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(x1 - x2)**6*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**2*(x3 - x4)**2*(x3 - x5)**6*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**2*(-x3 + x5)**6*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x3 - x4)**2*(x3 - x5)**6*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x5)**6*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**6*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**6*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**2*(x3 - x4)**6*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**2*(-x3 + x4)**6*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x3 - x4)**6*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**6*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x5)**2*(x3 - x4)**6*(x3 - x5)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(x3 - x4)**2*(x3 - x5)**6*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**6) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**6) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**6*(x3 - x4)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**6*(-x3 + x5)**2*(x3 - x5)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**6*(x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**6*(x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**6*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**6*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**6*(-x1 + x4)**2*(x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**6*(-x1 + x4)**2*(x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**6*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**6*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**6*(x1 - x5)**2*(-x2 + x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**6*(x1 - x5)**2*(-x2 + x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(x1 - x2)**2*(x1 - x3)**6*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(x1 - x2)**2*(x1 - x3)**6*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**6*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**6*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x5)**6*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x5)**6*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**6*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**6*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**6*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**6*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x4)**6*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x4)**6*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x3)**2*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**6*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x3)**2*(-x2 + x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**6*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**6) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**6) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x3)**2*(-x2 + x4)**2*(-x2 + x5)**6*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x3)**2*(-x2 + x4)**6*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**6*(x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(-x2 + x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**6*(x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(-x2 + x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**6*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**6*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**6*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**6*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**2*(x1 - x4)**2*(-x2 + x5)**2*(x2 - x3)**6*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**2*(x1 - x4)**2*(-x2 + x3)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**6*(-x3 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**2*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**6*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**2*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x5)**6*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**2*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x5)**6*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**2*(x1 - x4)**2*(-x2 + x3)**6*(-x2 + x5)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(x1 - x5)**2*(-x2 + x4)**2*(x2 - x3)**6*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(x2 - x3)**2*(x2 - x4)**6*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**6*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**6*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**6*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(x1 - x5)**2*(-x2 + x3)**6*(-x2 + x4)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**6*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x5)**2*(x2 - x3)**6*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**6*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x4)**2*(x2 - x3)**6*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**6) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**6) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x4)**2*(-x2 + x5)**6*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x4)**6*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**6*(-x3 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(x2 - x3)**2*(x2 - x4)**6*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**6*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x5)**6*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x5)**6*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**6*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**6*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x5)**2*(x3 - x4)**6*(x3 - x5)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(x3 - x4)**2*(x3 - x5)**6*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**6) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**6) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**6*(x3 - x4)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**6*(-x3 + x5)**2*(x3 - x5)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x4)**6*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**6*(-x2 + x5)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**6*(-x2 + x4)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**6*(x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**6*(x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**6*(-x1 + x5)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**6*(-x1 + x5)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**6*(-x1 + x4)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**6*(-x1 + x4)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**6*(-x1 + x3)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**6*(-x1 + x3)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "a516c1e5-143b-4c44-8c19-a465118f5930",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x2 - x3)^2*(x2 - x4)^2*(x3 - x4)^4) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x2 - x3)^2*(x2 - x4)^4*(x3 - x4)^2) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x2 - x3)^4*(x2 - x4)^2*(x3 - x4)^2) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^4*(x2 - x3)^2*(x2 - x4)^2*(x3 - x4)^2) + 4/((x1 - x2)^2*(x1 - x3)^4*(x1 - x4)^2*(x2 - x3)^2*(x2 - x4)^2*(x3 - x4)^2) + 4/((x1 - x2)^4*(x1 - x3)^2*(x1 - x4)^2*(x2 - x3)^2*(x2 - x4)^2*(x3 - x4)^2) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x5)^2*(x3 - x5)^4) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x5)^4*(x3 - x5)^2) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x5)^2*(x2 - x3)^4*(x2 - x5)^2*(x3 - x5)^2) + 4/((x1 - x2)^2*(x1 - x3)^2*(x1 - x5)^4*(x2 - x3)^2*(x2 - x5)^2*(x3 - x5)^2) + 4/((x1 - x2)^2*(x1 - x3)^4*(x1 - x5)^2*(x2 - x3)^2*(x2 - x5)^2*(x3 - x5)^2) + 4/((x1 - x2)^4*(x1 - x3)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x5)^2*(x3 - x5)^2) + 4/((x1 - x2)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x4)^2*(x2 - x5)^2*(x4 - x5)^4) + 4/((x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^4) + 4/((x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^4) + 4/((x1 - x2)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x4)^2*(x2 - x5)^4*(x4 - x5)^2) + 4/((x1 - x2)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x4)^4*(x2 - x5)^2*(x4 - x5)^2) + 4/((x1 - x2)^2*(x1 - x4)^2*(x1 - x5)^4*(x2 - x4)^2*(x2 - x5)^2*(x4 - x5)^2) + 4/((x1 - x2)^2*(x1 - x4)^4*(x1 - x5)^2*(x2 - x4)^2*(x2 - x5)^2*(x4 - x5)^2) + 4/((x1 - x2)^4*(x1 - x4)^2*(x1 - x5)^2*(x2 - x4)^2*(x2 - x5)^2*(x4 - x5)^2) + 4/((x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x3 - x4)^2*(x3 - x5)^4*(x4 - x5)^2) + 4/((x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^4*(x4 - x5)^2) + 4/((x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x3 - x4)^4*(x3 - x5)^2*(x4 - x5)^2) + 4/((x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^4*(x3 - x5)^2*(x4 - x5)^2) + 4/((x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^4*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2) + 4/((x1 - x3)^2*(x1 - x4)^4*(x1 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2) + 4/((x1 - x3)^4*(x1 - x4)^2*(x1 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2) + 4/((x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^4*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2) + 4/((x2 - x3)^2*(x2 - x4)^4*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2) + 4/((x2 - x3)^4*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2)"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# BE summand, |Stab|= 4\n",
    "\n",
    "1/((x1-x2)**4*(x3-x4)**2*(x1-x3)**2*(x1-x4)**2*(x2-x3)**2*(x2-x4)**2)\n",
    "\n",
    "\n",
    "# BE sum over S5 \n",
    "\n",
    "1/((x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**4*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**4*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((x2 - x3)**2*(x2 - x4)**4*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((x2 - x3)**2*(x2 - x4)**4*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((x2 - x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((x2 - x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x2 + x5)**4*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x2 + x5)**4*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**4) + 1/((-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**4) + 1/((-x2 + x4)**4*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x2 + x4)**4*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**2*(x3 - x4)**2*(x3 - x5)**4*(-x4 + x5)**2) + 1/((-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**2*(-x3 + x5)**4*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**2*(x3 - x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**2*(-x3 + x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x3 - x4)**2*(x3 - x5)**4*(-x4 + x5)**2) + 1/((-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x3 - x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x5)**4*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**4) + 1/((-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**4) + 1/((-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x2 + x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x2 + x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**4*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**4*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((x1 - x3)**2*(x1 - x4)**4*(x1 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((x1 - x3)**2*(x1 - x4)**4*(x1 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((x1 - x3)**4*(x1 - x4)**2*(x1 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((x1 - x3)**4*(x1 - x4)**2*(x1 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**4*(-x2 + x5)**2*(x2 - x4)**2*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**4*(-x2 + x4)**2*(-x2 + x5)**2*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x4)**4*(x1 - x5)**2*(-x2 + x4)**2*(x2 - x5)**2*(x4 - x5)**2) + 1/((x1 - x2)**2*(x1 - x4)**4*(x1 - x5)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x4 - x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**4*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**4*(-x2 + x3)**2*(-x2 + x5)**2*(-x3 + x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**4*(-x2 + x4)**2*(x2 - x3)**2*(-x3 + x4)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**4*(-x2 + x3)**2*(-x2 + x4)**2*(-x3 + x4)**2) + 1/((x1 - x2)**2*(x1 - x3)**4*(x1 - x5)**2*(-x2 + x3)**2*(x2 - x5)**2*(x3 - x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**4*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x3 - x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**4*(x1 - x4)**2*(-x2 + x3)**2*(x2 - x4)**2*(x3 - x4)**2) + 1/((x1 - x2)**2*(x1 - x3)**4*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x3 - x4)**2) + 1/((x1 - x2)**4*(x1 - x4)**2*(x1 - x5)**2*(x2 - x4)**2*(x2 - x5)**2*(x4 - x5)**2) + 1/((x1 - x2)**4*(x1 - x4)**2*(x1 - x5)**2*(x2 - x4)**2*(x2 - x5)**2*(-x4 + x5)**2) + 1/((x1 - x2)**4*(x1 - x3)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x5)**2*(x3 - x5)**2) + 1/((x1 - x2)**4*(x1 - x3)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x5)**2) + 1/((x1 - x2)**4*(x1 - x3)**2*(x1 - x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x3 - x4)**2) + 1/((x1 - x2)**4*(x1 - x3)**2*(x1 - x4)**2*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**2) + 1/((-x1 + x5)**4*(x1 - x3)**2*(x1 - x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**4*(x1 - x3)**2*(x1 - x4)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**4*(x1 - x2)**2*(x1 - x4)**2*(-x2 + x5)**2*(x2 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**4*(x1 - x2)**2*(x1 - x4)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**4*(x1 - x2)**2*(x1 - x3)**2*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x5)**2) + 1/((-x1 + x5)**4*(x1 - x2)**2*(x1 - x3)**2*(-x2 + x3)**2*(-x2 + x5)**2*(-x3 + x5)**2) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(x1 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**4) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(x1 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**4) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x4 - x5)**4) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x4 + x5)**4) + 1/((-x1 + x4)**4*(x1 - x3)**2*(x1 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x4)**4*(x1 - x3)**2*(x1 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x4)**4*(x1 - x2)**2*(x1 - x5)**2*(-x2 + x4)**2*(x2 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x4)**4*(x1 - x2)**2*(x1 - x5)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x4)**4*(x1 - x2)**2*(x1 - x3)**2*(-x2 + x4)**2*(x2 - x3)**2*(-x3 + x4)**2) + 1/((-x1 + x4)**4*(x1 - x2)**2*(x1 - x3)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x3 + x4)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(x1 - x4)**2*(x3 - x4)**2*(x3 - x5)**4*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(x1 - x4)**2*(-x3 + x5)**4*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x3 - x5)**4) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x5)**2*(-x3 + x5)**4) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(x1 - x5)**2*(x3 - x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(x1 - x5)**2*(-x3 + x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x3 - x4)**4) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x3 + x4)**4) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x3 - x4)**2*(x3 - x5)**4*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x3 - x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x3 + x5)**4*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**4) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**4) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x3 + x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**4*(x1 - x4)**2*(x1 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**4*(x1 - x4)**2*(x1 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**4*(x1 - x2)**2*(x1 - x5)**2*(-x2 + x3)**2*(x2 - x5)**2*(x3 - x5)**2) + 1/((-x1 + x3)**4*(x1 - x2)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x3 - x5)**2) + 1/((-x1 + x3)**4*(x1 - x2)**2*(x1 - x4)**2*(-x2 + x3)**2*(x2 - x4)**2*(x3 - x4)**2) + 1/((-x1 + x3)**4*(x1 - x2)**2*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x3 - x4)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(x1 - x4)**2*(x2 - x4)**2*(x2 - x5)**4*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(x1 - x4)**2*(-x2 + x5)**4*(x2 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(x1 - x3)**2*(x2 - x3)**2*(x2 - x5)**4*(-x3 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(x1 - x3)**2*(-x2 + x5)**4*(x2 - x3)**2*(-x3 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(x1 - x5)**2*(x2 - x4)**4*(x2 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(x1 - x5)**2*(-x2 + x4)**4*(x2 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(x1 - x3)**2*(x2 - x3)**2*(x2 - x4)**4*(-x3 + x4)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(x1 - x3)**2*(-x2 + x4)**4*(x2 - x3)**2*(-x3 + x4)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x2 - x4)**2*(x2 - x5)**4*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x2 - x4)**4*(x2 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x5)**4*(x2 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x4 - x5)**4) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x4 + x5)**4) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x4)**4*(x2 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(x1 - x5)**2*(x2 - x3)**4*(x2 - x5)**2*(x3 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(x1 - x5)**2*(-x2 + x3)**4*(x2 - x5)**2*(x3 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(x1 - x4)**2*(x2 - x3)**4*(x2 - x4)**2*(x3 - x4)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(x1 - x4)**2*(-x2 + x3)**4*(x2 - x4)**2*(x3 - x4)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**2*(x2 - x3)**2*(x2 - x5)**4*(-x3 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**2*(x2 - x3)**4*(x2 - x5)**2*(x3 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**2*(-x2 + x5)**4*(x2 - x3)**2*(-x3 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x3 - x5)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x5)**2*(-x3 + x5)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**2*(-x2 + x3)**4*(x2 - x5)**2*(x3 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(x2 - x3)**2*(x2 - x4)**4*(-x3 + x4)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(x2 - x3)**4*(x2 - x4)**2*(x3 - x4)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x2 + x4)**4*(x2 - x3)**2*(-x3 + x4)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x3 - x4)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x3 + x4)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x2 + x3)**4*(x2 - x4)**2*(x3 - x4)**2) + 1/((-x1 + x2)**4*(x1 - x4)**2*(x1 - x5)**2*(x2 - x4)**2*(x2 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**4*(x1 - x4)**2*(x1 - x5)**2*(x2 - x4)**2*(x2 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**4*(x1 - x3)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x5)**2*(x3 - x5)**2) + 1/((-x1 + x2)**4*(x1 - x3)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x5)**2) + 1/((-x1 + x2)**4*(x1 - x3)**2*(x1 - x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x3 - x4)**2) + 1/((-x1 + x2)**4*(x1 - x3)**2*(x1 - x4)**2*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "a5df0fef-df50-412f-8e29-8dde808a31da",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "4/((x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^2*(x3 - x4)^4) + 4/((x1 - x3)^2*(x1 - x4)^2*(x2 - x5)^2*(x3 - x4)^4) + 4/((x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^4*(x3 - x4)^2) + 4/((x1 - x5)^2*(x2 - x3)^4*(x2 - x4)^2*(x3 - x4)^2) + 4/((x1 - x2)^2*(x1 - x5)^2*(x2 - x5)^4*(x3 - x4)^2) + 4/((x1 - x3)^2*(x1 - x4)^4*(x2 - x5)^2*(x3 - x4)^2) + 4/((x1 - x3)^4*(x1 - x4)^2*(x2 - x5)^2*(x3 - x4)^2) + 4/((x1 - x2)^2*(x1 - x5)^4*(x2 - x5)^2*(x3 - x4)^2) + 4/((x1 - x2)^4*(x1 - x5)^2*(x2 - x5)^2*(x3 - x4)^2) + 4/((x1 - x3)^2*(x1 - x5)^2*(x2 - x4)^2*(x3 - x5)^4) + 4/((x1 - x4)^2*(x2 - x3)^2*(x2 - x5)^2*(x3 - x5)^4) + 4/((x1 - x2)^2*(x1 - x4)^2*(x2 - x4)^4*(x3 - x5)^2) + 4/((x1 - x2)^2*(x1 - x4)^4*(x2 - x4)^2*(x3 - x5)^2) + 4/((x1 - x2)^4*(x1 - x4)^2*(x2 - x4)^2*(x3 - x5)^2) + 4/((x1 - x3)^2*(x1 - x5)^4*(x2 - x4)^2*(x3 - x5)^2) + 4/((x1 - x3)^4*(x1 - x5)^2*(x2 - x4)^2*(x3 - x5)^2) + 4/((x1 - x4)^2*(x2 - x3)^2*(x2 - x5)^4*(x3 - x5)^2) + 4/((x1 - x4)^2*(x2 - x3)^4*(x2 - x5)^2*(x3 - x5)^2) + 4/((x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^2*(x4 - x5)^4) + 4/((x1 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x4 - x5)^4) + 4/((x1 - x2)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^4) + 4/((x1 - x2)^2*(x1 - x3)^2*(x2 - x3)^4*(x4 - x5)^2) + 4/((x1 - x2)^2*(x1 - x3)^4*(x2 - x3)^2*(x4 - x5)^2) + 4/((x1 - x2)^4*(x1 - x3)^2*(x2 - x3)^2*(x4 - x5)^2) + 4/((x1 - x4)^2*(x1 - x5)^4*(x2 - x3)^2*(x4 - x5)^2) + 4/((x1 - x4)^4*(x1 - x5)^2*(x2 - x3)^2*(x4 - x5)^2) + 4/((x1 - x3)^2*(x2 - x4)^2*(x2 - x5)^4*(x4 - x5)^2) + 4/((x1 - x3)^2*(x2 - x4)^4*(x2 - x5)^2*(x4 - x5)^2) + 4/((x1 - x2)^2*(x3 - x4)^2*(x3 - x5)^4*(x4 - x5)^2) + 4/((x1 - x2)^2*(x3 - x4)^4*(x3 - x5)^2*(x4 - x5)^2)"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# BF summand, |Stab|= 4\n",
    "\n",
    "1/((x1-x2)**4*(x3-x1)**2*(x3-x2)**2*(x4-x5)**2)\n",
    "\n",
    "\n",
    "# BF sum over S5 \n",
    "1/((x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x3 - x4)**4) + 1/((x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**4) + 1/((x1 - x5)**2*(-x2 + x4)**2*(x2 - x3)**4*(-x3 + x4)**2) + 1/((x1 - x5)**2*(-x2 + x3)**2*(x2 - x4)**4*(x3 - x4)**2) + 1/((x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**4*(x3 - x4)**2) + 1/((x1 - x5)**2*(-x2 + x3)**4*(-x2 + x4)**2*(-x3 + x4)**2) + 1/((x1 - x4)**2*(x2 - x3)**2*(x2 - x5)**2*(x3 - x5)**4) + 1/((x1 - x4)**2*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x5)**4) + 1/((x1 - x4)**2*(-x2 + x5)**2*(x2 - x3)**4*(-x3 + x5)**2) + 1/((x1 - x4)**2*(-x2 + x3)**2*(x2 - x5)**4*(x3 - x5)**2) + 1/((x1 - x4)**2*(-x2 + x3)**2*(-x2 + x5)**4*(x3 - x5)**2) + 1/((x1 - x4)**2*(-x2 + x3)**4*(-x2 + x5)**2*(-x3 + x5)**2) + 1/((x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x4 - x5)**4) + 1/((x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(-x4 + x5)**4) + 1/((x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(x4 - x5)**4) + 1/((x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x4 + x5)**4) + 1/((x1 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x4 - x5)**4) + 1/((x1 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x4 + x5)**4) + 1/((x1 - x3)**2*(-x2 + x5)**2*(x2 - x4)**4*(-x4 + x5)**2) + 1/((x1 - x3)**2*(-x2 + x4)**2*(x2 - x5)**4*(x4 - x5)**2) + 1/((x1 - x3)**2*(-x2 + x4)**2*(-x2 + x5)**4*(x4 - x5)**2) + 1/((x1 - x3)**2*(-x2 + x4)**4*(-x2 + x5)**2*(-x4 + x5)**2) + 1/((x1 - x3)**2*(x1 - x5)**2*(x2 - x4)**2*(x3 - x5)**4) + 1/((x1 - x3)**2*(x1 - x5)**2*(x2 - x4)**2*(-x3 + x5)**4) + 1/((x1 - x3)**2*(x1 - x5)**2*(-x2 + x4)**2*(x3 - x5)**4) + 1/((x1 - x3)**2*(x1 - x5)**2*(-x2 + x4)**2*(-x3 + x5)**4) + 1/((x1 - x3)**2*(x1 - x4)**2*(x2 - x5)**2*(x3 - x4)**4) + 1/((x1 - x3)**2*(x1 - x4)**2*(x2 - x5)**2*(-x3 + x4)**4) + 1/((x1 - x3)**2*(x1 - x4)**2*(-x2 + x5)**2*(x3 - x4)**4) + 1/((x1 - x3)**2*(x1 - x4)**2*(-x2 + x5)**2*(-x3 + x4)**4) + 1/((x1 - x2)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**4) + 1/((x1 - x2)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**4) + 1/((x1 - x2)**2*(-x3 + x5)**2*(x3 - x4)**4*(-x4 + x5)**2) + 1/((x1 - x2)**2*(-x3 + x4)**2*(x3 - x5)**4*(x4 - x5)**2) + 1/((x1 - x2)**2*(-x3 + x4)**2*(-x3 + x5)**4*(x4 - x5)**2) + 1/((x1 - x2)**2*(-x3 + x4)**4*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x5)**2*(x2 - x5)**4*(x3 - x4)**2) + 1/((x1 - x2)**2*(x1 - x5)**2*(x2 - x5)**4*(-x3 + x4)**2) + 1/((x1 - x2)**2*(x1 - x5)**2*(-x2 + x5)**4*(x3 - x4)**2) + 1/((x1 - x2)**2*(x1 - x5)**2*(-x2 + x5)**4*(-x3 + x4)**2) + 1/((x1 - x2)**2*(x1 - x4)**2*(x2 - x4)**4*(x3 - x5)**2) + 1/((x1 - x2)**2*(x1 - x4)**2*(x2 - x4)**4*(-x3 + x5)**2) + 1/((x1 - x2)**2*(x1 - x4)**2*(-x2 + x4)**4*(x3 - x5)**2) + 1/((x1 - x2)**2*(x1 - x4)**2*(-x2 + x4)**4*(-x3 + x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x2 - x3)**4*(x4 - x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x2 - x3)**4*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(-x2 + x3)**4*(x4 - x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(-x2 + x3)**4*(-x4 + x5)**2) + 1/((-x1 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x3 - x4)**4) + 1/((-x1 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**4) + 1/((-x1 + x5)**2*(-x2 + x4)**2*(x2 - x3)**4*(-x3 + x4)**2) + 1/((-x1 + x5)**2*(-x2 + x3)**2*(x2 - x4)**4*(x3 - x4)**2) + 1/((-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x4)**4*(x3 - x4)**2) + 1/((-x1 + x5)**2*(-x2 + x3)**4*(-x2 + x4)**2*(-x3 + x4)**2) + 1/((-x1 + x5)**2*(x1 - x4)**4*(x2 - x3)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x4)**4*(-x2 + x3)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x3)**4*(x2 - x4)**2*(-x3 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x3)**4*(-x2 + x4)**2*(-x3 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x2)**4*(-x2 + x5)**2*(x3 - x4)**2) + 1/((-x1 + x5)**2*(x1 - x2)**4*(-x2 + x5)**2*(-x3 + x4)**2) + 1/((-x1 + x4)**2*(x2 - x3)**2*(x2 - x5)**2*(x3 - x5)**4) + 1/((-x1 + x4)**2*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x5)**4) + 1/((-x1 + x4)**2*(-x2 + x5)**2*(x2 - x3)**4*(-x3 + x5)**2) + 1/((-x1 + x4)**2*(-x2 + x3)**2*(x2 - x5)**4*(x3 - x5)**2) + 1/((-x1 + x4)**2*(-x2 + x3)**2*(-x2 + x5)**4*(x3 - x5)**2) + 1/((-x1 + x4)**2*(-x2 + x3)**4*(-x2 + x5)**2*(-x3 + x5)**2) + 1/((-x1 + x4)**2*(x1 - x5)**4*(x2 - x3)**2*(x4 - x5)**2) + 1/((-x1 + x4)**2*(x1 - x5)**4*(-x2 + x3)**2*(x4 - x5)**2) + 1/((-x1 + x4)**2*(x1 - x3)**4*(x2 - x5)**2*(-x3 + x4)**2) + 1/((-x1 + x4)**2*(x1 - x3)**4*(-x2 + x5)**2*(-x3 + x4)**2) + 1/((-x1 + x4)**2*(x1 - x2)**4*(-x2 + x4)**2*(x3 - x5)**2) + 1/((-x1 + x4)**2*(x1 - x2)**4*(-x2 + x4)**2*(-x3 + x5)**2) + 1/((-x1 + x4)**2*(-x1 + x5)**4*(x2 - x3)**2*(x4 - x5)**2) + 1/((-x1 + x4)**2*(-x1 + x5)**4*(-x2 + x3)**2*(x4 - x5)**2) + 1/((-x1 + x4)**4*(-x1 + x5)**2*(x2 - x3)**2*(-x4 + x5)**2) + 1/((-x1 + x4)**4*(-x1 + x5)**2*(-x2 + x3)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x4 - x5)**4) + 1/((-x1 + x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x4 + x5)**4) + 1/((-x1 + x3)**2*(-x2 + x5)**2*(x2 - x4)**4*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x2 + x4)**2*(x2 - x5)**4*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**4*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x2 + x4)**4*(-x2 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(x1 - x5)**4*(x2 - x4)**2*(x3 - x5)**2) + 1/((-x1 + x3)**2*(x1 - x5)**4*(-x2 + x4)**2*(x3 - x5)**2) + 1/((-x1 + x3)**2*(x1 - x4)**4*(x2 - x5)**2*(x3 - x4)**2) + 1/((-x1 + x3)**2*(x1 - x4)**4*(-x2 + x5)**2*(x3 - x4)**2) + 1/((-x1 + x3)**2*(x1 - x2)**4*(-x2 + x3)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(x1 - x2)**4*(-x2 + x3)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**4*(x2 - x4)**2*(x3 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**4*(-x2 + x4)**2*(x3 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**4*(x2 - x5)**2*(x3 - x4)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**4*(-x2 + x5)**2*(x3 - x4)**2) + 1/((-x1 + x3)**4*(-x1 + x5)**2*(x2 - x4)**2*(-x3 + x5)**2) + 1/((-x1 + x3)**4*(-x1 + x5)**2*(-x2 + x4)**2*(-x3 + x5)**2) + 1/((-x1 + x3)**4*(-x1 + x4)**2*(x2 - x5)**2*(-x3 + x4)**2) + 1/((-x1 + x3)**4*(-x1 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2) + 1/((-x1 + x2)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**4) + 1/((-x1 + x2)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**4) + 1/((-x1 + x2)**2*(-x3 + x5)**2*(x3 - x4)**4*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x3 + x4)**2*(x3 - x5)**4*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x3 + x4)**2*(-x3 + x5)**4*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x3 + x4)**4*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(x1 - x5)**4*(x2 - x5)**2*(x3 - x4)**2) + 1/((-x1 + x2)**2*(x1 - x5)**4*(x2 - x5)**2*(-x3 + x4)**2) + 1/((-x1 + x2)**2*(x1 - x4)**4*(x2 - x4)**2*(x3 - x5)**2) + 1/((-x1 + x2)**2*(x1 - x4)**4*(x2 - x4)**2*(-x3 + x5)**2) + 1/((-x1 + x2)**2*(x1 - x3)**4*(x2 - x3)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(x1 - x3)**4*(x2 - x3)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**4*(x2 - x5)**2*(x3 - x4)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**4*(x2 - x5)**2*(-x3 + x4)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**4*(x2 - x4)**2*(x3 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**4*(x2 - x4)**2*(-x3 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**4*(x2 - x3)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**4*(x2 - x3)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**4*(-x1 + x5)**2*(-x2 + x5)**2*(x3 - x4)**2) + 1/((-x1 + x2)**4*(-x1 + x5)**2*(-x2 + x5)**2*(-x3 + x4)**2) + 1/((-x1 + x2)**4*(-x1 + x4)**2*(-x2 + x4)**2*(x3 - x5)**2) + 1/((-x1 + x2)**4*(-x1 + x4)**2*(-x2 + x4)**2*(-x3 + x5)**2) + 1/((-x1 + x2)**4*(-x1 + x3)**2*(-x2 + x3)**2*(x4 - x5)**2) + 1/((-x1 + x2)**4*(-x1 + x3)**2*(-x2 + x3)**2*(-x4 + x5)**2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "a7eaac02-ef7d-490d-a6ad-bcd3a4feee87",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "12/((x1 - x2)^2*(x1 - x3)^2*(x2 - x3)^2) + 12/((x1 - x2)^2*(x1 - x4)^2*(x2 - x4)^2) + 12/((x1 - x2)^2*(x1 - x5)^2*(x2 - x5)^2) + 12/((x1 - x3)^2*(x1 - x4)^2*(x3 - x4)^2) + 12/((x2 - x3)^2*(x2 - x4)^2*(x3 - x4)^2) + 12/((x1 - x3)^2*(x1 - x5)^2*(x3 - x5)^2) + 12/((x2 - x3)^2*(x2 - x5)^2*(x3 - x5)^2) + 12/((x1 - x4)^2*(x1 - x5)^2*(x4 - x5)^2) + 12/((x2 - x4)^2*(x2 - x5)^2*(x4 - x5)^2) + 12/((x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2)"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# C summand, |Stab|= 12\n",
    "\n",
    "1/((x1-x2)**2*(x3-x1)**2*(x3-x2)**2)\n",
    "\n",
    "# C sum over S5 \n",
    "\n",
    "2/((x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 2/((x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 2/((-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 2/((-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 2/((-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 2/((-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 2/((x2 - x4)**2*(x2 - x5)**2*(x4 - x5)**2) + 2/((x2 - x4)**2*(x2 - x5)**2*(-x4 + x5)**2) + 2/((x2 - x3)**2*(x2 - x5)**2*(x3 - x5)**2) + 2/((x2 - x3)**2*(x2 - x5)**2*(-x3 + x5)**2) + 2/((x2 - x3)**2*(x2 - x4)**2*(x3 - x4)**2) + 2/((x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**2) + 2/((-x2 + x5)**2*(x2 - x4)**2*(-x4 + x5)**2) + 2/((-x2 + x5)**2*(x2 - x3)**2*(-x3 + x5)**2) + 2/((-x2 + x4)**2*(x2 - x5)**2*(x4 - x5)**2) + 2/((-x2 + x4)**2*(x2 - x3)**2*(-x3 + x4)**2) + 2/((-x2 + x4)**2*(-x2 + x5)**2*(x4 - x5)**2) + 2/((-x2 + x4)**2*(-x2 + x5)**2*(-x4 + x5)**2) + 2/((-x2 + x3)**2*(x2 - x5)**2*(x3 - x5)**2) + 2/((-x2 + x3)**2*(x2 - x4)**2*(x3 - x4)**2) + 2/((-x2 + x3)**2*(-x2 + x5)**2*(x3 - x5)**2) + 2/((-x2 + x3)**2*(-x2 + x5)**2*(-x3 + x5)**2) + 2/((-x2 + x3)**2*(-x2 + x4)**2*(x3 - x4)**2) + 2/((-x2 + x3)**2*(-x2 + x4)**2*(-x3 + x4)**2) + 2/((x1 - x4)**2*(x1 - x5)**2*(x4 - x5)**2) + 2/((x1 - x4)**2*(x1 - x5)**2*(-x4 + x5)**2) + 2/((x1 - x3)**2*(x1 - x5)**2*(x3 - x5)**2) + 2/((x1 - x3)**2*(x1 - x5)**2*(-x3 + x5)**2) + 2/((x1 - x3)**2*(x1 - x4)**2*(x3 - x4)**2) + 2/((x1 - x3)**2*(x1 - x4)**2*(-x3 + x4)**2) + 2/((x1 - x2)**2*(x1 - x5)**2*(x2 - x5)**2) + 2/((x1 - x2)**2*(x1 - x5)**2*(-x2 + x5)**2) + 2/((x1 - x2)**2*(x1 - x4)**2*(x2 - x4)**2) + 2/((x1 - x2)**2*(x1 - x4)**2*(-x2 + x4)**2) + 2/((x1 - x2)**2*(x1 - x3)**2*(x2 - x3)**2) + 2/((x1 - x2)**2*(x1 - x3)**2*(-x2 + x3)**2) + 2/((-x1 + x5)**2*(x1 - x4)**2*(-x4 + x5)**2) + 2/((-x1 + x5)**2*(x1 - x3)**2*(-x3 + x5)**2) + 2/((-x1 + x5)**2*(x1 - x2)**2*(-x2 + x5)**2) + 2/((-x1 + x4)**2*(x1 - x5)**2*(x4 - x5)**2) + 2/((-x1 + x4)**2*(x1 - x3)**2*(-x3 + x4)**2) + 2/((-x1 + x4)**2*(x1 - x2)**2*(-x2 + x4)**2) + 2/((-x1 + x4)**2*(-x1 + x5)**2*(x4 - x5)**2) + 2/((-x1 + x4)**2*(-x1 + x5)**2*(-x4 + x5)**2) + 2/((-x1 + x3)**2*(x1 - x5)**2*(x3 - x5)**2) + 2/((-x1 + x3)**2*(x1 - x4)**2*(x3 - x4)**2) + 2/((-x1 + x3)**2*(x1 - x2)**2*(-x2 + x3)**2) + 2/((-x1 + x3)**2*(-x1 + x5)**2*(x3 - x5)**2) + 2/((-x1 + x3)**2*(-x1 + x5)**2*(-x3 + x5)**2) + 2/((-x1 + x3)**2*(-x1 + x4)**2*(x3 - x4)**2) + 2/((-x1 + x3)**2*(-x1 + x4)**2*(-x3 + x4)**2) + 2/((-x1 + x2)**2*(x1 - x5)**2*(x2 - x5)**2) + 2/((-x1 + x2)**2*(x1 - x4)**2*(x2 - x4)**2) + 2/((-x1 + x2)**2*(x1 - x3)**2*(x2 - x3)**2) + 2/((-x1 + x2)**2*(-x1 + x5)**2*(x2 - x5)**2) + 2/((-x1 + x2)**2*(-x1 + x5)**2*(-x2 + x5)**2) + 2/((-x1 + x2)**2*(-x1 + x4)**2*(x2 - x4)**2) + 2/((-x1 + x2)**2*(-x1 + x4)**2*(-x2 + x4)**2) + 2/((-x1 + x2)**2*(-x1 + x3)**2*(x2 - x3)**2) + 2/((-x1 + x2)**2*(-x1 + x3)**2*(-x2 + x3)**2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "584bc175-a8a3-4b7d-b85b-8fefc5ab5197",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "12/((x1 - x5)^2*(x2 - x3)^4*(x2 - x4)^4*(x3 - x4)^4) + 12/((x1 - x3)^4*(x1 - x4)^4*(x2 - x5)^2*(x3 - x4)^4) + 12/((x1 - x2)^4*(x1 - x5)^4*(x2 - x5)^4*(x3 - x4)^2) + 12/((x1 - x3)^4*(x1 - x5)^4*(x2 - x4)^2*(x3 - x5)^4) + 12/((x1 - x4)^2*(x2 - x3)^4*(x2 - x5)^4*(x3 - x5)^4) + 12/((x1 - x2)^4*(x1 - x4)^4*(x2 - x4)^4*(x3 - x5)^2) + 12/((x1 - x4)^4*(x1 - x5)^4*(x2 - x3)^2*(x4 - x5)^4) + 12/((x1 - x3)^2*(x2 - x4)^4*(x2 - x5)^4*(x4 - x5)^4) + 12/((x1 - x2)^2*(x3 - x4)^4*(x3 - x5)^4*(x4 - x5)^4) + 12/((x1 - x2)^4*(x1 - x3)^4*(x2 - x3)^4*(x4 - x5)^2)"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# CA summand, |Stab|= 12\n",
    "\n",
    "1/((x1-x2)**4*(x3-x1)**4*(x3-x2)**4*(x4-x5)**2)\n",
    "\n",
    "# CA sum over S5 \n",
    "\n",
    "1/((x1 - x5)**2*(x2 - x3)**4*(x2 - x4)**4*(x3 - x4)**4) + 1/((x1 - x5)**2*(x2 - x3)**4*(x2 - x4)**4*(-x3 + x4)**4) + 1/((x1 - x5)**2*(-x2 + x4)**4*(x2 - x3)**4*(-x3 + x4)**4) + 1/((x1 - x5)**2*(-x2 + x3)**4*(x2 - x4)**4*(x3 - x4)**4) + 1/((x1 - x5)**2*(-x2 + x3)**4*(-x2 + x4)**4*(x3 - x4)**4) + 1/((x1 - x5)**2*(-x2 + x3)**4*(-x2 + x4)**4*(-x3 + x4)**4) + 1/((x1 - x4)**2*(x2 - x3)**4*(x2 - x5)**4*(x3 - x5)**4) + 1/((x1 - x4)**2*(x2 - x3)**4*(x2 - x5)**4*(-x3 + x5)**4) + 1/((x1 - x4)**2*(-x2 + x5)**4*(x2 - x3)**4*(-x3 + x5)**4) + 1/((x1 - x4)**2*(-x2 + x3)**4*(x2 - x5)**4*(x3 - x5)**4) + 1/((x1 - x4)**2*(-x2 + x3)**4*(-x2 + x5)**4*(x3 - x5)**4) + 1/((x1 - x4)**2*(-x2 + x3)**4*(-x2 + x5)**4*(-x3 + x5)**4) + 1/((x1 - x4)**4*(x1 - x5)**4*(x2 - x3)**2*(x4 - x5)**4) + 1/((x1 - x4)**4*(x1 - x5)**4*(x2 - x3)**2*(-x4 + x5)**4) + 1/((x1 - x4)**4*(x1 - x5)**4*(-x2 + x3)**2*(x4 - x5)**4) + 1/((x1 - x4)**4*(x1 - x5)**4*(-x2 + x3)**2*(-x4 + x5)**4) + 1/((x1 - x3)**2*(x2 - x4)**4*(x2 - x5)**4*(x4 - x5)**4) + 1/((x1 - x3)**2*(x2 - x4)**4*(x2 - x5)**4*(-x4 + x5)**4) + 1/((x1 - x3)**2*(-x2 + x5)**4*(x2 - x4)**4*(-x4 + x5)**4) + 1/((x1 - x3)**2*(-x2 + x4)**4*(x2 - x5)**4*(x4 - x5)**4) + 1/((x1 - x3)**2*(-x2 + x4)**4*(-x2 + x5)**4*(x4 - x5)**4) + 1/((x1 - x3)**2*(-x2 + x4)**4*(-x2 + x5)**4*(-x4 + x5)**4) + 1/((x1 - x3)**4*(x1 - x5)**4*(x2 - x4)**2*(x3 - x5)**4) + 1/((x1 - x3)**4*(x1 - x5)**4*(x2 - x4)**2*(-x3 + x5)**4) + 1/((x1 - x3)**4*(x1 - x5)**4*(-x2 + x4)**2*(x3 - x5)**4) + 1/((x1 - x3)**4*(x1 - x5)**4*(-x2 + x4)**2*(-x3 + x5)**4) + 1/((x1 - x3)**4*(x1 - x4)**4*(x2 - x5)**2*(x3 - x4)**4) + 1/((x1 - x3)**4*(x1 - x4)**4*(x2 - x5)**2*(-x3 + x4)**4) + 1/((x1 - x3)**4*(x1 - x4)**4*(-x2 + x5)**2*(x3 - x4)**4) + 1/((x1 - x3)**4*(x1 - x4)**4*(-x2 + x5)**2*(-x3 + x4)**4) + 1/((x1 - x2)**2*(x3 - x4)**4*(x3 - x5)**4*(x4 - x5)**4) + 1/((x1 - x2)**2*(x3 - x4)**4*(x3 - x5)**4*(-x4 + x5)**4) + 1/((x1 - x2)**2*(-x3 + x5)**4*(x3 - x4)**4*(-x4 + x5)**4) + 1/((x1 - x2)**2*(-x3 + x4)**4*(x3 - x5)**4*(x4 - x5)**4) + 1/((x1 - x2)**2*(-x3 + x4)**4*(-x3 + x5)**4*(x4 - x5)**4) + 1/((x1 - x2)**2*(-x3 + x4)**4*(-x3 + x5)**4*(-x4 + x5)**4) + 1/((x1 - x2)**4*(x1 - x5)**4*(x2 - x5)**4*(x3 - x4)**2) + 1/((x1 - x2)**4*(x1 - x5)**4*(x2 - x5)**4*(-x3 + x4)**2) + 1/((x1 - x2)**4*(x1 - x5)**4*(-x2 + x5)**4*(x3 - x4)**2) + 1/((x1 - x2)**4*(x1 - x5)**4*(-x2 + x5)**4*(-x3 + x4)**2) + 1/((x1 - x2)**4*(x1 - x4)**4*(x2 - x4)**4*(x3 - x5)**2) + 1/((x1 - x2)**4*(x1 - x4)**4*(x2 - x4)**4*(-x3 + x5)**2) + 1/((x1 - x2)**4*(x1 - x4)**4*(-x2 + x4)**4*(x3 - x5)**2) + 1/((x1 - x2)**4*(x1 - x4)**4*(-x2 + x4)**4*(-x3 + x5)**2) + 1/((x1 - x2)**4*(x1 - x3)**4*(x2 - x3)**4*(x4 - x5)**2) + 1/((x1 - x2)**4*(x1 - x3)**4*(x2 - x3)**4*(-x4 + x5)**2) + 1/((x1 - x2)**4*(x1 - x3)**4*(-x2 + x3)**4*(x4 - x5)**2) + 1/((x1 - x2)**4*(x1 - x3)**4*(-x2 + x3)**4*(-x4 + x5)**2) + 1/((-x1 + x5)**2*(x2 - x3)**4*(x2 - x4)**4*(x3 - x4)**4) + 1/((-x1 + x5)**2*(x2 - x3)**4*(x2 - x4)**4*(-x3 + x4)**4) + 1/((-x1 + x5)**2*(-x2 + x4)**4*(x2 - x3)**4*(-x3 + x4)**4) + 1/((-x1 + x5)**2*(-x2 + x3)**4*(x2 - x4)**4*(x3 - x4)**4) + 1/((-x1 + x5)**2*(-x2 + x3)**4*(-x2 + x4)**4*(x3 - x4)**4) + 1/((-x1 + x5)**2*(-x2 + x3)**4*(-x2 + x4)**4*(-x3 + x4)**4) + 1/((-x1 + x5)**4*(x1 - x4)**4*(x2 - x3)**2*(-x4 + x5)**4) + 1/((-x1 + x5)**4*(x1 - x4)**4*(-x2 + x3)**2*(-x4 + x5)**4) + 1/((-x1 + x5)**4*(x1 - x3)**4*(x2 - x4)**2*(-x3 + x5)**4) + 1/((-x1 + x5)**4*(x1 - x3)**4*(-x2 + x4)**2*(-x3 + x5)**4) + 1/((-x1 + x5)**4*(x1 - x2)**4*(-x2 + x5)**4*(x3 - x4)**2) + 1/((-x1 + x5)**4*(x1 - x2)**4*(-x2 + x5)**4*(-x3 + x4)**2) + 1/((-x1 + x4)**2*(x2 - x3)**4*(x2 - x5)**4*(x3 - x5)**4) + 1/((-x1 + x4)**2*(x2 - x3)**4*(x2 - x5)**4*(-x3 + x5)**4) + 1/((-x1 + x4)**2*(-x2 + x5)**4*(x2 - x3)**4*(-x3 + x5)**4) + 1/((-x1 + x4)**2*(-x2 + x3)**4*(x2 - x5)**4*(x3 - x5)**4) + 1/((-x1 + x4)**2*(-x2 + x3)**4*(-x2 + x5)**4*(x3 - x5)**4) + 1/((-x1 + x4)**2*(-x2 + x3)**4*(-x2 + x5)**4*(-x3 + x5)**4) + 1/((-x1 + x4)**4*(x1 - x5)**4*(x2 - x3)**2*(x4 - x5)**4) + 1/((-x1 + x4)**4*(x1 - x5)**4*(-x2 + x3)**2*(x4 - x5)**4) + 1/((-x1 + x4)**4*(x1 - x3)**4*(x2 - x5)**2*(-x3 + x4)**4) + 1/((-x1 + x4)**4*(x1 - x3)**4*(-x2 + x5)**2*(-x3 + x4)**4) + 1/((-x1 + x4)**4*(x1 - x2)**4*(-x2 + x4)**4*(x3 - x5)**2) + 1/((-x1 + x4)**4*(x1 - x2)**4*(-x2 + x4)**4*(-x3 + x5)**2) + 1/((-x1 + x4)**4*(-x1 + x5)**4*(x2 - x3)**2*(x4 - x5)**4) + 1/((-x1 + x4)**4*(-x1 + x5)**4*(x2 - x3)**2*(-x4 + x5)**4) + 1/((-x1 + x4)**4*(-x1 + x5)**4*(-x2 + x3)**2*(x4 - x5)**4) + 1/((-x1 + x4)**4*(-x1 + x5)**4*(-x2 + x3)**2*(-x4 + x5)**4) + 1/((-x1 + x3)**2*(x2 - x4)**4*(x2 - x5)**4*(x4 - x5)**4) + 1/((-x1 + x3)**2*(x2 - x4)**4*(x2 - x5)**4*(-x4 + x5)**4) + 1/((-x1 + x3)**2*(-x2 + x5)**4*(x2 - x4)**4*(-x4 + x5)**4) + 1/((-x1 + x3)**2*(-x2 + x4)**4*(x2 - x5)**4*(x4 - x5)**4) + 1/((-x1 + x3)**2*(-x2 + x4)**4*(-x2 + x5)**4*(x4 - x5)**4) + 1/((-x1 + x3)**2*(-x2 + x4)**4*(-x2 + x5)**4*(-x4 + x5)**4) + 1/((-x1 + x3)**4*(x1 - x5)**4*(x2 - x4)**2*(x3 - x5)**4) + 1/((-x1 + x3)**4*(x1 - x5)**4*(-x2 + x4)**2*(x3 - x5)**4) + 1/((-x1 + x3)**4*(x1 - x4)**4*(x2 - x5)**2*(x3 - x4)**4) + 1/((-x1 + x3)**4*(x1 - x4)**4*(-x2 + x5)**2*(x3 - x4)**4) + 1/((-x1 + x3)**4*(x1 - x2)**4*(-x2 + x3)**4*(x4 - x5)**2) + 1/((-x1 + x3)**4*(x1 - x2)**4*(-x2 + x3)**4*(-x4 + x5)**2) + 1/((-x1 + x3)**4*(-x1 + x5)**4*(x2 - x4)**2*(x3 - x5)**4) + 1/((-x1 + x3)**4*(-x1 + x5)**4*(x2 - x4)**2*(-x3 + x5)**4) + 1/((-x1 + x3)**4*(-x1 + x5)**4*(-x2 + x4)**2*(x3 - x5)**4) + 1/((-x1 + x3)**4*(-x1 + x5)**4*(-x2 + x4)**2*(-x3 + x5)**4) + 1/((-x1 + x3)**4*(-x1 + x4)**4*(x2 - x5)**2*(x3 - x4)**4) + 1/((-x1 + x3)**4*(-x1 + x4)**4*(x2 - x5)**2*(-x3 + x4)**4) + 1/((-x1 + x3)**4*(-x1 + x4)**4*(-x2 + x5)**2*(x3 - x4)**4) + 1/((-x1 + x3)**4*(-x1 + x4)**4*(-x2 + x5)**2*(-x3 + x4)**4) + 1/((-x1 + x2)**2*(x3 - x4)**4*(x3 - x5)**4*(x4 - x5)**4) + 1/((-x1 + x2)**2*(x3 - x4)**4*(x3 - x5)**4*(-x4 + x5)**4) + 1/((-x1 + x2)**2*(-x3 + x5)**4*(x3 - x4)**4*(-x4 + x5)**4) + 1/((-x1 + x2)**2*(-x3 + x4)**4*(x3 - x5)**4*(x4 - x5)**4) + 1/((-x1 + x2)**2*(-x3 + x4)**4*(-x3 + x5)**4*(x4 - x5)**4) + 1/((-x1 + x2)**2*(-x3 + x4)**4*(-x3 + x5)**4*(-x4 + x5)**4) + 1/((-x1 + x2)**4*(x1 - x5)**4*(x2 - x5)**4*(x3 - x4)**2) + 1/((-x1 + x2)**4*(x1 - x5)**4*(x2 - x5)**4*(-x3 + x4)**2) + 1/((-x1 + x2)**4*(x1 - x4)**4*(x2 - x4)**4*(x3 - x5)**2) + 1/((-x1 + x2)**4*(x1 - x4)**4*(x2 - x4)**4*(-x3 + x5)**2) + 1/((-x1 + x2)**4*(x1 - x3)**4*(x2 - x3)**4*(x4 - x5)**2) + 1/((-x1 + x2)**4*(x1 - x3)**4*(x2 - x3)**4*(-x4 + x5)**2) + 1/((-x1 + x2)**4*(-x1 + x5)**4*(x2 - x5)**4*(x3 - x4)**2) + 1/((-x1 + x2)**4*(-x1 + x5)**4*(x2 - x5)**4*(-x3 + x4)**2) + 1/((-x1 + x2)**4*(-x1 + x5)**4*(-x2 + x5)**4*(x3 - x4)**2) + 1/((-x1 + x2)**4*(-x1 + x5)**4*(-x2 + x5)**4*(-x3 + x4)**2) + 1/((-x1 + x2)**4*(-x1 + x4)**4*(x2 - x4)**4*(x3 - x5)**2) + 1/((-x1 + x2)**4*(-x1 + x4)**4*(x2 - x4)**4*(-x3 + x5)**2) + 1/((-x1 + x2)**4*(-x1 + x4)**4*(-x2 + x4)**4*(x3 - x5)**2) + 1/((-x1 + x2)**4*(-x1 + x4)**4*(-x2 + x4)**4*(-x3 + x5)**2) + 1/((-x1 + x2)**4*(-x1 + x3)**4*(x2 - x3)**4*(x4 - x5)**2) + 1/((-x1 + x2)**4*(-x1 + x3)**4*(x2 - x3)**4*(-x4 + x5)**2) + 1/((-x1 + x2)**4*(-x1 + x3)**4*(-x2 + x3)**4*(x4 - x5)**2) + 1/((-x1 + x2)**4*(-x1 + x3)**4*(-x2 + x3)**4*(-x4 + x5)**2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "4d16255f-0946-4b92-98a7-09c85fe942cf",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "12/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^4*(x3 - x5)^4*(x4 - x5)^4) + 12/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^4*(x2 - x5)^4*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^4) + 12/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^4*(x1 - x5)^4*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^4) + 12/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^4*(x2 - x4)^2*(x2 - x5)^4*(x3 - x4)^2*(x3 - x5)^4*(x4 - x5)^2) + 12/((x1 - x2)^2*(x1 - x3)^4*(x1 - x4)^2*(x1 - x5)^4*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^4*(x4 - x5)^2) + 12/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^4*(x2 - x4)^4*(x2 - x5)^2*(x3 - x4)^4*(x3 - x5)^2*(x4 - x5)^2) + 12/((x1 - x2)^2*(x1 - x3)^4*(x1 - x4)^4*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^4*(x3 - x5)^2*(x4 - x5)^2) + 12/((x1 - x2)^4*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^4*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^4*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2) + 12/((x1 - x2)^4*(x1 - x3)^2*(x1 - x4)^4*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^4*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2) + 12/((x1 - x2)^4*(x1 - x3)^4*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^4*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2)"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# CB summand, |Stab|= 12\n",
    "\n",
    "1/((x1-x2)**2*(x3-x1)**2*(x3-x2)**2*(x1-x2)**2*(x1-x3)**2*(x1-x4)**2*(x1-x5)**2*(x2-x3)**2*(x2-x4)**2*(x2-x5)**2*(x3-x4)**2*(x3-x5)**2*(x4-x5)**2)\n",
    "\n",
    "# CB sum over S5 \n",
    "\n",
    "1/((-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**4*(x1 - x5)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**4*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**4*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**4*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x2)**4*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x2)**4*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x4)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**4*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x4)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**4*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x4)**2*(x1 - x2)**2*(x1 - x3)**4*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x4)**2*(x1 - x2)**2*(x1 - x3)**4*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x4)**2*(x1 - x2)**4*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x4)**2*(x1 - x2)**4*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**4) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**4) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**4) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**4) + 1/((-x1 + x4)**2*(-x1 + x5)**4*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x4)**2*(-x1 + x5)**4*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x4)**4*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x4)**4*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**4*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**4*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**4*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**4*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(x1 - x2)**4*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(x1 - x2)**4*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**2*(x3 - x4)**2*(x3 - x5)**4*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**2*(-x3 + x5)**4*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x3 - x4)**2*(x3 - x5)**4*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x5)**4*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**4*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**4*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**2*(x3 - x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**2*(-x3 + x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x3 - x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x5)**2*(x3 - x4)**4*(x3 - x5)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(x3 - x4)**2*(x3 - x5)**4*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**4) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**4) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**4*(x3 - x4)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**4*(-x3 + x5)**2*(x3 - x5)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**4*(x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**4*(x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**4*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**4*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**4*(-x1 + x4)**2*(x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**4*(-x1 + x4)**2*(x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**4*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**4*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**4*(x1 - x5)**2*(-x2 + x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**4*(x1 - x5)**2*(-x2 + x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(x1 - x2)**2*(x1 - x3)**4*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(x1 - x2)**2*(x1 - x3)**4*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**4*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**4*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x5)**4*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x5)**4*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**4*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**4*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**4*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**4*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x4)**4*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x4)**4*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x3)**2*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**4*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x3)**2*(-x2 + x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**4*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**4) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**4) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x3)**2*(-x2 + x4)**2*(-x2 + x5)**4*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x3)**2*(-x2 + x4)**4*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**4*(x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(-x2 + x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**4*(x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(-x2 + x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**2*(x1 - x4)**2*(-x2 + x5)**2*(x2 - x3)**4*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**2*(x1 - x4)**2*(-x2 + x3)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**4*(-x3 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**2*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**4*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**2*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x5)**4*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**2*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x5)**4*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**2*(x1 - x4)**2*(-x2 + x3)**4*(-x2 + x5)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(x1 - x5)**2*(-x2 + x4)**2*(x2 - x3)**4*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(x2 - x3)**2*(x2 - x4)**4*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**4*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(x1 - x5)**2*(-x2 + x3)**4*(-x2 + x4)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**4*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x5)**2*(x2 - x3)**4*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**4*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x4)**2*(x2 - x3)**4*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x4)**2*(-x2 + x5)**4*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x4)**4*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**4*(-x3 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(x2 - x3)**2*(x2 - x4)**4*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**4*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x5)**4*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x5)**4*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x5)**2*(x3 - x4)**4*(x3 - x5)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(x3 - x4)**2*(x3 - x5)**4*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**4*(x3 - x4)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**4*(-x3 + x5)**2*(x3 - x5)**2*(-x4 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x4)**4*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**4*(-x2 + x5)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**4*(-x2 + x4)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**4*(x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**4*(x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**4*(-x1 + x5)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**4*(-x1 + x5)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**4*(-x1 + x4)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**4*(-x1 + x4)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**4*(-x1 + x3)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**4*(-x1 + x3)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "fa7cbc35-2dd3-4c1a-9227-3861240a8102",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "6/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x2 - x3)^4*(x2 - x4)^4*(x3 - x4)^4) + 6/((x1 - x2)^2*(x1 - x3)^4*(x1 - x4)^4*(x2 - x3)^2*(x2 - x4)^2*(x3 - x4)^4) + 6/((x1 - x2)^4*(x1 - x3)^2*(x1 - x4)^4*(x2 - x3)^2*(x2 - x4)^4*(x3 - x4)^2) + 6/((x1 - x2)^4*(x1 - x3)^4*(x1 - x4)^2*(x2 - x3)^4*(x2 - x4)^2*(x3 - x4)^2) + 6/((x1 - x2)^2*(x1 - x3)^2*(x1 - x5)^2*(x2 - x3)^4*(x2 - x5)^4*(x3 - x5)^4) + 6/((x1 - x2)^2*(x1 - x3)^4*(x1 - x5)^4*(x2 - x3)^2*(x2 - x5)^2*(x3 - x5)^4) + 6/((x1 - x2)^4*(x1 - x3)^2*(x1 - x5)^4*(x2 - x3)^2*(x2 - x5)^4*(x3 - x5)^2) + 6/((x1 - x2)^4*(x1 - x3)^4*(x1 - x5)^2*(x2 - x3)^4*(x2 - x5)^2*(x3 - x5)^2) + 6/((x1 - x2)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x4)^4*(x2 - x5)^4*(x4 - x5)^4) + 6/((x1 - x2)^2*(x1 - x4)^4*(x1 - x5)^4*(x2 - x4)^2*(x2 - x5)^2*(x4 - x5)^4) + 6/((x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x3 - x4)^4*(x3 - x5)^4*(x4 - x5)^4) + 6/((x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^4*(x3 - x5)^4*(x4 - x5)^4) + 6/((x1 - x3)^2*(x1 - x4)^4*(x1 - x5)^4*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^4) + 6/((x2 - x3)^2*(x2 - x4)^4*(x2 - x5)^4*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^4) + 6/((x1 - x2)^4*(x1 - x4)^2*(x1 - x5)^4*(x2 - x4)^2*(x2 - x5)^4*(x4 - x5)^2) + 6/((x1 - x2)^4*(x1 - x4)^4*(x1 - x5)^2*(x2 - x4)^4*(x2 - x5)^2*(x4 - x5)^2) + 6/((x1 - x3)^4*(x1 - x4)^2*(x1 - x5)^4*(x3 - x4)^2*(x3 - x5)^4*(x4 - x5)^2) + 6/((x2 - x3)^4*(x2 - x4)^2*(x2 - x5)^4*(x3 - x4)^2*(x3 - x5)^4*(x4 - x5)^2) + 6/((x1 - x3)^4*(x1 - x4)^4*(x1 - x5)^2*(x3 - x4)^4*(x3 - x5)^2*(x4 - x5)^2) + 6/((x2 - x3)^4*(x2 - x4)^4*(x2 - x5)^2*(x3 - x4)^4*(x3 - x5)^2*(x4 - x5)^2)"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# CC summand, |Stab|= 6\n",
    "\n",
    "1/((x1-x2)**4*(x3-x4)**2*(x1-x3)**4*(x1-x4)**2*(x2-x3)**4*(x2-x4)**2)\n",
    "\n",
    "\n",
    "# CC sum over S5 \n",
    "\n",
    "1/((x2 - x3)**2*(x2 - x4)**4*(x2 - x5)**4*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**4) + 1/((x2 - x3)**2*(x2 - x4)**4*(x2 - x5)**4*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**4) + 1/((x2 - x3)**4*(x2 - x4)**2*(x2 - x5)**4*(x3 - x4)**2*(x3 - x5)**4*(-x4 + x5)**2) + 1/((x2 - x3)**4*(x2 - x4)**2*(x2 - x5)**4*(-x3 + x5)**4*(x3 - x4)**2*(-x4 + x5)**2) + 1/((x2 - x3)**4*(x2 - x4)**4*(x2 - x5)**2*(x3 - x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((x2 - x3)**4*(x2 - x4)**4*(x2 - x5)**2*(-x3 + x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x2 + x5)**4*(x2 - x3)**2*(x2 - x4)**4*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**4) + 1/((-x2 + x5)**4*(x2 - x3)**4*(x2 - x4)**2*(-x3 + x5)**4*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x2 + x4)**4*(x2 - x3)**2*(x2 - x5)**4*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**4) + 1/((-x2 + x4)**4*(x2 - x3)**4*(x2 - x5)**2*(-x3 + x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x2 + x4)**4*(-x2 + x5)**4*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**4) + 1/((-x2 + x4)**4*(-x2 + x5)**4*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**4) + 1/((-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x3 - x4)**4*(x3 - x5)**4*(x4 - x5)**4) + 1/((-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x3 - x4)**4*(x3 - x5)**4*(-x4 + x5)**4) + 1/((-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x5)**4*(x3 - x4)**4*(-x4 + x5)**4) + 1/((-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**4*(x3 - x5)**4*(x4 - x5)**4) + 1/((-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**4*(-x3 + x5)**4*(x4 - x5)**4) + 1/((-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**4*(-x3 + x5)**4*(-x4 + x5)**4) + 1/((-x2 + x3)**4*(x2 - x4)**2*(x2 - x5)**4*(x3 - x4)**2*(x3 - x5)**4*(-x4 + x5)**2) + 1/((-x2 + x3)**4*(x2 - x4)**4*(x2 - x5)**2*(x3 - x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x2 + x3)**4*(-x2 + x5)**4*(x2 - x4)**2*(x3 - x4)**2*(x3 - x5)**4*(-x4 + x5)**2) + 1/((-x2 + x3)**4*(-x2 + x5)**4*(x2 - x4)**2*(-x3 + x5)**4*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x2 + x3)**4*(-x2 + x4)**4*(x2 - x5)**2*(x3 - x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x2 + x3)**4*(-x2 + x4)**4*(x2 - x5)**2*(-x3 + x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((x1 - x3)**2*(x1 - x4)**4*(x1 - x5)**4*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**4) + 1/((x1 - x3)**2*(x1 - x4)**4*(x1 - x5)**4*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**4) + 1/((x1 - x3)**4*(x1 - x4)**2*(x1 - x5)**4*(x3 - x4)**2*(x3 - x5)**4*(-x4 + x5)**2) + 1/((x1 - x3)**4*(x1 - x4)**2*(x1 - x5)**4*(-x3 + x5)**4*(x3 - x4)**2*(-x4 + x5)**2) + 1/((x1 - x3)**4*(x1 - x4)**4*(x1 - x5)**2*(x3 - x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((x1 - x3)**4*(x1 - x4)**4*(x1 - x5)**2*(-x3 + x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((x1 - x2)**2*(x1 - x4)**4*(x1 - x5)**4*(-x2 + x4)**2*(-x2 + x5)**2*(x4 - x5)**4) + 1/((x1 - x2)**2*(x1 - x4)**4*(x1 - x5)**4*(-x2 + x4)**2*(-x2 + x5)**2*(-x4 + x5)**4) + 1/((x1 - x2)**2*(x1 - x3)**4*(x1 - x5)**4*(-x2 + x3)**2*(-x2 + x5)**2*(x3 - x5)**4) + 1/((x1 - x2)**2*(x1 - x3)**4*(x1 - x5)**4*(-x2 + x3)**2*(-x2 + x5)**2*(-x3 + x5)**4) + 1/((x1 - x2)**2*(x1 - x3)**4*(x1 - x4)**4*(-x2 + x3)**2*(-x2 + x4)**2*(x3 - x4)**4) + 1/((x1 - x2)**2*(x1 - x3)**4*(x1 - x4)**4*(-x2 + x3)**2*(-x2 + x4)**2*(-x3 + x4)**4) + 1/((x1 - x2)**4*(x1 - x4)**2*(x1 - x5)**4*(x2 - x4)**2*(x2 - x5)**4*(-x4 + x5)**2) + 1/((x1 - x2)**4*(x1 - x4)**2*(x1 - x5)**4*(-x2 + x5)**4*(x2 - x4)**2*(-x4 + x5)**2) + 1/((x1 - x2)**4*(x1 - x4)**4*(x1 - x5)**2*(x2 - x4)**4*(x2 - x5)**2*(x4 - x5)**2) + 1/((x1 - x2)**4*(x1 - x4)**4*(x1 - x5)**2*(-x2 + x4)**4*(x2 - x5)**2*(x4 - x5)**2) + 1/((x1 - x2)**4*(x1 - x3)**2*(x1 - x5)**4*(x2 - x3)**2*(x2 - x5)**4*(-x3 + x5)**2) + 1/((x1 - x2)**4*(x1 - x3)**2*(x1 - x5)**4*(-x2 + x5)**4*(x2 - x3)**2*(-x3 + x5)**2) + 1/((x1 - x2)**4*(x1 - x3)**2*(x1 - x4)**4*(x2 - x3)**2*(x2 - x4)**4*(-x3 + x4)**2) + 1/((x1 - x2)**4*(x1 - x3)**2*(x1 - x4)**4*(-x2 + x4)**4*(x2 - x3)**2*(-x3 + x4)**2) + 1/((x1 - x2)**4*(x1 - x3)**4*(x1 - x5)**2*(x2 - x3)**4*(x2 - x5)**2*(x3 - x5)**2) + 1/((x1 - x2)**4*(x1 - x3)**4*(x1 - x5)**2*(-x2 + x3)**4*(x2 - x5)**2*(x3 - x5)**2) + 1/((x1 - x2)**4*(x1 - x3)**4*(x1 - x4)**2*(x2 - x3)**4*(x2 - x4)**2*(x3 - x4)**2) + 1/((x1 - x2)**4*(x1 - x3)**4*(x1 - x4)**2*(-x2 + x3)**4*(x2 - x4)**2*(x3 - x4)**2) + 1/((-x1 + x5)**4*(x1 - x3)**2*(x1 - x4)**4*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**4) + 1/((-x1 + x5)**4*(x1 - x3)**4*(x1 - x4)**2*(-x3 + x5)**4*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**4*(x1 - x2)**2*(x1 - x4)**4*(-x2 + x4)**2*(-x2 + x5)**2*(-x4 + x5)**4) + 1/((-x1 + x5)**4*(x1 - x2)**2*(x1 - x3)**4*(-x2 + x3)**2*(-x2 + x5)**2*(-x3 + x5)**4) + 1/((-x1 + x5)**4*(x1 - x2)**4*(x1 - x4)**2*(-x2 + x5)**4*(x2 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**4*(x1 - x2)**4*(x1 - x3)**2*(-x2 + x5)**4*(x2 - x3)**2*(-x3 + x5)**2) + 1/((-x1 + x4)**4*(x1 - x3)**2*(x1 - x5)**4*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**4) + 1/((-x1 + x4)**4*(x1 - x3)**4*(x1 - x5)**2*(-x3 + x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x4)**4*(x1 - x2)**2*(x1 - x5)**4*(-x2 + x4)**2*(-x2 + x5)**2*(x4 - x5)**4) + 1/((-x1 + x4)**4*(x1 - x2)**2*(x1 - x3)**4*(-x2 + x3)**2*(-x2 + x4)**2*(-x3 + x4)**4) + 1/((-x1 + x4)**4*(x1 - x2)**4*(x1 - x5)**2*(-x2 + x4)**4*(x2 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x4)**4*(x1 - x2)**4*(x1 - x3)**2*(-x2 + x4)**4*(x2 - x3)**2*(-x3 + x4)**2) + 1/((-x1 + x4)**4*(-x1 + x5)**4*(x1 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**4) + 1/((-x1 + x4)**4*(-x1 + x5)**4*(x1 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**4) + 1/((-x1 + x4)**4*(-x1 + x5)**4*(x1 - x2)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x4 - x5)**4) + 1/((-x1 + x4)**4*(-x1 + x5)**4*(x1 - x2)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x4 + x5)**4) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x3 - x4)**4*(x3 - x5)**4*(x4 - x5)**4) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x3 - x4)**4*(x3 - x5)**4*(-x4 + x5)**4) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x3 + x5)**4*(x3 - x4)**4*(-x4 + x5)**4) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x3 + x4)**4*(x3 - x5)**4*(x4 - x5)**4) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x3 + x4)**4*(-x3 + x5)**4*(x4 - x5)**4) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x3 + x4)**4*(-x3 + x5)**4*(-x4 + x5)**4) + 1/((-x1 + x3)**4*(x1 - x4)**2*(x1 - x5)**4*(x3 - x4)**2*(x3 - x5)**4*(-x4 + x5)**2) + 1/((-x1 + x3)**4*(x1 - x4)**4*(x1 - x5)**2*(x3 - x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**4*(x1 - x2)**2*(x1 - x5)**4*(-x2 + x3)**2*(-x2 + x5)**2*(x3 - x5)**4) + 1/((-x1 + x3)**4*(x1 - x2)**2*(x1 - x4)**4*(-x2 + x3)**2*(-x2 + x4)**2*(x3 - x4)**4) + 1/((-x1 + x3)**4*(x1 - x2)**4*(x1 - x5)**2*(-x2 + x3)**4*(x2 - x5)**2*(x3 - x5)**2) + 1/((-x1 + x3)**4*(x1 - x2)**4*(x1 - x4)**2*(-x2 + x3)**4*(x2 - x4)**2*(x3 - x4)**2) + 1/((-x1 + x3)**4*(-x1 + x5)**4*(x1 - x4)**2*(x3 - x4)**2*(x3 - x5)**4*(-x4 + x5)**2) + 1/((-x1 + x3)**4*(-x1 + x5)**4*(x1 - x4)**2*(-x3 + x5)**4*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**4*(-x1 + x5)**4*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x3 - x5)**4) + 1/((-x1 + x3)**4*(-x1 + x5)**4*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x5)**2*(-x3 + x5)**4) + 1/((-x1 + x3)**4*(-x1 + x4)**4*(x1 - x5)**2*(x3 - x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**4*(-x1 + x4)**4*(x1 - x5)**2*(-x3 + x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**4*(-x1 + x4)**4*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x3 - x4)**4) + 1/((-x1 + x3)**4*(-x1 + x4)**4*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x3 + x4)**4) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x2 - x4)**4*(x2 - x5)**4*(x4 - x5)**4) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x2 - x4)**4*(x2 - x5)**4*(-x4 + x5)**4) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x5)**4*(x2 - x4)**4*(-x4 + x5)**4) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x4)**4*(x2 - x5)**4*(x4 - x5)**4) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x4)**4*(-x2 + x5)**4*(x4 - x5)**4) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x4)**4*(-x2 + x5)**4*(-x4 + x5)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**2*(x2 - x3)**4*(x2 - x5)**4*(x3 - x5)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**2*(x2 - x3)**4*(x2 - x5)**4*(-x3 + x5)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**2*(-x2 + x5)**4*(x2 - x3)**4*(-x3 + x5)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**2*(-x2 + x3)**4*(x2 - x5)**4*(x3 - x5)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**2*(-x2 + x3)**4*(-x2 + x5)**4*(x3 - x5)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**2*(-x2 + x3)**4*(-x2 + x5)**4*(-x3 + x5)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(x2 - x3)**4*(x2 - x4)**4*(x3 - x4)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(x2 - x3)**4*(x2 - x4)**4*(-x3 + x4)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x2 + x4)**4*(x2 - x3)**4*(-x3 + x4)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x2 + x3)**4*(x2 - x4)**4*(x3 - x4)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x2 + x3)**4*(-x2 + x4)**4*(x3 - x4)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x2 + x3)**4*(-x2 + x4)**4*(-x3 + x4)**4) + 1/((-x1 + x2)**4*(x1 - x4)**2*(x1 - x5)**4*(x2 - x4)**2*(x2 - x5)**4*(-x4 + x5)**2) + 1/((-x1 + x2)**4*(x1 - x4)**4*(x1 - x5)**2*(x2 - x4)**4*(x2 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**4*(x1 - x3)**2*(x1 - x5)**4*(x2 - x3)**2*(x2 - x5)**4*(-x3 + x5)**2) + 1/((-x1 + x2)**4*(x1 - x3)**2*(x1 - x4)**4*(x2 - x3)**2*(x2 - x4)**4*(-x3 + x4)**2) + 1/((-x1 + x2)**4*(x1 - x3)**4*(x1 - x5)**2*(x2 - x3)**4*(x2 - x5)**2*(x3 - x5)**2) + 1/((-x1 + x2)**4*(x1 - x3)**4*(x1 - x4)**2*(x2 - x3)**4*(x2 - x4)**2*(x3 - x4)**2) + 1/((-x1 + x2)**4*(-x1 + x5)**4*(x1 - x4)**2*(x2 - x4)**2*(x2 - x5)**4*(-x4 + x5)**2) + 1/((-x1 + x2)**4*(-x1 + x5)**4*(x1 - x4)**2*(-x2 + x5)**4*(x2 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**4*(-x1 + x5)**4*(x1 - x3)**2*(x2 - x3)**2*(x2 - x5)**4*(-x3 + x5)**2) + 1/((-x1 + x2)**4*(-x1 + x5)**4*(x1 - x3)**2*(-x2 + x5)**4*(x2 - x3)**2*(-x3 + x5)**2) + 1/((-x1 + x2)**4*(-x1 + x4)**4*(x1 - x5)**2*(x2 - x4)**4*(x2 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**4*(-x1 + x4)**4*(x1 - x5)**2*(-x2 + x4)**4*(x2 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**4*(-x1 + x4)**4*(x1 - x3)**2*(x2 - x3)**2*(x2 - x4)**4*(-x3 + x4)**2) + 1/((-x1 + x2)**4*(-x1 + x4)**4*(x1 - x3)**2*(-x2 + x4)**4*(x2 - x3)**2*(-x3 + x4)**2) + 1/((-x1 + x2)**4*(-x1 + x3)**4*(x1 - x5)**2*(x2 - x3)**4*(x2 - x5)**2*(x3 - x5)**2) + 1/((-x1 + x2)**4*(-x1 + x3)**4*(x1 - x5)**2*(-x2 + x3)**4*(x2 - x5)**2*(x3 - x5)**2) + 1/((-x1 + x2)**4*(-x1 + x3)**4*(x1 - x4)**2*(x2 - x3)**4*(x2 - x4)**2*(x3 - x4)**2) + 1/((-x1 + x2)**4*(-x1 + x3)**4*(x1 - x4)**2*(-x2 + x3)**4*(x2 - x4)**2*(x3 - x4)**2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "d17e6dac-03d4-46fd-aa65-ea579bcf40df",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "24/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x2 - x3)^2*(x2 - x4)^2*(x3 - x4)^2) + 24/((x1 - x2)^2*(x1 - x3)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x5)^2*(x3 - x5)^2) + 24/((x1 - x2)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x4)^2*(x2 - x5)^2*(x4 - x5)^2) + 24/((x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2) + 24/((x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2)"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# D summand, |Stab|= 24\n",
    "\n",
    "1/((x1-x2)**2*(x3-x4)**2*(x1-x3)**2*(x1-x4)**2*(x2-x3)**2*(x2-x4)**2)\n",
    "\n",
    "\n",
    "# D sum over S5 \n",
    "\n",
    "1/((x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x2 + x4)**2*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x2 + x4)**2*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x2 + x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x2 + x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x4)**2*(x2 - x5)**2*(x4 - x5)**2) + 1/((x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x4)**2*(x2 - x5)**2*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x5)**2*(x2 - x4)**2*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x4)**2*(x2 - x5)**2*(x4 - x5)**2) + 1/((x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x4 - x5)**2) + 1/((x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x5)**2*(x3 - x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(-x2 + x3)**2*(x2 - x5)**2*(x3 - x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x3 - x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x5)**2*(-x3 + x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x3 - x4)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(-x2 + x4)**2*(x2 - x3)**2*(-x3 + x4)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(-x2 + x3)**2*(x2 - x4)**2*(x3 - x4)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x3 - x4)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x3 + x4)**2) + 1/((-x1 + x5)**2*(x1 - x3)**2*(x1 - x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x3)**2*(x1 - x4)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x2)**2*(x1 - x4)**2*(-x2 + x5)**2*(x2 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x2)**2*(x1 - x4)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**2*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**2*(-x2 + x3)**2*(-x2 + x5)**2*(-x3 + x5)**2) + 1/((-x1 + x4)**2*(x1 - x3)**2*(x1 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x4)**2*(x1 - x3)**2*(x1 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x4)**2*(x1 - x2)**2*(x1 - x5)**2*(-x2 + x4)**2*(x2 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x4)**2*(x1 - x2)**2*(x1 - x5)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x4)**2*(x1 - x2)**2*(x1 - x3)**2*(-x2 + x4)**2*(x2 - x3)**2*(-x3 + x4)**2) + 1/((-x1 + x4)**2*(x1 - x2)**2*(x1 - x3)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x3 + x4)**2) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(x1 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(x1 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(x1 - x2)**2*(x1 - x5)**2*(-x2 + x3)**2*(x2 - x5)**2*(x3 - x5)**2) + 1/((-x1 + x3)**2*(x1 - x2)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x3 - x5)**2) + 1/((-x1 + x3)**2*(x1 - x2)**2*(x1 - x4)**2*(-x2 + x3)**2*(x2 - x4)**2*(x3 - x4)**2) + 1/((-x1 + x3)**2*(x1 - x2)**2*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x3 - x4)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(x1 - x4)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(x1 - x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x3 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x5)**2*(-x3 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(x1 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(x1 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x3 - x4)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x3 + x4)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x4)**2*(x2 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x4)**2*(x2 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(x1 - x3)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x5)**2*(x3 - x5)**2) + 1/((-x1 + x2)**2*(x1 - x3)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x5)**2) + 1/((-x1 + x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x3 - x4)**2) + 1/((-x1 + x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(x1 - x4)**2*(x2 - x4)**2*(x2 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(x1 - x4)**2*(-x2 + x5)**2*(x2 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(x1 - x3)**2*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(x1 - x3)**2*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(x1 - x5)**2*(x2 - x4)**2*(x2 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(x1 - x5)**2*(-x2 + x4)**2*(x2 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(x1 - x3)**2*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(x1 - x3)**2*(-x2 + x4)**2*(x2 - x3)**2*(-x3 + x4)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x2 - x4)**2*(x2 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x2 - x4)**2*(x2 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x5)**2*(x2 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x4)**2*(x2 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x5)**2*(x3 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(x1 - x5)**2*(-x2 + x3)**2*(x2 - x5)**2*(x3 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(x1 - x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x3 - x4)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(x1 - x4)**2*(-x2 + x3)**2*(x2 - x4)**2*(x3 - x4)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**2*(x2 - x3)**2*(x2 - x5)**2*(x3 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**2*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**2*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**2*(-x2 + x3)**2*(x2 - x5)**2*(x3 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x3 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x5)**2*(-x3 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x3 - x4)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x2 + x4)**2*(x2 - x3)**2*(-x3 + x4)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x2 + x3)**2*(x2 - x4)**2*(x3 - x4)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x3 - x4)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x3 + x4)**2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "20fb5dd0-fb4b-4271-9ca8-357a7040a126",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "8/((x1 - x4)^2*(x2 - x3)^2) + 8/((x1 - x5)^2*(x2 - x3)^2) + 8/((x1 - x3)^2*(x2 - x4)^2) + 8/((x1 - x5)^2*(x2 - x4)^2) + 8/((x1 - x3)^2*(x2 - x5)^2) + 8/((x1 - x4)^2*(x2 - x5)^2) + 8/((x1 - x2)^2*(x3 - x4)^2) + 8/((x1 - x5)^2*(x3 - x4)^2) + 8/((x2 - x5)^2*(x3 - x4)^2) + 8/((x1 - x2)^2*(x3 - x5)^2) + 8/((x1 - x4)^2*(x3 - x5)^2) + 8/((x2 - x4)^2*(x3 - x5)^2) + 8/((x1 - x2)^2*(x4 - x5)^2) + 8/((x1 - x3)^2*(x4 - x5)^2) + 8/((x2 - x3)^2*(x4 - x5)^2)"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# E summand, |Stab|= 8\n",
    "\n",
    "1/((x1-x2)**2*(x3-x4)**2)\n",
    "\n",
    "# E sum over S5 \n",
    "2/((x2 - x5)**2*(x3 - x4)**2) + 2/((x2 - x5)**2*(-x3 + x4)**2) + 2/((x2 - x4)**2*(x3 - x5)**2) + 2/((x2 - x4)**2*(-x3 + x5)**2) + 2/((x2 - x3)**2*(x4 - x5)**2) + 2/((x2 - x3)**2*(-x4 + x5)**2) + 2/((-x2 + x5)**2*(x3 - x4)**2) + 2/((-x2 + x5)**2*(-x3 + x4)**2) + 2/((-x2 + x4)**2*(x3 - x5)**2) + 2/((-x2 + x4)**2*(-x3 + x5)**2) + 2/((-x2 + x3)**2*(x4 - x5)**2) + 2/((-x2 + x3)**2*(-x4 + x5)**2) + 2/((x1 - x5)**2*(x3 - x4)**2) + 2/((x1 - x5)**2*(-x3 + x4)**2) + 2/((x1 - x5)**2*(x2 - x4)**2) + 2/((x1 - x5)**2*(x2 - x3)**2) + 2/((x1 - x5)**2*(-x2 + x4)**2) + 2/((x1 - x5)**2*(-x2 + x3)**2) + 2/((x1 - x4)**2*(x3 - x5)**2) + 2/((x1 - x4)**2*(-x3 + x5)**2) + 2/((x1 - x4)**2*(x2 - x5)**2) + 2/((x1 - x4)**2*(x2 - x3)**2) + 2/((x1 - x4)**2*(-x2 + x5)**2) + 2/((x1 - x4)**2*(-x2 + x3)**2) + 2/((x1 - x3)**2*(x4 - x5)**2) + 2/((x1 - x3)**2*(-x4 + x5)**2) + 2/((x1 - x3)**2*(x2 - x5)**2) + 2/((x1 - x3)**2*(x2 - x4)**2) + 2/((x1 - x3)**2*(-x2 + x5)**2) + 2/((x1 - x3)**2*(-x2 + x4)**2) + 2/((x1 - x2)**2*(x4 - x5)**2) + 2/((x1 - x2)**2*(-x4 + x5)**2) + 2/((x1 - x2)**2*(x3 - x5)**2) + 2/((x1 - x2)**2*(x3 - x4)**2) + 2/((x1 - x2)**2*(-x3 + x5)**2) + 2/((x1 - x2)**2*(-x3 + x4)**2) + 2/((-x1 + x5)**2*(x3 - x4)**2) + 2/((-x1 + x5)**2*(-x3 + x4)**2) + 2/((-x1 + x5)**2*(x2 - x4)**2) + 2/((-x1 + x5)**2*(x2 - x3)**2) + 2/((-x1 + x5)**2*(-x2 + x4)**2) + 2/((-x1 + x5)**2*(-x2 + x3)**2) + 2/((-x1 + x4)**2*(x3 - x5)**2) + 2/((-x1 + x4)**2*(-x3 + x5)**2) + 2/((-x1 + x4)**2*(x2 - x5)**2) + 2/((-x1 + x4)**2*(x2 - x3)**2) + 2/((-x1 + x4)**2*(-x2 + x5)**2) + 2/((-x1 + x4)**2*(-x2 + x3)**2) + 2/((-x1 + x3)**2*(x4 - x5)**2) + 2/((-x1 + x3)**2*(-x4 + x5)**2) + 2/((-x1 + x3)**2*(x2 - x5)**2) + 2/((-x1 + x3)**2*(x2 - x4)**2) + 2/((-x1 + x3)**2*(-x2 + x5)**2) + 2/((-x1 + x3)**2*(-x2 + x4)**2) + 2/((-x1 + x2)**2*(x4 - x5)**2) + 2/((-x1 + x2)**2*(-x4 + x5)**2) + 2/((-x1 + x2)**2*(x3 - x5)**2) + 2/((-x1 + x2)**2*(x3 - x4)**2) + 2/((-x1 + x2)**2*(-x3 + x5)**2) + 2/((-x1 + x2)**2*(-x3 + x4)**2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "c39ae231-22f1-4b57-92d0-a6d9fd5e83f3",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "8/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^4*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^4) + 8/((x1 - x2)^2*(x1 - x3)^4*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^4) + 8/((x1 - x2)^4*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^4) + 8/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^4*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^4*(x4 - x5)^2) + 8/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^4*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^4*(x4 - x5)^2) + 8/((x1 - x2)^4*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^4*(x4 - x5)^2) + 8/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^4*(x3 - x4)^4*(x3 - x5)^2*(x4 - x5)^2) + 8/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^4*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^4*(x3 - x5)^2*(x4 - x5)^2) + 8/((x1 - x2)^4*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^4*(x3 - x5)^2*(x4 - x5)^2) + 8/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^4*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^4*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2) + 8/((x1 - x2)^2*(x1 - x3)^4*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^4*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2) + 8/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^4*(x2 - x3)^2*(x2 - x4)^4*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2) + 8/((x1 - x2)^2*(x1 - x3)^4*(x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^4*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2) + 8/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^4*(x2 - x3)^4*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2) + 8/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^4*(x1 - x5)^2*(x2 - x3)^4*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2)"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# EA summand, |Stab|= 8\n",
    "\n",
    "1/((x1-x2)**2*(x3-x4)**2*(x1-x2)**2*(x1-x3)**2*(x1-x4)**2*(x1-x5)**2*(x2-x3)**2*(x2-x4)**2*(x2-x5)**2*(x3-x4)**2*(x3-x5)**2*(x4-x5)**2)\n",
    "\n",
    "\n",
    "# EA sum over S5 \n",
    "\n",
    "1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**4*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**4*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**4*(-x2 + x5)**2*(x2 - x3)**4*(x2 - x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**4*(-x2 + x4)**4*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**4*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x5)**2*(x3 - x4)**4*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**4*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**4*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**4*(-x2 + x3)**4*(-x2 + x5)**2*(x2 - x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**4*(x1 - x5)**2*(-x2 + x4)**2*(x2 - x3)**2*(x2 - x5)**4*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**4*(x1 - x5)**2*(-x2 + x4)**2*(x2 - x3)**4*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**4*(x1 - x5)**2*(-x2 + x4)**2*(-x2 + x5)**4*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**4*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(x3 - x5)**4*(x4 - x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**4*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**4*(x4 - x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**4*(x1 - x5)**2*(-x2 + x3)**4*(-x2 + x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**4*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(x2 - x4)**2*(x2 - x5)**4*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**4*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(x2 - x4)**4*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**4*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x5)**4*(x2 - x4)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**4*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**4) + 1/((x1 - x2)**2*(x1 - x3)**4*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**4) + 1/((x1 - x2)**2*(x1 - x3)**4*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**4*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((x1 - x2)**4*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**4*(-x4 + x5)**2) + 1/((x1 - x2)**4*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((x1 - x2)**4*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x5)**4*(x3 - x4)**2*(-x4 + x5)**2) + 1/((x1 - x2)**4*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**4) + 1/((x1 - x2)**4*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**4) + 1/((x1 - x2)**4*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x5)**4*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(x2 - x4)**4*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**4*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(-x2 + x5)**2*(x2 - x3)**4*(x2 - x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**4*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(-x2 + x4)**4*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**4*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x5)**2*(x3 - x4)**4*(-x4 + x5)**2) + 1/((-x1 + x5)**4*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**4*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**4*(x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**2*(-x2 + x3)**4*(-x2 + x5)**2*(x2 - x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**4*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**4) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x3)**4*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**4) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**4*(x1 - x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**4) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**4*(x1 - x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**4) + 1/((-x1 + x4)**4*(x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(-x2 + x4)**2*(x2 - x3)**2*(x2 - x5)**4*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x4)**4*(x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(-x2 + x4)**2*(x2 - x3)**4*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x4)**4*(x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(-x2 + x4)**2*(-x2 + x5)**4*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x4)**4*(x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(x3 - x5)**4*(x4 - x5)**2) + 1/((-x1 + x4)**4*(x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**4*(x4 - x5)**2) + 1/((-x1 + x4)**4*(x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**2*(-x2 + x3)**4*(-x2 + x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x4)**4*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x3 - x4)**2*(x3 - x5)**4*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(x1 - x2)**2*(x1 - x4)**4*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x5)**4*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(x1 - x2)**4*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**2*(x3 - x4)**2*(x3 - x5)**4*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(x1 - x2)**4*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**2*(-x3 + x5)**4*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(x1 - x2)**2*(x1 - x5)**4*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x3 - x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(x1 - x2)**2*(x1 - x5)**4*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(x1 - x2)**4*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**2*(x3 - x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(x1 - x2)**4*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**2*(-x3 + x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**4*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x3 - x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**4*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**4*(-x1 + x5)**2*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x3 - x4)**2*(x3 - x5)**4*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**4*(-x1 + x5)**2*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x5)**4*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**4*(x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(x2 - x4)**2*(x2 - x5)**4*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**4*(x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(x2 - x4)**4*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**4*(x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x5)**4*(x2 - x4)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**4*(x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**4) + 1/((-x1 + x3)**4*(x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**4) + 1/((-x1 + x3)**4*(x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**4*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**4*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**4) + 1/((-x1 + x3)**4*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**4) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(x1 - x3)**2*(x1 - x4)**4*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**4*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(x1 - x3)**2*(x1 - x4)**4*(-x2 + x5)**4*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(x1 - x3)**4*(x1 - x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**4*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(x1 - x3)**4*(x1 - x4)**2*(-x2 + x5)**4*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(x1 - x3)**2*(x1 - x5)**4*(x2 - x3)**2*(x2 - x4)**4*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(x1 - x3)**2*(x1 - x5)**4*(-x2 + x4)**4*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(x1 - x3)**4*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**4*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(x1 - x3)**4*(x1 - x5)**2*(-x2 + x4)**4*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**4*(x1 - x3)**2*(x2 - x3)**2*(x2 - x4)**4*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**4*(x1 - x3)**2*(-x2 + x4)**4*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**4*(-x1 + x5)**2*(x1 - x3)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**4*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**4*(-x1 + x5)**2*(x1 - x3)**2*(-x2 + x5)**4*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(x1 - x4)**2*(x1 - x5)**4*(x2 - x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(x1 - x4)**2*(x1 - x5)**4*(-x2 + x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(x1 - x4)**4*(x1 - x5)**2*(x2 - x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(x1 - x4)**4*(x1 - x5)**2*(-x2 + x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**4*(x1 - x4)**2*(x2 - x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**4*(x1 - x4)**2*(-x2 + x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**4*(-x3 + x5)**2*(x3 - x4)**4*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**4*(-x3 + x4)**4*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x2 - x3)**2*(x2 - x4)**4*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**4*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x2 - x3)**2*(x2 - x4)**4*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**4*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x2 - x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(x2 - x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x5)**4*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x5)**2*(x3 - x4)**4*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x5)**4*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**4*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**4*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**4*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x4)**4*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**4*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x4)**4*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**4*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**4*(x3 - x4)**2*(x3 - x5)**4*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**4*(-x3 + x5)**4*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**4*(x3 - x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**4*(-x3 + x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**4*(x3 - x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**4*(-x3 + x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x4)**4*(-x2 + x5)**2*(x3 - x4)**2*(x3 - x5)**4*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x4)**4*(-x2 + x5)**2*(-x3 + x5)**4*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**4*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**4*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**4*(x1 - x5)**2*(x2 - x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**4*(x1 - x5)**2*(-x2 + x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**4*(-x1 + x5)**2*(x1 - x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**4*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**4*(-x1 + x5)**2*(x1 - x4)**2*(-x2 + x5)**4*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**4*(-x1 + x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**4*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**4*(-x1 + x4)**2*(x1 - x5)**2*(-x2 + x4)**4*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**4*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**4*(-x4 + x5)**2) + 1/((-x1 + x2)**4*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**4*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x5)**4*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**4*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**4) + 1/((-x1 + x2)**4*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**4) + 1/((-x1 + x2)**4*(x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x3 + x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**4*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**4) + 1/((-x1 + x2)**4*(-x1 + x4)**2*(-x1 + x5)**2*(x1 - x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**4) + 1/((-x1 + x2)**4*(-x1 + x3)**2*(-x1 + x5)**2*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**2*(x3 - x4)**2*(x3 - x5)**4*(-x4 + x5)**2) + 1/((-x1 + x2)**4*(-x1 + x3)**2*(-x1 + x5)**2*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**2*(-x3 + x5)**4*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**4*(-x1 + x3)**2*(-x1 + x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**2*(x3 - x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**4*(-x1 + x3)**2*(-x1 + x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**2*(-x3 + x4)**4*(x3 - x5)**2*(x4 - x5)**2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "2ad173b7-7afc-49d7-8514-04129fb86193",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "8/((x1 - x2)^4*(x1 - x3)^2*(x1 - x4)^2*(x2 - x3)^2*(x2 - x4)^2*(x3 - x4)^4) + 8/((x1 - x2)^2*(x1 - x3)^4*(x1 - x4)^2*(x2 - x3)^2*(x2 - x4)^4*(x3 - x4)^2) + 8/((x1 - x2)^2*(x1 - x3)^2*(x1 - x4)^4*(x2 - x3)^4*(x2 - x4)^2*(x3 - x4)^2) + 8/((x1 - x2)^4*(x1 - x3)^2*(x1 - x5)^2*(x2 - x3)^2*(x2 - x5)^2*(x3 - x5)^4) + 8/((x1 - x2)^2*(x1 - x3)^4*(x1 - x5)^2*(x2 - x3)^2*(x2 - x5)^4*(x3 - x5)^2) + 8/((x1 - x2)^2*(x1 - x3)^2*(x1 - x5)^4*(x2 - x3)^4*(x2 - x5)^2*(x3 - x5)^2) + 8/((x1 - x2)^4*(x1 - x4)^2*(x1 - x5)^2*(x2 - x4)^2*(x2 - x5)^2*(x4 - x5)^4) + 8/((x1 - x3)^4*(x1 - x4)^2*(x1 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^4) + 8/((x2 - x3)^4*(x2 - x4)^2*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^4) + 8/((x1 - x2)^2*(x1 - x4)^4*(x1 - x5)^2*(x2 - x4)^2*(x2 - x5)^4*(x4 - x5)^2) + 8/((x1 - x2)^2*(x1 - x4)^2*(x1 - x5)^4*(x2 - x4)^4*(x2 - x5)^2*(x4 - x5)^2) + 8/((x1 - x3)^2*(x1 - x4)^4*(x1 - x5)^2*(x3 - x4)^2*(x3 - x5)^4*(x4 - x5)^2) + 8/((x2 - x3)^2*(x2 - x4)^4*(x2 - x5)^2*(x3 - x4)^2*(x3 - x5)^4*(x4 - x5)^2) + 8/((x1 - x3)^2*(x1 - x4)^2*(x1 - x5)^4*(x3 - x4)^4*(x3 - x5)^2*(x4 - x5)^2) + 8/((x2 - x3)^2*(x2 - x4)^2*(x2 - x5)^4*(x3 - x4)^4*(x3 - x5)^2*(x4 - x5)^2)"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# EB summand, |Stab|= 8\n",
    "\n",
    "1/((x1-x2)**4*(x3-x4)**4*(x1-x3)**2*(x1-x4)**2*(x2-x3)**2*(x2-x4)**2)\n",
    "\n",
    "\n",
    "# EB sum over S5 \n",
    "\n",
    "1/((x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**4*(-x3 + x5)**2*(x3 - x4)**4*(-x4 + x5)**2) + 1/((x2 - x3)**2*(x2 - x4)**2*(x2 - x5)**4*(-x3 + x4)**4*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((x2 - x3)**2*(x2 - x4)**4*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**4*(x4 - x5)**2) + 1/((x2 - x3)**2*(x2 - x4)**4*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**4*(x4 - x5)**2) + 1/((x2 - x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**4) + 1/((x2 - x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**4) + 1/((-x2 + x5)**4*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x5)**2*(x3 - x4)**4*(-x4 + x5)**2) + 1/((-x2 + x5)**4*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**4*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**4*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**4) + 1/((-x2 + x4)**2*(-x2 + x5)**2*(x2 - x3)**4*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**4) + 1/((-x2 + x4)**4*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(x3 - x5)**4*(x4 - x5)**2) + 1/((-x2 + x4)**4*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**4*(x4 - x5)**2) + 1/((-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**4*(x3 - x4)**2*(x3 - x5)**4*(-x4 + x5)**2) + 1/((-x2 + x3)**2*(-x2 + x5)**2*(x2 - x4)**4*(-x3 + x5)**4*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**4*(x3 - x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x2 + x3)**2*(-x2 + x4)**2*(x2 - x5)**4*(-x3 + x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**4*(x3 - x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x2 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**4*(-x3 + x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x2 + x3)**2*(-x2 + x4)**4*(-x2 + x5)**2*(x3 - x4)**2*(x3 - x5)**4*(-x4 + x5)**2) + 1/((-x2 + x3)**2*(-x2 + x4)**4*(-x2 + x5)**2*(-x3 + x5)**4*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x2 + x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**4) + 1/((-x2 + x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**4) + 1/((-x2 + x3)**4*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**4) + 1/((-x2 + x3)**4*(-x2 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**4) + 1/((x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**4*(-x3 + x5)**2*(x3 - x4)**4*(-x4 + x5)**2) + 1/((x1 - x3)**2*(x1 - x4)**2*(x1 - x5)**4*(-x3 + x4)**4*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((x1 - x3)**2*(x1 - x4)**4*(x1 - x5)**2*(-x3 + x4)**2*(x3 - x5)**4*(x4 - x5)**2) + 1/((x1 - x3)**2*(x1 - x4)**4*(x1 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**4*(x4 - x5)**2) + 1/((x1 - x3)**4*(x1 - x4)**2*(x1 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**4) + 1/((x1 - x3)**4*(x1 - x4)**2*(x1 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**4) + 1/((x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**4*(-x2 + x5)**2*(x2 - x4)**4*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x4)**2*(x1 - x5)**4*(-x2 + x4)**4*(-x2 + x5)**2*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x4)**4*(x1 - x5)**2*(-x2 + x4)**2*(x2 - x5)**4*(x4 - x5)**2) + 1/((x1 - x2)**2*(x1 - x4)**4*(x1 - x5)**2*(-x2 + x4)**2*(-x2 + x5)**4*(x4 - x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**4*(-x2 + x5)**2*(x2 - x3)**4*(-x3 + x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x5)**4*(-x2 + x3)**4*(-x2 + x5)**2*(-x3 + x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**4*(-x2 + x4)**2*(x2 - x3)**4*(-x3 + x4)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x1 - x4)**4*(-x2 + x3)**4*(-x2 + x4)**2*(-x3 + x4)**2) + 1/((x1 - x2)**2*(x1 - x3)**4*(x1 - x5)**2*(-x2 + x3)**2*(x2 - x5)**4*(x3 - x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**4*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x5)**4*(x3 - x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**4*(x1 - x4)**2*(-x2 + x3)**2*(x2 - x4)**4*(x3 - x4)**2) + 1/((x1 - x2)**2*(x1 - x3)**4*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x4)**4*(x3 - x4)**2) + 1/((x1 - x2)**4*(x1 - x4)**2*(x1 - x5)**2*(x2 - x4)**2*(x2 - x5)**2*(x4 - x5)**4) + 1/((x1 - x2)**4*(x1 - x4)**2*(x1 - x5)**2*(x2 - x4)**2*(x2 - x5)**2*(-x4 + x5)**4) + 1/((x1 - x2)**4*(x1 - x3)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x5)**2*(x3 - x5)**4) + 1/((x1 - x2)**4*(x1 - x3)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x5)**4) + 1/((x1 - x2)**4*(x1 - x3)**2*(x1 - x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x3 - x4)**4) + 1/((x1 - x2)**4*(x1 - x3)**2*(x1 - x4)**2*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**4) + 1/((-x1 + x5)**4*(x1 - x3)**2*(x1 - x4)**2*(-x3 + x5)**2*(x3 - x4)**4*(-x4 + x5)**2) + 1/((-x1 + x5)**4*(x1 - x3)**2*(x1 - x4)**2*(-x3 + x4)**4*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**4*(x1 - x2)**2*(x1 - x4)**2*(-x2 + x5)**2*(x2 - x4)**4*(-x4 + x5)**2) + 1/((-x1 + x5)**4*(x1 - x2)**2*(x1 - x4)**2*(-x2 + x4)**4*(-x2 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**4*(x1 - x2)**2*(x1 - x3)**2*(-x2 + x5)**2*(x2 - x3)**4*(-x3 + x5)**2) + 1/((-x1 + x5)**4*(x1 - x2)**2*(x1 - x3)**2*(-x2 + x3)**4*(-x2 + x5)**2*(-x3 + x5)**2) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(x1 - x3)**4*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**4) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(x1 - x3)**4*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**4) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**4*(-x2 + x4)**2*(-x2 + x5)**2*(x4 - x5)**4) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(x1 - x2)**4*(-x2 + x4)**2*(-x2 + x5)**2*(-x4 + x5)**4) + 1/((-x1 + x4)**4*(x1 - x3)**2*(x1 - x5)**2*(-x3 + x4)**2*(x3 - x5)**4*(x4 - x5)**2) + 1/((-x1 + x4)**4*(x1 - x3)**2*(x1 - x5)**2*(-x3 + x4)**2*(-x3 + x5)**4*(x4 - x5)**2) + 1/((-x1 + x4)**4*(x1 - x2)**2*(x1 - x5)**2*(-x2 + x4)**2*(x2 - x5)**4*(x4 - x5)**2) + 1/((-x1 + x4)**4*(x1 - x2)**2*(x1 - x5)**2*(-x2 + x4)**2*(-x2 + x5)**4*(x4 - x5)**2) + 1/((-x1 + x4)**4*(x1 - x2)**2*(x1 - x3)**2*(-x2 + x4)**2*(x2 - x3)**4*(-x3 + x4)**2) + 1/((-x1 + x4)**4*(x1 - x2)**2*(x1 - x3)**2*(-x2 + x3)**4*(-x2 + x4)**2*(-x3 + x4)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(x1 - x4)**4*(x3 - x4)**2*(x3 - x5)**4*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(x1 - x4)**4*(-x3 + x5)**4*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(x1 - x2)**4*(-x2 + x3)**2*(-x2 + x5)**2*(x3 - x5)**4) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(x1 - x2)**4*(-x2 + x3)**2*(-x2 + x5)**2*(-x3 + x5)**4) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(x1 - x5)**4*(x3 - x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(x1 - x5)**4*(-x3 + x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(x1 - x2)**4*(-x2 + x3)**2*(-x2 + x4)**2*(x3 - x4)**4) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(x1 - x2)**4*(-x2 + x3)**2*(-x2 + x4)**2*(-x3 + x4)**4) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**4*(x3 - x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x1 + x5)**4*(-x3 + x4)**4*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**4*(-x1 + x5)**2*(x3 - x4)**2*(x3 - x5)**4*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**4*(-x1 + x5)**2*(-x3 + x5)**4*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**4*(x1 - x4)**2*(x1 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**4) + 1/((-x1 + x3)**4*(x1 - x4)**2*(x1 - x5)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**4) + 1/((-x1 + x3)**4*(x1 - x2)**2*(x1 - x5)**2*(-x2 + x3)**2*(x2 - x5)**4*(x3 - x5)**2) + 1/((-x1 + x3)**4*(x1 - x2)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x2 + x5)**4*(x3 - x5)**2) + 1/((-x1 + x3)**4*(x1 - x2)**2*(x1 - x4)**2*(-x2 + x3)**2*(x2 - x4)**4*(x3 - x4)**2) + 1/((-x1 + x3)**4*(x1 - x2)**2*(x1 - x4)**2*(-x2 + x3)**2*(-x2 + x4)**4*(x3 - x4)**2) + 1/((-x1 + x3)**4*(-x1 + x4)**2*(-x1 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**4) + 1/((-x1 + x3)**4*(-x1 + x4)**2*(-x1 + x5)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**4) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(x1 - x4)**4*(x2 - x4)**2*(x2 - x5)**4*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(x1 - x4)**4*(-x2 + x5)**4*(x2 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(x1 - x3)**4*(x2 - x3)**2*(x2 - x5)**4*(-x3 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(x1 - x3)**4*(-x2 + x5)**4*(x2 - x3)**2*(-x3 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(x1 - x5)**4*(x2 - x4)**4*(x2 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(x1 - x5)**4*(-x2 + x4)**4*(x2 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(x1 - x3)**4*(x2 - x3)**2*(x2 - x4)**4*(-x3 + x4)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(x1 - x3)**4*(-x2 + x4)**4*(x2 - x3)**2*(-x3 + x4)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**4*(x2 - x4)**4*(x2 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x1 + x5)**4*(-x2 + x4)**4*(x2 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**4*(-x1 + x5)**2*(x2 - x4)**2*(x2 - x5)**4*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**4*(-x1 + x5)**2*(-x2 + x5)**4*(x2 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(x1 - x5)**4*(x2 - x3)**4*(x2 - x5)**2*(x3 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(x1 - x5)**4*(-x2 + x3)**4*(x2 - x5)**2*(x3 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(x1 - x4)**4*(x2 - x3)**4*(x2 - x4)**2*(x3 - x4)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(x1 - x4)**4*(-x2 + x3)**4*(x2 - x4)**2*(x3 - x4)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**4*(x2 - x3)**4*(x2 - x5)**2*(x3 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x5)**4*(-x2 + x3)**4*(x2 - x5)**2*(x3 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**4*(x2 - x3)**4*(x2 - x4)**2*(x3 - x4)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x1 + x4)**4*(-x2 + x3)**4*(x2 - x4)**2*(x3 - x4)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**4*(-x1 + x5)**2*(x2 - x3)**2*(x2 - x5)**4*(-x3 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**4*(-x1 + x5)**2*(-x2 + x5)**4*(x2 - x3)**2*(-x3 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**4*(-x1 + x4)**2*(x2 - x3)**2*(x2 - x4)**4*(-x3 + x4)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**4*(-x1 + x4)**2*(-x2 + x4)**4*(x2 - x3)**2*(-x3 + x4)**2) + 1/((-x1 + x2)**4*(x1 - x4)**2*(x1 - x5)**2*(x2 - x4)**2*(x2 - x5)**2*(x4 - x5)**4) + 1/((-x1 + x2)**4*(x1 - x4)**2*(x1 - x5)**2*(x2 - x4)**2*(x2 - x5)**2*(-x4 + x5)**4) + 1/((-x1 + x2)**4*(x1 - x3)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x5)**2*(x3 - x5)**4) + 1/((-x1 + x2)**4*(x1 - x3)**2*(x1 - x5)**2*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x5)**4) + 1/((-x1 + x2)**4*(x1 - x3)**2*(x1 - x4)**2*(x2 - x3)**2*(x2 - x4)**2*(x3 - x4)**4) + 1/((-x1 + x2)**4*(x1 - x3)**2*(x1 - x4)**2*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**4) + 1/((-x1 + x2)**4*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x4 - x5)**4) + 1/((-x1 + x2)**4*(-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x4 + x5)**4) + 1/((-x1 + x2)**4*(-x1 + x3)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x3 - x5)**4) + 1/((-x1 + x2)**4*(-x1 + x3)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x5)**2*(-x3 + x5)**4) + 1/((-x1 + x2)**4*(-x1 + x3)**2*(-x1 + x4)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x3 - x4)**4) + 1/((-x1 + x2)**4*(-x1 + x3)**2*(-x1 + x4)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x3 + x4)**4)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "27770345-285e-4cd3-8733-a3c31cc8f01f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "4/((x1 - x5)^4*(x2 - x3)^2*(x2 - x4)^2*(x3 - x4)^4) + 4/((x1 - x3)^2*(x1 - x4)^2*(x2 - x5)^4*(x3 - x4)^4) + 4/((x1 - x2)^2*(x1 - x5)^2*(x2 - x5)^4*(x3 - x4)^4) + 4/((x1 - x2)^2*(x1 - x5)^4*(x2 - x5)^2*(x3 - x4)^4) + 4/((x1 - x2)^4*(x1 - x5)^2*(x2 - x5)^2*(x3 - x4)^4) + 4/((x1 - x5)^4*(x2 - x3)^2*(x2 - x4)^4*(x3 - x4)^2) + 4/((x1 - x5)^4*(x2 - x3)^4*(x2 - x4)^2*(x3 - x4)^2) + 4/((x1 - x3)^2*(x1 - x4)^4*(x2 - x5)^4*(x3 - x4)^2) + 4/((x1 - x3)^4*(x1 - x4)^2*(x2 - x5)^4*(x3 - x4)^2) + 4/((x1 - x2)^2*(x1 - x4)^2*(x2 - x4)^4*(x3 - x5)^4) + 4/((x1 - x3)^2*(x1 - x5)^2*(x2 - x4)^4*(x3 - x5)^4) + 4/((x1 - x2)^2*(x1 - x4)^4*(x2 - x4)^2*(x3 - x5)^4) + 4/((x1 - x2)^4*(x1 - x4)^2*(x2 - x4)^2*(x3 - x5)^4) + 4/((x1 - x4)^4*(x2 - x3)^2*(x2 - x5)^2*(x3 - x5)^4) + 4/((x1 - x3)^2*(x1 - x5)^4*(x2 - x4)^4*(x3 - x5)^2) + 4/((x1 - x3)^4*(x1 - x5)^2*(x2 - x4)^4*(x3 - x5)^2) + 4/((x1 - x4)^4*(x2 - x3)^2*(x2 - x5)^4*(x3 - x5)^2) + 4/((x1 - x4)^4*(x2 - x3)^4*(x2 - x5)^2*(x3 - x5)^2) + 4/((x1 - x2)^2*(x1 - x3)^2*(x2 - x3)^4*(x4 - x5)^4) + 4/((x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^4*(x4 - x5)^4) + 4/((x1 - x2)^2*(x1 - x3)^4*(x2 - x3)^2*(x4 - x5)^4) + 4/((x1 - x2)^4*(x1 - x3)^2*(x2 - x3)^2*(x4 - x5)^4) + 4/((x1 - x3)^4*(x2 - x4)^2*(x2 - x5)^2*(x4 - x5)^4) + 4/((x1 - x2)^4*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^4) + 4/((x1 - x4)^2*(x1 - x5)^4*(x2 - x3)^4*(x4 - x5)^2) + 4/((x1 - x4)^4*(x1 - x5)^2*(x2 - x3)^4*(x4 - x5)^2) + 4/((x1 - x3)^4*(x2 - x4)^2*(x2 - x5)^4*(x4 - x5)^2) + 4/((x1 - x3)^4*(x2 - x4)^4*(x2 - x5)^2*(x4 - x5)^2) + 4/((x1 - x2)^4*(x3 - x4)^2*(x3 - x5)^4*(x4 - x5)^2) + 4/((x1 - x2)^4*(x3 - x4)^4*(x3 - x5)^2*(x4 - x5)^2)"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# EC summand, |Stab|= 4\n",
    "\n",
    "1/((x1-x2)**4*(x3-x1)**2*(x3-x2)**2*(x4-x5)**4)\n",
    "\n",
    "\n",
    "# EC sum over S5 \n",
    "1/((x1 - x5)**4*(x2 - x3)**2*(x2 - x4)**2*(x3 - x4)**4) + 1/((x1 - x5)**4*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**4) + 1/((x1 - x5)**4*(-x2 + x4)**2*(x2 - x3)**4*(-x3 + x4)**2) + 1/((x1 - x5)**4*(-x2 + x3)**2*(x2 - x4)**4*(x3 - x4)**2) + 1/((x1 - x5)**4*(-x2 + x3)**2*(-x2 + x4)**4*(x3 - x4)**2) + 1/((x1 - x5)**4*(-x2 + x3)**4*(-x2 + x4)**2*(-x3 + x4)**2) + 1/((x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**4*(x4 - x5)**4) + 1/((x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**4*(-x4 + x5)**4) + 1/((x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**4*(x4 - x5)**4) + 1/((x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**4*(-x4 + x5)**4) + 1/((x1 - x4)**4*(x2 - x3)**2*(x2 - x5)**2*(x3 - x5)**4) + 1/((x1 - x4)**4*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x5)**4) + 1/((x1 - x4)**4*(-x2 + x5)**2*(x2 - x3)**4*(-x3 + x5)**2) + 1/((x1 - x4)**4*(-x2 + x3)**2*(x2 - x5)**4*(x3 - x5)**2) + 1/((x1 - x4)**4*(-x2 + x3)**2*(-x2 + x5)**4*(x3 - x5)**2) + 1/((x1 - x4)**4*(-x2 + x3)**4*(-x2 + x5)**2*(-x3 + x5)**2) + 1/((x1 - x3)**2*(x1 - x5)**2*(x2 - x4)**4*(x3 - x5)**4) + 1/((x1 - x3)**2*(x1 - x5)**2*(x2 - x4)**4*(-x3 + x5)**4) + 1/((x1 - x3)**2*(x1 - x5)**2*(-x2 + x4)**4*(x3 - x5)**4) + 1/((x1 - x3)**2*(x1 - x5)**2*(-x2 + x4)**4*(-x3 + x5)**4) + 1/((x1 - x3)**2*(x1 - x4)**2*(x2 - x5)**4*(x3 - x4)**4) + 1/((x1 - x3)**2*(x1 - x4)**2*(x2 - x5)**4*(-x3 + x4)**4) + 1/((x1 - x3)**2*(x1 - x4)**2*(-x2 + x5)**4*(x3 - x4)**4) + 1/((x1 - x3)**2*(x1 - x4)**2*(-x2 + x5)**4*(-x3 + x4)**4) + 1/((x1 - x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x4 - x5)**4) + 1/((x1 - x3)**4*(x2 - x4)**2*(x2 - x5)**2*(-x4 + x5)**4) + 1/((x1 - x3)**4*(-x2 + x5)**2*(x2 - x4)**4*(-x4 + x5)**2) + 1/((x1 - x3)**4*(-x2 + x4)**2*(x2 - x5)**4*(x4 - x5)**2) + 1/((x1 - x3)**4*(-x2 + x4)**2*(-x2 + x5)**4*(x4 - x5)**2) + 1/((x1 - x3)**4*(-x2 + x4)**4*(-x2 + x5)**2*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x5)**2*(x2 - x5)**4*(x3 - x4)**4) + 1/((x1 - x2)**2*(x1 - x5)**2*(x2 - x5)**4*(-x3 + x4)**4) + 1/((x1 - x2)**2*(x1 - x5)**2*(-x2 + x5)**4*(x3 - x4)**4) + 1/((x1 - x2)**2*(x1 - x5)**2*(-x2 + x5)**4*(-x3 + x4)**4) + 1/((x1 - x2)**2*(x1 - x4)**2*(x2 - x4)**4*(x3 - x5)**4) + 1/((x1 - x2)**2*(x1 - x4)**2*(x2 - x4)**4*(-x3 + x5)**4) + 1/((x1 - x2)**2*(x1 - x4)**2*(-x2 + x4)**4*(x3 - x5)**4) + 1/((x1 - x2)**2*(x1 - x4)**2*(-x2 + x4)**4*(-x3 + x5)**4) + 1/((x1 - x2)**2*(x1 - x3)**2*(x2 - x3)**4*(x4 - x5)**4) + 1/((x1 - x2)**2*(x1 - x3)**2*(x2 - x3)**4*(-x4 + x5)**4) + 1/((x1 - x2)**2*(x1 - x3)**2*(-x2 + x3)**4*(x4 - x5)**4) + 1/((x1 - x2)**2*(x1 - x3)**2*(-x2 + x3)**4*(-x4 + x5)**4) + 1/((x1 - x2)**4*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**4) + 1/((x1 - x2)**4*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**4) + 1/((x1 - x2)**4*(-x3 + x5)**2*(x3 - x4)**4*(-x4 + x5)**2) + 1/((x1 - x2)**4*(-x3 + x4)**2*(x3 - x5)**4*(x4 - x5)**2) + 1/((x1 - x2)**4*(-x3 + x4)**2*(-x3 + x5)**4*(x4 - x5)**2) + 1/((x1 - x2)**4*(-x3 + x4)**4*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x4)**4*(x2 - x3)**4*(-x4 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x4)**4*(-x2 + x3)**4*(-x4 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x3)**4*(x2 - x4)**4*(-x3 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x3)**4*(-x2 + x4)**4*(-x3 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x2)**4*(-x2 + x5)**2*(x3 - x4)**4) + 1/((-x1 + x5)**2*(x1 - x2)**4*(-x2 + x5)**2*(-x3 + x4)**4) + 1/((-x1 + x5)**4*(x2 - x3)**2*(x2 - x4)**2*(x3 - x4)**4) + 1/((-x1 + x5)**4*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**4) + 1/((-x1 + x5)**4*(-x2 + x4)**2*(x2 - x3)**4*(-x3 + x4)**2) + 1/((-x1 + x5)**4*(-x2 + x3)**2*(x2 - x4)**4*(x3 - x4)**2) + 1/((-x1 + x5)**4*(-x2 + x3)**2*(-x2 + x4)**4*(x3 - x4)**2) + 1/((-x1 + x5)**4*(-x2 + x3)**4*(-x2 + x4)**2*(-x3 + x4)**2) + 1/((-x1 + x4)**2*(x1 - x5)**4*(x2 - x3)**4*(x4 - x5)**2) + 1/((-x1 + x4)**2*(x1 - x5)**4*(-x2 + x3)**4*(x4 - x5)**2) + 1/((-x1 + x4)**2*(x1 - x3)**4*(x2 - x5)**4*(-x3 + x4)**2) + 1/((-x1 + x4)**2*(x1 - x3)**4*(-x2 + x5)**4*(-x3 + x4)**2) + 1/((-x1 + x4)**2*(x1 - x2)**4*(-x2 + x4)**2*(x3 - x5)**4) + 1/((-x1 + x4)**2*(x1 - x2)**4*(-x2 + x4)**2*(-x3 + x5)**4) + 1/((-x1 + x4)**2*(-x1 + x5)**4*(x2 - x3)**4*(x4 - x5)**2) + 1/((-x1 + x4)**2*(-x1 + x5)**4*(-x2 + x3)**4*(x4 - x5)**2) + 1/((-x1 + x4)**4*(x2 - x3)**2*(x2 - x5)**2*(x3 - x5)**4) + 1/((-x1 + x4)**4*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x5)**4) + 1/((-x1 + x4)**4*(-x2 + x5)**2*(x2 - x3)**4*(-x3 + x5)**2) + 1/((-x1 + x4)**4*(-x2 + x3)**2*(x2 - x5)**4*(x3 - x5)**2) + 1/((-x1 + x4)**4*(-x2 + x3)**2*(-x2 + x5)**4*(x3 - x5)**2) + 1/((-x1 + x4)**4*(-x2 + x3)**4*(-x2 + x5)**2*(-x3 + x5)**2) + 1/((-x1 + x4)**4*(-x1 + x5)**2*(x2 - x3)**4*(-x4 + x5)**2) + 1/((-x1 + x4)**4*(-x1 + x5)**2*(-x2 + x3)**4*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(x1 - x5)**4*(x2 - x4)**4*(x3 - x5)**2) + 1/((-x1 + x3)**2*(x1 - x5)**4*(-x2 + x4)**4*(x3 - x5)**2) + 1/((-x1 + x3)**2*(x1 - x4)**4*(x2 - x5)**4*(x3 - x4)**2) + 1/((-x1 + x3)**2*(x1 - x4)**4*(-x2 + x5)**4*(x3 - x4)**2) + 1/((-x1 + x3)**2*(x1 - x2)**4*(-x2 + x3)**2*(x4 - x5)**4) + 1/((-x1 + x3)**2*(x1 - x2)**4*(-x2 + x3)**2*(-x4 + x5)**4) + 1/((-x1 + x3)**2*(-x1 + x5)**4*(x2 - x4)**4*(x3 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**4*(-x2 + x4)**4*(x3 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**4*(x2 - x5)**4*(x3 - x4)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**4*(-x2 + x5)**4*(x3 - x4)**2) + 1/((-x1 + x3)**4*(x2 - x4)**2*(x2 - x5)**2*(x4 - x5)**4) + 1/((-x1 + x3)**4*(x2 - x4)**2*(x2 - x5)**2*(-x4 + x5)**4) + 1/((-x1 + x3)**4*(-x2 + x5)**2*(x2 - x4)**4*(-x4 + x5)**2) + 1/((-x1 + x3)**4*(-x2 + x4)**2*(x2 - x5)**4*(x4 - x5)**2) + 1/((-x1 + x3)**4*(-x2 + x4)**2*(-x2 + x5)**4*(x4 - x5)**2) + 1/((-x1 + x3)**4*(-x2 + x4)**4*(-x2 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**4*(-x1 + x5)**2*(x2 - x4)**4*(-x3 + x5)**2) + 1/((-x1 + x3)**4*(-x1 + x5)**2*(-x2 + x4)**4*(-x3 + x5)**2) + 1/((-x1 + x3)**4*(-x1 + x4)**2*(x2 - x5)**4*(-x3 + x4)**2) + 1/((-x1 + x3)**4*(-x1 + x4)**2*(-x2 + x5)**4*(-x3 + x4)**2) + 1/((-x1 + x2)**2*(x1 - x5)**4*(x2 - x5)**2*(x3 - x4)**4) + 1/((-x1 + x2)**2*(x1 - x5)**4*(x2 - x5)**2*(-x3 + x4)**4) + 1/((-x1 + x2)**2*(x1 - x4)**4*(x2 - x4)**2*(x3 - x5)**4) + 1/((-x1 + x2)**2*(x1 - x4)**4*(x2 - x4)**2*(-x3 + x5)**4) + 1/((-x1 + x2)**2*(x1 - x3)**4*(x2 - x3)**2*(x4 - x5)**4) + 1/((-x1 + x2)**2*(x1 - x3)**4*(x2 - x3)**2*(-x4 + x5)**4) + 1/((-x1 + x2)**2*(-x1 + x5)**4*(x2 - x5)**2*(x3 - x4)**4) + 1/((-x1 + x2)**2*(-x1 + x5)**4*(x2 - x5)**2*(-x3 + x4)**4) + 1/((-x1 + x2)**2*(-x1 + x4)**4*(x2 - x4)**2*(x3 - x5)**4) + 1/((-x1 + x2)**2*(-x1 + x4)**4*(x2 - x4)**2*(-x3 + x5)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**4*(x2 - x3)**2*(x4 - x5)**4) + 1/((-x1 + x2)**2*(-x1 + x3)**4*(x2 - x3)**2*(-x4 + x5)**4) + 1/((-x1 + x2)**4*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**4) + 1/((-x1 + x2)**4*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**4) + 1/((-x1 + x2)**4*(-x3 + x5)**2*(x3 - x4)**4*(-x4 + x5)**2) + 1/((-x1 + x2)**4*(-x3 + x4)**2*(x3 - x5)**4*(x4 - x5)**2) + 1/((-x1 + x2)**4*(-x3 + x4)**2*(-x3 + x5)**4*(x4 - x5)**2) + 1/((-x1 + x2)**4*(-x3 + x4)**4*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**4*(-x1 + x5)**2*(-x2 + x5)**2*(x3 - x4)**4) + 1/((-x1 + x2)**4*(-x1 + x5)**2*(-x2 + x5)**2*(-x3 + x4)**4) + 1/((-x1 + x2)**4*(-x1 + x4)**2*(-x2 + x4)**2*(x3 - x5)**4) + 1/((-x1 + x2)**4*(-x1 + x4)**2*(-x2 + x4)**2*(-x3 + x5)**4) + 1/((-x1 + x2)**4*(-x1 + x3)**2*(-x2 + x3)**2*(x4 - x5)**4) + 1/((-x1 + x2)**4*(-x1 + x3)**2*(-x2 + x3)**2*(-x4 + x5)**4)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "8c356c98-f831-40bc-9951-517d443e36e7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "12/((x1 - x5)^2*(x2 - x3)^2*(x2 - x4)^2*(x3 - x4)^2) + 12/((x1 - x3)^2*(x1 - x4)^2*(x2 - x5)^2*(x3 - x4)^2) + 12/((x1 - x2)^2*(x1 - x5)^2*(x2 - x5)^2*(x3 - x4)^2) + 12/((x1 - x2)^2*(x1 - x4)^2*(x2 - x4)^2*(x3 - x5)^2) + 12/((x1 - x3)^2*(x1 - x5)^2*(x2 - x4)^2*(x3 - x5)^2) + 12/((x1 - x4)^2*(x2 - x3)^2*(x2 - x5)^2*(x3 - x5)^2) + 12/((x1 - x2)^2*(x1 - x3)^2*(x2 - x3)^2*(x4 - x5)^2) + 12/((x1 - x4)^2*(x1 - x5)^2*(x2 - x3)^2*(x4 - x5)^2) + 12/((x1 - x3)^2*(x2 - x4)^2*(x2 - x5)^2*(x4 - x5)^2) + 12/((x1 - x2)^2*(x3 - x4)^2*(x3 - x5)^2*(x4 - x5)^2)"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# F summand, |Stab|= 12\n",
    "\n",
    "1/((x1-x2)**2*(x3-x1)**2*(x3-x2)**2*(x4-x5)**2)\n",
    "\n",
    "# F sum over S5 \n",
    "\n",
    "1/((x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x3 - x4)**2) + 1/((x1 - x5)**2*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**2) + 1/((x1 - x5)**2*(-x2 + x4)**2*(x2 - x3)**2*(-x3 + x4)**2) + 1/((x1 - x5)**2*(-x2 + x3)**2*(x2 - x4)**2*(x3 - x4)**2) + 1/((x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x3 - x4)**2) + 1/((x1 - x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x3 + x4)**2) + 1/((x1 - x4)**2*(x2 - x3)**2*(x2 - x5)**2*(x3 - x5)**2) + 1/((x1 - x4)**2*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x5)**2) + 1/((x1 - x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x5)**2) + 1/((x1 - x4)**2*(-x2 + x3)**2*(x2 - x5)**2*(x3 - x5)**2) + 1/((x1 - x4)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x3 - x5)**2) + 1/((x1 - x4)**2*(-x2 + x3)**2*(-x2 + x5)**2*(-x3 + x5)**2) + 1/((x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x4 - x5)**2) + 1/((x1 - x4)**2*(x1 - x5)**2*(x2 - x3)**2*(-x4 + x5)**2) + 1/((x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(x4 - x5)**2) + 1/((x1 - x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(-x4 + x5)**2) + 1/((x1 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x4 - x5)**2) + 1/((x1 - x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x4 + x5)**2) + 1/((x1 - x3)**2*(-x2 + x5)**2*(x2 - x4)**2*(-x4 + x5)**2) + 1/((x1 - x3)**2*(-x2 + x4)**2*(x2 - x5)**2*(x4 - x5)**2) + 1/((x1 - x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x4 - x5)**2) + 1/((x1 - x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x4 + x5)**2) + 1/((x1 - x3)**2*(x1 - x5)**2*(x2 - x4)**2*(x3 - x5)**2) + 1/((x1 - x3)**2*(x1 - x5)**2*(x2 - x4)**2*(-x3 + x5)**2) + 1/((x1 - x3)**2*(x1 - x5)**2*(-x2 + x4)**2*(x3 - x5)**2) + 1/((x1 - x3)**2*(x1 - x5)**2*(-x2 + x4)**2*(-x3 + x5)**2) + 1/((x1 - x3)**2*(x1 - x4)**2*(x2 - x5)**2*(x3 - x4)**2) + 1/((x1 - x3)**2*(x1 - x4)**2*(x2 - x5)**2*(-x3 + x4)**2) + 1/((x1 - x3)**2*(x1 - x4)**2*(-x2 + x5)**2*(x3 - x4)**2) + 1/((x1 - x3)**2*(x1 - x4)**2*(-x2 + x5)**2*(-x3 + x4)**2) + 1/((x1 - x2)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((x1 - x2)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((x1 - x2)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((x1 - x2)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((x1 - x2)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((x1 - x2)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x5)**2*(x2 - x5)**2*(x3 - x4)**2) + 1/((x1 - x2)**2*(x1 - x5)**2*(x2 - x5)**2*(-x3 + x4)**2) + 1/((x1 - x2)**2*(x1 - x5)**2*(-x2 + x5)**2*(x3 - x4)**2) + 1/((x1 - x2)**2*(x1 - x5)**2*(-x2 + x5)**2*(-x3 + x4)**2) + 1/((x1 - x2)**2*(x1 - x4)**2*(x2 - x4)**2*(x3 - x5)**2) + 1/((x1 - x2)**2*(x1 - x4)**2*(x2 - x4)**2*(-x3 + x5)**2) + 1/((x1 - x2)**2*(x1 - x4)**2*(-x2 + x4)**2*(x3 - x5)**2) + 1/((x1 - x2)**2*(x1 - x4)**2*(-x2 + x4)**2*(-x3 + x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x2 - x3)**2*(x4 - x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(x2 - x3)**2*(-x4 + x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(-x2 + x3)**2*(x4 - x5)**2) + 1/((x1 - x2)**2*(x1 - x3)**2*(-x2 + x3)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(x3 - x4)**2) + 1/((-x1 + x5)**2*(x2 - x3)**2*(x2 - x4)**2*(-x3 + x4)**2) + 1/((-x1 + x5)**2*(-x2 + x4)**2*(x2 - x3)**2*(-x3 + x4)**2) + 1/((-x1 + x5)**2*(-x2 + x3)**2*(x2 - x4)**2*(x3 - x4)**2) + 1/((-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(x3 - x4)**2) + 1/((-x1 + x5)**2*(-x2 + x3)**2*(-x2 + x4)**2*(-x3 + x4)**2) + 1/((-x1 + x5)**2*(x1 - x4)**2*(x2 - x3)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x4)**2*(-x2 + x3)**2*(-x4 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x3)**2*(x2 - x4)**2*(-x3 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x3)**2*(-x2 + x4)**2*(-x3 + x5)**2) + 1/((-x1 + x5)**2*(x1 - x2)**2*(-x2 + x5)**2*(x3 - x4)**2) + 1/((-x1 + x5)**2*(x1 - x2)**2*(-x2 + x5)**2*(-x3 + x4)**2) + 1/((-x1 + x4)**2*(x2 - x3)**2*(x2 - x5)**2*(x3 - x5)**2) + 1/((-x1 + x4)**2*(x2 - x3)**2*(x2 - x5)**2*(-x3 + x5)**2) + 1/((-x1 + x4)**2*(-x2 + x5)**2*(x2 - x3)**2*(-x3 + x5)**2) + 1/((-x1 + x4)**2*(-x2 + x3)**2*(x2 - x5)**2*(x3 - x5)**2) + 1/((-x1 + x4)**2*(-x2 + x3)**2*(-x2 + x5)**2*(x3 - x5)**2) + 1/((-x1 + x4)**2*(-x2 + x3)**2*(-x2 + x5)**2*(-x3 + x5)**2) + 1/((-x1 + x4)**2*(x1 - x5)**2*(x2 - x3)**2*(x4 - x5)**2) + 1/((-x1 + x4)**2*(x1 - x5)**2*(-x2 + x3)**2*(x4 - x5)**2) + 1/((-x1 + x4)**2*(x1 - x3)**2*(x2 - x5)**2*(-x3 + x4)**2) + 1/((-x1 + x4)**2*(x1 - x3)**2*(-x2 + x5)**2*(-x3 + x4)**2) + 1/((-x1 + x4)**2*(x1 - x2)**2*(-x2 + x4)**2*(x3 - x5)**2) + 1/((-x1 + x4)**2*(x1 - x2)**2*(-x2 + x4)**2*(-x3 + x5)**2) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(x2 - x3)**2*(x4 - x5)**2) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(x2 - x3)**2*(-x4 + x5)**2) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(x4 - x5)**2) + 1/((-x1 + x4)**2*(-x1 + x5)**2*(-x2 + x3)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(x2 - x4)**2*(x2 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(x2 - x4)**2*(x2 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x2 + x5)**2*(x2 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x2 + x4)**2*(x2 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(-x2 + x4)**2*(-x2 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(x1 - x5)**2*(x2 - x4)**2*(x3 - x5)**2) + 1/((-x1 + x3)**2*(x1 - x5)**2*(-x2 + x4)**2*(x3 - x5)**2) + 1/((-x1 + x3)**2*(x1 - x4)**2*(x2 - x5)**2*(x3 - x4)**2) + 1/((-x1 + x3)**2*(x1 - x4)**2*(-x2 + x5)**2*(x3 - x4)**2) + 1/((-x1 + x3)**2*(x1 - x2)**2*(-x2 + x3)**2*(x4 - x5)**2) + 1/((-x1 + x3)**2*(x1 - x2)**2*(-x2 + x3)**2*(-x4 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(x2 - x4)**2*(x3 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(x2 - x4)**2*(-x3 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(-x2 + x4)**2*(x3 - x5)**2) + 1/((-x1 + x3)**2*(-x1 + x5)**2*(-x2 + x4)**2*(-x3 + x5)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(x2 - x5)**2*(x3 - x4)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(x2 - x5)**2*(-x3 + x4)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x2 + x5)**2*(x3 - x4)**2) + 1/((-x1 + x3)**2*(-x1 + x4)**2*(-x2 + x5)**2*(-x3 + x4)**2) + 1/((-x1 + x2)**2*(x3 - x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(x3 - x4)**2*(x3 - x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x3 + x5)**2*(x3 - x4)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x3 + x4)**2*(x3 - x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x3 + x4)**2*(-x3 + x5)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x3 + x4)**2*(-x3 + x5)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(x1 - x5)**2*(x2 - x5)**2*(x3 - x4)**2) + 1/((-x1 + x2)**2*(x1 - x5)**2*(x2 - x5)**2*(-x3 + x4)**2) + 1/((-x1 + x2)**2*(x1 - x4)**2*(x2 - x4)**2*(x3 - x5)**2) + 1/((-x1 + x2)**2*(x1 - x4)**2*(x2 - x4)**2*(-x3 + x5)**2) + 1/((-x1 + x2)**2*(x1 - x3)**2*(x2 - x3)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(x1 - x3)**2*(x2 - x3)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(x2 - x5)**2*(x3 - x4)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(x2 - x5)**2*(-x3 + x4)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(-x2 + x5)**2*(x3 - x4)**2) + 1/((-x1 + x2)**2*(-x1 + x5)**2*(-x2 + x5)**2*(-x3 + x4)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(x2 - x4)**2*(x3 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(x2 - x4)**2*(-x3 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x2 + x4)**2*(x3 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x4)**2*(-x2 + x4)**2*(-x3 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(x2 - x3)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(x2 - x3)**2*(-x4 + x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x2 + x3)**2*(x4 - x5)**2) + 1/((-x1 + x2)**2*(-x1 + x3)**2*(-x2 + x3)**2*(-x4 + x5)**2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f5dbd690-230b-499a-b281-386d2b0ccc12",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8eac8875-f0b0-48c5-b205-81a8c22f75b7",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "176d93f7-7bf8-455e-888f-47ca34969cc7",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f7723423-fc3c-4214-9582-24ce2a5e5691",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f68637a7-7b9a-4a2f-92d5-5c81cafd32a1",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.4",
   "language": "sage",
   "name": "sagemath-10.4"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

